Analytic Form of the Three-loop Four-gluon Scattering Amplitudes in Yang-Mills Theory

We present analytic forms of three-loop four-gluon planar amplitudes in pure Yang-Mills theory in this letter. Gauge invariant bases and a set of proper master integrals are chosen such that the amplitudes are explicitly invariant under cyclic permutations of external particles. The $D$-dimensional unitarity method and integration-by-parts reductions with cut conditions are performed to determine the coefficients of the master integrals. Helicity amplitudes in the conventional dimension regularization scheme are obtained by setting gauge invariant bases to helicity configurations. After renormalizing the ultraviolet divergences, remaining divergences of the amplitudes agree with known infrared divergence structures exactly. Our results provide an essential piece of three-loop amplitudes required for the ${\rm N^3LO}$ order corrections to the production of two jets at hadron colliders.

==> anc/Conventions.m <==
(* ::Package:: *)

(* Helicity configurations for amplitudes, with ap[x_, y_] denoting the angle bracket *)
(* xrule contain x[i] parameters appearing in the file "Z4MIsAndCoefficients.m" for different helicities *)


(* helicity (- - - -)*)


helicitymmmm=-ap[1,2]ap[2,3]ap[3,4]ap[1,4]; 


xrulemmmm={x[1]->-((4 (12-10 d+d^2))/((-3+d) (-1+d) s^3 t^3 (s+t)^2)),x[2]->-(1/((-3+d) (-1+d) s t (s+t)^2)),x[3]->-((2 (-2+d))/((-3+d) (-1+d) s^2 t^2 (s+t)^2)),x[4]->-((2 (-2+d))/((-3+d) (-1+d) s^2 t^2 (s+t)^2)),x[5]->-(1/((-3+d) (-1+d) s^3 t)),x[6]->-(1/((-3+d) (-1+d) s t^3)),x[7]->-((2 (-2+d))/((-3+d) (-1+d) s^3 t^2 (s+t))),x[8]->-((2 (-2+d))/((-3+d) (-1+d) s^2 t^3 (s+t))),x[9]->-((2 (-2+d))/((-3+d) (-1+d) s^3 t^2 (s+t))),x[10]->-((2 (-2+d))/((-3+d) (-1+d) s^2 t^3 (s+t)))};


(* helicity (- - - +)*)


helicitymmmp=-ap[1,2]^2 ap[2,3]^2 ap[1,3]^2/(ap[1,2]ap[2,3]ap[3,4]ap[1,4]);


xrulemmmp={x[1]->-((4 (-4+d) d)/((-3+d) (-1+d) s^2 t^2 (s+t)^3)),x[2]->1/((-3+d) (-1+d) (s+t)^3),x[3]->-((2 d)/((-3+d) (-1+d) s t (s+t)^3)),x[4]->(2 (-2+d))/((-3+d) (-1+d) s t (s+t)^3),x[5]->1/((-3+d) (-1+d) s^2 (s+t)),x[6]->1/((-3+d) (-1+d) t^2 (s+t)),x[7]->-((2 d)/((-3+d) (-1+d) s^2 t (s+t)^2)),x[8]->-((2 d)/((-3+d) (-1+d) s t^2 (s+t)^2)),x[9]->(2 (-2+d))/((-3+d) (-1+d) s^2 t (s+t)^2),x[10]->(2 (-2+d))/((-3+d) (-1+d) s t^2 (s+t)^2)};


(* helicity (+ + - -)*)


helicityppmm=-ap[3,4]^4/(ap[1,2]ap[2,3]ap[3,4]ap[1,4]);


xruleppmm={x[1]->-((4 (4-2 d+d^2))/((-3+d) (-1+d) s^3 t (s+t)^2)),x[2]->-(t/((-3+d) (-1+d) s (s+t)^2)),x[3]->(2 d)/((-3+d) (-1+d) s^2 (s+t)^2),x[4]->(2 d)/((-3+d) (-1+d) s^2 (s+t)^2),x[5]->-(t/((-3+d) (-1+d) s^3)),x[6]->-(1/((-3+d) (-1+d) s t)),x[7]->-((2 (-2+d))/((-3+d) (-1+d) s^3 (s+t))),x[8]->(2 d)/((-3+d) (-1+d) s^2 t (s+t)),x[9]->-((2 (-2+d))/((-3+d) (-1+d) s^3 (s+t))),x[10]->(2 d)/((-3+d) (-1+d) s^2 t (s+t))};


(* helicity (+ - + -)*)


helicitypmpm=-ap[2,4]^4/(ap[1,2]ap[2,3]ap[3,4]ap[1,4]);


xrulepmpm={x[1]->-((4 (4-2 d+d^2))/((-3+d) (-1+d) s t (s+t)^4)),x[2]->-((s t)/((-3+d) (-1+d) (s+t)^4)),x[3]->-((2 (-2+d))/((-3+d) (-1+d) (s+t)^4)),x[4]->-((2 (-2+d))/((-3+d) (-1+d) (s+t)^4)),x[5]->-(t/((-3+d) (-1+d) s (s+t)^2)),x[6]->-(s/((-3+d) (-1+d) t (s+t)^2)),x[7]->(2 d)/((-3+d) (-1+d) s (s+t)^3),x[8]->(2 d)/((-3+d) (-1+d) t (s+t)^3),x[9]->(2 d)/((-3+d) (-1+d) s (s+t)^3),x[10]->(2 d)/((-3+d) (-1+d) t (s+t)^3)};


(* Chosen propagators of Master integrals, in file "Z4MIsAndCoefficients.m"*)


Porpagators={l1^2,l2^2,l3^2,(l1+p1)^2,(l2+p1)^2,(l3+p1)^2,(l1+p1+p2)^2,(l2+p1+p2)^2,(l3+p1+p2)^2,(l1+p1+p2+p3)^2,(l2+p1+p2+p3)^2,(l3+p1+p2+p3)^2,(l2-l3)^2,(l1-l3)^2,(l1-l2)^2};


==> anc/pt4L3mmmmBareEu.m <==
AmmmmEu[0]=0;

AmmmmEu[1]=1/(3*s^2*x) - (ep*(-10 - 20*x + 3*Pi^2*x - 10*x^2 +
     6*x*(1 + x)*HPL[{0}, x] + 3*x*HPL[{0}, x]^2 + 6*(1 + x)^2*Log[-s]))/
   (18*s^2*x*(1 + x)^2) - (ep^2*(-112 + 3*Pi^2 - 224*x + 18*Pi^2*x - 
     112*x^2 + 3*Pi^2*x^2 + 36*x*HPL[{-3}, x] - 12*x*HPL[{0}, x]^3 + 
     HPL[{-1}, x]*(18*Pi^2*x + 18*x*HPL[{0}, x]^2) + 
     6*(10 + 20*x - 3*Pi^2*x + 10*x^2)*Log[-s] - 18*(1 + x)^2*Log[-s]^2 + 
     HPL[{0}, x]^2*(-6*x*(1 + 3*x) - 18*x*Log[-s]) + 
     HPL[{0}, x]*(6*x*(10 - 3*Pi^2 + 10*x) - 36*x*HPL[{-2}, x] - 
       36*x*(1 + x)*Log[-s]) + 36*x*Zeta[3]))/(108*s^2*x*(1 + x)^2) + 
  (ep^3*(6560 - 150*Pi^2 + 13120*x - 1080*Pi^2*x + 9*Pi^4*x + 6560*x^2 - 
     150*Pi^2*x^2 + 1080*x*HPL[{-4}, x] - 135*x*HPL[{0}, x]^4 + 
     HPL[{-1}, x]^2*(-270*Pi^2*x - 270*x*HPL[{0}, x]^2) + 
     1080*x*HPL[{-3, -1}, x] + 90*(10 + 20*x - 3*Pi^2*x + 10*x^2)*Log[-s]^2 - 
     180*(1 + x)^2*Log[-s]^3 + HPL[{0}, x]^3*(-60*x*(-1 + 3*x) - 
       360*x*Log[-s]) + HPL[{-3}, x]*(-720*x - 1080*x*HPL[{-1}, x] + 
       1080*x*Log[-s]) + HPL[{0}, x]^2*(15*x*(8 - 15*Pi^2 + 60*x) - 
       540*x*HPL[{-2}, x] - 180*x*(1 + 3*x)*Log[-s] - 270*x*Log[-s]^2) - 
     2520*Zeta[3] - 5760*x*Zeta[3] - 2520*x^2*Zeta[3] + 
     30*Log[-s]*(-112 + 3*Pi^2 - 224*x + 18*Pi^2*x - 112*x^2 + 3*Pi^2*x^2 + 
       36*x*Zeta[3]) + HPL[{-1}, x]*((540*Pi^2*x + 1080*x*HPL[{-2}, x])*
        HPL[{0}, x] + 360*x*HPL[{0}, x]^3 + 540*Pi^2*x*Log[-s] + 
       HPL[{0}, x]^2*(-360*x + 540*x*Log[-s]) - 360*x*(Pi^2 + 3*Zeta[3])) + 
     HPL[{0}, x]*(-1080*x*HPL[{-2, -1}, x] + 180*x*(10 - 3*Pi^2 + 10*x)*
        Log[-s] - 540*x*(1 + x)*Log[-s]^2 + HPL[{-2}, x]*
        (720*x - 1080*x*Log[-s]) + 30*x*(-112 + 15*Pi^2 - 112*x + 3*Pi^2*x + 
         36*Zeta[3]))))/(3240*s^2*x*(1 + x)^2) - 
  (ep^4*(-156160 + 3360*Pi^2 + 423*Pi^4 - 312320*x + 25920*Pi^2*x + 
     774*Pi^4*x - 156160*x^2 + 3360*Pi^2*x^2 + 423*Pi^4*x^2 + 
     12960*x*HPL[{-5}, x] - 432*x*HPL[{0}, x]^5 + 
     HPL[{-1}, x]^3*(1080*Pi^2*x + 1080*x*HPL[{0}, x]^2) + 
     12960*x*HPL[{-4, -1}, x] + 12960*x*HPL[{-3, -1, -1}, x] + 
     360*(10 + 20*x - 3*Pi^2*x + 10*x^2)*Log[-s]^3 - 
     540*(1 + x)^2*Log[-s]^4 + HPL[{0}, x]^4*(-540*(-1 + x)*x - 
       1620*x*Log[-s]) + HPL[{-3, -1}, x]*(-8640*x + 12960*x*Log[-s]) + 
     HPL[{-4}, x]*(-8640*x - 12960*x*HPL[{-1}, x] + 12960*x*Log[-s]) + 
     HPL[{0}, x]^3*(240*x*(-11 - 3*Pi^2 + 15*x) - 2160*x*HPL[{-2}, x] - 
       720*x*(-1 + 3*x)*Log[-s] - 2160*x*Log[-s]^2) + 
     HPL[{-3}, x]*(-360*(-52 + 3*Pi^2)*x + 6480*x*HPL[{-1}, x]^2 - 
       8640*x*Log[-s] + 6480*x*Log[-s]^2 + HPL[{-1}, x]*
        (8640*x - 12960*x*Log[-s])) + HPL[{0}, x]^2*
      (-6480*x*HPL[{-2, -1}, x] + 180*x*(8 - 15*Pi^2 + 60*x)*Log[-s] - 
       1080*x*(1 + 3*x)*Log[-s]^2 - 1080*x*Log[-s]^3 + 
       HPL[{-2}, x]*(4320*x - 6480*x*Log[-s]) + 
       60*x*(-16 + 39*Pi^2 - 336*x + 9*Pi^2*x - 144*Zeta[3])) + 
     50400*Zeta[3] + 119520*x*Zeta[3] - 16200*Pi^2*x*Zeta[3] + 
     50400*x^2*Zeta[3] + 180*Log[-s]^2*(-112 + 3*Pi^2 - 224*x + 18*Pi^2*x - 
       112*x^2 + 3*Pi^2*x^2 + 36*x*Zeta[3]) + 
     12*Log[-s]*(6560 - 150*Pi^2 + 13120*x - 1080*Pi^2*x + 9*Pi^4*x + 
       6560*x^2 - 150*Pi^2*x^2 - 2520*Zeta[3] - 5760*x*Zeta[3] - 
       2520*x^2*Zeta[3]) + HPL[{-1}, x]^2*
      ((-3240*Pi^2*x - 6480*x*HPL[{-2}, x])*HPL[{0}, x] - 
       2160*x*HPL[{0}, x]^3 - 3240*Pi^2*x*Log[-s] + 
       HPL[{0}, x]^2*(2160*x - 3240*x*Log[-s]) + 2160*x*(Pi^2 + 3*Zeta[3])) + 
     HPL[{0}, x]*(-12960*x*HPL[{-2, -1, -1}, x] + 1080*x*(10 - 3*Pi^2 + 10*x)*
        Log[-s]^2 - 2160*x*(1 + x)*Log[-s]^3 + HPL[{-2, -1}, x]*
        (8640*x - 12960*x*Log[-s]) + HPL[{-2}, x]*(360*(-52 + 3*Pi^2)*x + 
         8640*x*Log[-s] - 6480*x*Log[-s]^2) + 360*x*Log[-s]*
        (-112 + 15*Pi^2 - 112*x + 3*Pi^2*x + 36*Zeta[3]) - 
       12*x*(-6560 + 930*Pi^2 - 9*Pi^4 - 6560*x + 150*Pi^2*x + 3240*Zeta[3] + 
         2520*x*Zeta[3])) + HPL[{-1}, x]*(1620*x*HPL[{0}, x]^4 - 
       12960*x*HPL[{-3, -1}, x] + 3240*Pi^2*x*Log[-s]^2 + 
       HPL[{0}, x]^3*(-2880*x + 4320*x*Log[-s]) + HPL[{0}, x]^2*
        (180*(52 + 15*Pi^2)*x + 6480*x*HPL[{-2}, x] - 4320*x*Log[-s] + 
         3240*x*Log[-s]^2) - 36*x*(-260*Pi^2 + 3*Pi^4 - 240*Zeta[3]) - 
       4320*x*Log[-s]*(Pi^2 + 3*Zeta[3]) + HPL[{0}, x]*
        (12960*x*HPL[{-2, -1}, x] + 6480*Pi^2*x*Log[-s] + 
         HPL[{-2}, x]*(-8640*x + 12960*x*Log[-s]) - 
         4320*x*(Pi^2 + 3*Zeta[3]))) + 12960*x*Zeta[5]))/
(38880*s^2*x*(1 + x)^2);

AmmmmEu[2]=-4/(3*ep^2*s^2*x) +
  (2*(-10 - 20*x + 3*Pi^2*x - 10*x^2 + 3*(1 + x)*(1 + 3*x)*HPL[{0}, x] + 
     3*x*HPL[{0}, x]^2 + 12*(1 + x)^2*Log[-s]))/(9*ep*s^2*x*(1 + x)^2) + 
  (3 - 76*x + 6*Pi^2*x - 158*x^2 + 24*Pi^2*x^2 - 76*x^3 + 6*Pi^2*x^3 + 
    3*x^4 + 36*x^2*HPL[{-3}, x] - 21*x^2*HPL[{0}, x]^3 + 
    HPL[{-1}, x]*(18*Pi^2*x^2 + 18*x^2*HPL[{0}, x]^2) + 
    12*x*(10 + 20*x - 3*Pi^2*x + 10*x^2)*Log[-s] - 72*x*(1 + x)^2*Log[-s]^2 + 
    HPL[{0}, x]^2*(-3*x*(1 + 3*x)*(3 + 5*x) - 36*x^2*Log[-s]) + 
    HPL[{0}, x]*(3*x*(10 + 40*x - 9*Pi^2*x + 30*x^2) - 36*x^2*HPL[{-2}, x] - 
      36*x*(1 + x)*(1 + 3*x)*Log[-s]) + 36*x^2*Zeta[3])/
   (27*s^2*x^2*(1 + x)^2) - 
  (ep*(-2160*x^3*(24 + 60*x + 45*x^2 + 10*x^3)*HPL[{-4}, x] + 
     45*x^3*(9 + 60*x + 45*x^2 + 10*x^3)*HPL[{0}, x]^4 + 
     HPL[{-1}, x]^2*(270*Pi^2*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
         45*x^5 + 10*x^6) + 270*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
         45*x^5 + 10*x^6)*HPL[{0}, x]^2) - 
     1080*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
      HPL[{-3, -1}, x] + 720*x^2*(10 + 20*x - 3*Pi^2*x + 10*x^2)*Log[-s]^2 - 
     2880*x^2*(1 + x)^2*Log[-s]^3 + HPL[{0}, x]^3*
      (60*x^2*(-3 + 77*x + 96*x^2 + 30*x^3) - 2520*x^3*Log[-s]) + 
     HPL[{-3}, x]*(-360*x*(30 + 123*x + 190*x^2 + 123*x^3 + 30*x^4) + 
       1080*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
        HPL[{-1}, x] + 1080*x^3*(26 + 60*x + 45*x^2 + 10*x^3)*HPL[{0}, x] + 
       4320*x^3*Log[-s]) + HPL[{0}, x]^2*
      (30*x^2*(120 + 398*x + 117*Pi^2*x + 240*x^2 + 360*Pi^2*x^2 + 
         270*Pi^2*x^3 + 60*Pi^2*x^4) - 360*x^2*(1 + 3*x)*(3 + 5*x)*Log[-s] - 
       2160*x^3*Log[-s]^2) + HPL[{-2}, x]*(-900*Pi^2*(-1 + x)*(1 + x)^3*
        (2 + x)*(1 + 2*x) - 1080*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
         45*x^5 + 10*x^6)*HPL[{-1}, x]*HPL[{0}, x] - 2160*x^3*HPL[{0}, x]^2 + 
       HPL[{0}, x]*(360*x*(30 + 123*x + 190*x^2 + 123*x^3 + 30*x^4) - 
         4320*x^3*Log[-s])) + 120*x*Log[-s]*(3 - 76*x + 6*Pi^2*x - 158*x^2 + 
       24*Pi^2*x^2 - 76*x^3 + 6*Pi^2*x^3 + 3*x^4 + 36*x^2*Zeta[3]) + 
     x*(-960 - 1800*Pi^2 + 3760*x - 1500*Pi^2*x + 9440*x^2 + 1740*Pi^2*x^2 + 
       1383*Pi^4*x^2 + 3760*x^3 - 1500*Pi^2*x^3 + 3060*Pi^4*x^3 - 960*x^4 - 
       1800*Pi^2*x^4 + 2295*Pi^4*x^4 + 510*Pi^4*x^5 - 10800*Zeta[3] - 
       54360*x*Zeta[3] - 88560*x^2*Zeta[3] - 54360*x^3*Zeta[3] - 
       10800*x^4*Zeta[3]) + HPL[{0}, x]*
      (1080*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
        HPL[{-2, -1}, x] + 360*x^2*(10 + 40*x - 9*Pi^2*x + 30*x^2)*Log[-s] - 
       2160*x^2*(1 + x)*(1 + 3*x)*Log[-s]^2 - 
       60*x*(-6 - 30*Pi^2 + 59*x - 129*Pi^2*x + 158*x^2 - 309*Pi^2*x^2 + 
         93*x^3 - 252*Pi^2*x^3 - 60*Pi^2*x^4 + 396*x^2*Zeta[3] + 
         1080*x^3*Zeta[3] + 810*x^4*Zeta[3] + 180*x^5*Zeta[3])) + 
     HPL[{-1}, x]*(-180*Pi^2*(10 + 45*x + 60*x^2 + 66*x^3 + 120*x^4 + 
         90*x^5 + 20*x^6)*HPL[{0}, x] - 180*x^3*(18 + 60*x + 45*x^2 + 10*x^3)*
        HPL[{0}, x]^3 + 2160*Pi^2*x^3*Log[-s] + HPL[{0}, x]^2*
        (-180*x*(30 + 123*x + 190*x^2 + 123*x^3 + 30*x^4) + 
         2160*x^3*Log[-s]) - 180*(30*Pi^2*x + 123*Pi^2*x^2 + 190*Pi^2*x^3 + 
         123*Pi^2*x^4 + 30*Pi^2*x^5 - 60*Zeta[3] - 270*x*Zeta[3] - 
         360*x^2*Zeta[3] - 288*x^3*Zeta[3] - 360*x^4*Zeta[3] - 
         270*x^5*Zeta[3] - 60*x^6*Zeta[3]))))/(1620*s^2*x^3*(1 + x)^2) + 
  (ep^2*(-6480*x^3*(21 + 60*x + 45*x^2 + 10*x^3)*HPL[{-5}, x] - 
     32400*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x)*HPL[{-2}, x]^2*HPL[{0}, x] + 
     27*x^3*(149 + 420*x + 315*x^2 + 70*x^3)*HPL[{0}, x]^5 + 
     HPL[{-1}, x]^3*(-270*Pi^2*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 
         135*x^5 + 30*x^6) - 270*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 
         135*x^5 + 30*x^6)*HPL[{0}, x]^2) - 
     3240*(-70 - 315*x - 420*x^2 + 148*x^3 + 780*x^4 + 585*x^5 + 130*x^6)*
      HPL[{-4, -1}, x] - 64800*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x)*
      HPL[{-3, -2}, x] + 37800*Pi^2*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x)*
      HPL[{-2, -1}, x] - 3240*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 
       135*x^5 + 30*x^6)*HPL[{-3, -1, -1}, x] + 
     1440*x^2*(10 + 20*x - 3*Pi^2*x + 10*x^2)*Log[-s]^3 - 
     4320*x^2*(1 + x)^2*Log[-s]^4 + HPL[{0}, x]^4*
      (45*x^2*(-3 + 63*x - 90*x^2 - 135*x^3 + 11*x^4) + 
       270*x^3*(9 + 60*x + 45*x^2 + 10*x^3)*Log[-s]) + 
     HPL[{-4}, x]*(-2160*x*(75 + 300*x + 7*x^2 - 471*x^3 - 240*x^4 + 
         11*x^5) + 3240*(50 + 225*x + 300*x^2 + 148*x^3 + 60*x^4 + 45*x^5 + 
         10*x^6)*HPL[{-1}, x] - 3240*x^3*(132 + 300*x + 225*x^2 + 50*x^3)*
        HPL[{0}, x] - 12960*x^3*(24 + 60*x + 45*x^2 + 10*x^3)*Log[-s]) + 
     HPL[{-3, -1}, x]*(-1080*(11 - 165*x - 171*x^2 + 14*x^3 - 171*x^4 - 
         165*x^5 + 11*x^6) - 6480*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
         45*x^5 + 10*x^6)*Log[-s]) + HPL[{0}, x]^3*
      (30*x^2*(390 - 2756*x + 735*Pi^2*x - 3933*x^2 + 1800*Pi^2*x^2 - 
         654*x^3 + 1350*Pi^2*x^3 + 300*Pi^2*x^4) + 
       360*x^2*(-3 + 77*x + 96*x^2 + 30*x^3)*Log[-s] - 7560*x^3*Log[-s]^2) + 
     HPL[{-3}, x]*(180*(-150*Pi^2 + 654*x - 675*Pi^2*x + 4383*x^2 - 
         900*Pi^2*x^2 + 7420*x^3 + 303*Pi^2*x^3 + 4383*x^4 + 1620*Pi^2*x^4 + 
         654*x^5 + 1215*Pi^2*x^5 + 270*Pi^2*x^6) + 64800*(-1 + x)*(1 + x)^3*
        (2 + x)*(1 + 2*x)*HPL[{-2}, x] - 1620*(30 + 135*x + 180*x^2 + 
         148*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*HPL[{-1}, x]^2 + 
       1620*x^3*(183 + 420*x + 315*x^2 + 70*x^3)*HPL[{0}, x]^2 - 
       2160*x*(30 + 123*x + 190*x^2 + 123*x^3 + 30*x^4)*Log[-s] + 
       12960*x^3*Log[-s]^2 + HPL[{0}, x]*
        (1080*x*(60 + 237*x - 183*x^2 - 654*x^3 - 285*x^4 + 11*x^5) + 
         6480*x^3*(26 + 60*x + 45*x^2 + 10*x^3)*Log[-s]) + 
       HPL[{-1}, x]*(1080*(11 - 165*x - 171*x^2 + 14*x^3 - 171*x^4 - 
           165*x^5 + 11*x^6) + 3240*(-20 - 90*x - 120*x^2 - 26*x^3 + 60*x^4 + 
           45*x^5 + 10*x^6)*HPL[{0}, x] + 6480*(10 + 45*x + 60*x^2 + 48*x^3 + 
           60*x^4 + 45*x^5 + 10*x^6)*Log[-s])) + 
     360*x*Log[-s]^2*(3 - 76*x + 6*Pi^2*x - 158*x^2 + 24*Pi^2*x^2 - 76*x^3 + 
       6*Pi^2*x^3 + 3*x^4 + 36*x^2*Zeta[3]) + 
     6*x*Log[-s]*(-960 - 1800*Pi^2 + 3760*x - 1500*Pi^2*x + 9440*x^2 + 
       1740*Pi^2*x^2 + 1383*Pi^4*x^2 + 3760*x^3 - 1500*Pi^2*x^3 + 
       3060*Pi^4*x^3 - 960*x^4 - 1800*Pi^2*x^4 + 2295*Pi^4*x^4 + 
       510*Pi^4*x^5 - 10800*Zeta[3] - 54360*x*Zeta[3] - 88560*x^2*Zeta[3] - 
       54360*x^3*Zeta[3] - 10800*x^4*Zeta[3]) + 
     HPL[{-2}, x]*(1620*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 135*x^5 + 
         30*x^6)*HPL[{-1}, x]^2*HPL[{0}, x] - 
       540*x^3*(111 + 240*x + 180*x^2 + 40*x^3)*HPL[{0}, x]^3 - 
       5400*Pi^2*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x)*Log[-s] + 
       HPL[{0}, x]^2*(1080*x*(15 + 63*x + 190*x^2 + 183*x^3 + 45*x^4) - 
         12960*x^3*Log[-s]) + HPL[{0}, x]*
        (-180*(-120*Pi^2 + 654*x - 540*Pi^2*x + 4383*x^2 - 720*Pi^2*x^2 + 
           7420*x^3 + 459*Pi^2*x^3 + 4383*x^4 + 1800*Pi^2*x^4 + 654*x^5 + 
           1350*Pi^2*x^5 + 300*Pi^2*x^6) + 2160*x*(30 + 123*x + 190*x^2 + 
           123*x^3 + 30*x^4)*Log[-s] - 12960*x^3*Log[-s]^2) + 
       HPL[{-1}, x]*(-5400*Pi^2*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x) - 
         1620*(10 + 45*x + 60*x^2 + 96*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
          HPL[{0}, x]^2 + HPL[{0}, x]*(-1080*(11 - 165*x - 171*x^2 + 14*x^3 - 
             171*x^4 - 165*x^5 + 11*x^6) - 6480*(10 + 45*x + 60*x^2 + 
             48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*Log[-s])) - 
       180*(-1 + x)*(1 + x)*(11*Pi^2 - 315*Pi^2*x - 760*Pi^2*x^2 - 
         315*Pi^2*x^3 + 11*Pi^2*x^4 - 360*Zeta[3] - 1620*x*Zeta[3] - 
         2520*x^2*Zeta[3] - 1620*x^3*Zeta[3] - 360*x^4*Zeta[3])) + 
     HPL[{0}, x]^2*(1620*(-30 - 135*x - 180*x^2 + 96*x^3 + 420*x^4 + 
         315*x^5 + 70*x^6)*HPL[{-2, -1}, x] + 
       180*x^2*(120 + 398*x + 117*Pi^2*x + 240*x^2 + 360*Pi^2*x^2 + 
         270*Pi^2*x^3 + 60*Pi^2*x^4)*Log[-s] - 1080*x^2*(1 + 3*x)*(3 + 5*x)*
        Log[-s]^2 - 4320*x^3*Log[-s]^3 + 30*x*(36 + 270*Pi^2 - 1572*x + 
         1107*Pi^2*x - 4585*x^2 + 372*Pi^2*x^2 - 1776*x^3 - 1701*Pi^2*x^3 - 
         1170*Pi^2*x^4 + 66*Pi^2*x^5 - 9630*x^2*Zeta[3] - 22680*x^3*Zeta[3] - 
         17010*x^4*Zeta[3] - 3780*x^5*Zeta[3])) + 
     HPL[{0}, x]*(-3240*(-20 - 90*x - 120*x^2 - 26*x^3 + 60*x^4 + 45*x^5 + 
         10*x^6)*HPL[{-3, -1}, x] + 3240*(30 + 135*x + 180*x^2 + 148*x^3 + 
         180*x^4 + 135*x^5 + 30*x^6)*HPL[{-2, -1, -1}, x] + 
       1080*x^2*(10 + 40*x - 9*Pi^2*x + 30*x^2)*Log[-s]^2 - 
       4320*x^2*(1 + x)*(1 + 3*x)*Log[-s]^3 + HPL[{-2, -1}, x]*
        (1080*(11 - 165*x - 171*x^2 + 14*x^3 - 171*x^4 - 165*x^5 + 11*x^6) + 
         6480*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
          Log[-s]) + 3*x*(-1920 - 6540*Pi^2 + 13190*x - 40830*Pi^2*x + 
         9440*x^2 - 109560*Pi^2*x^2 + 3213*Pi^4*x^2 - 5670*x^3 - 
         93660*Pi^2*x^3 + 7200*Pi^4*x^3 - 16680*Pi^2*x^4 + 5400*Pi^4*x^4 + 
         1200*Pi^4*x^5 - 10800*Zeta[3] - 54720*x*Zeta[3] - 
         91080*x^2*Zeta[3] + 7560*x^3*Zeta[3] + 48600*x^4*Zeta[3] - 
         3960*x^5*Zeta[3]) - 360*x*Log[-s]*(-6 - 30*Pi^2 + 59*x - 
         129*Pi^2*x + 158*x^2 - 309*Pi^2*x^2 + 93*x^3 - 252*Pi^2*x^3 - 
         60*Pi^2*x^4 + 396*x^2*Zeta[3] + 1080*x^3*Zeta[3] + 810*x^4*Zeta[3] + 
         180*x^5*Zeta[3])) + HPL[{-1}, x]^2*
      (270*Pi^2*(70 + 315*x + 420*x^2 + 366*x^3 + 480*x^4 + 360*x^5 + 80*x^6)*
        HPL[{0}, x] + 270*(40 + 180*x + 240*x^2 + 218*x^3 + 300*x^4 + 
         225*x^5 + 50*x^6)*HPL[{0}, x]^3 + 1620*Pi^2*(10 + 45*x + 60*x^2 + 
         48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*Log[-s] + 
       HPL[{0}, x]^2*(270*(11 - 165*x - 171*x^2 + 14*x^3 - 171*x^4 - 
           165*x^5 + 11*x^6) + 1620*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
           45*x^5 + 10*x^6)*Log[-s]) + 270*(11*Pi^2 - 165*Pi^2*x - 
         171*Pi^2*x^2 + 14*Pi^2*x^3 - 171*Pi^2*x^4 - 165*Pi^2*x^5 + 
         11*Pi^2*x^6 - 180*Zeta[3] - 810*x*Zeta[3] - 1080*x^2*Zeta[3] - 
         888*x^3*Zeta[3] - 1080*x^4*Zeta[3] - 810*x^5*Zeta[3] - 
         180*x^6*Zeta[3])) + HPL[{-1}, x]*
      (-540*x^3*(21 + 60*x + 45*x^2 + 10*x^3)*HPL[{0}, x]^4 + 
       3240*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
        HPL[{-3, -1}, x] + 6480*Pi^2*x^3*Log[-s]^2 + 
       HPL[{0}, x]^3*(-180*x*(120 + 489*x + 577*x^2 + 78*x^3 - 105*x^4 + 
           11*x^5) - 1080*x^3*(18 + 60*x + 45*x^2 + 10*x^3)*Log[-s]) + 
       HPL[{0}, x]^2*(-90*(90*Pi^2 - 654*x + 405*Pi^2*x - 4383*x^2 + 
           540*Pi^2*x^2 - 7420*x^3 + 492*Pi^2*x^3 - 4383*x^4 + 720*Pi^2*x^4 - 
           654*x^5 + 540*Pi^2*x^5 + 120*Pi^2*x^6) - 
         1080*x*(30 + 123*x + 190*x^2 + 123*x^3 + 30*x^4)*Log[-s] + 
         6480*x^3*Log[-s]^2) - 1080*Log[-s]*(30*Pi^2*x + 123*Pi^2*x^2 + 
         190*Pi^2*x^3 + 123*Pi^2*x^4 + 30*Pi^2*x^5 - 60*Zeta[3] - 
         270*x*Zeta[3] - 360*x^2*Zeta[3] - 288*x^3*Zeta[3] - 
         360*x^4*Zeta[3] - 270*x^5*Zeta[3] - 60*x^6*Zeta[3]) + 
       9*(-230*Pi^4 + 6540*Pi^2*x - 1035*Pi^4*x + 43830*Pi^2*x^2 - 
         1380*Pi^4*x^2 + 74200*Pi^2*x^3 - 336*Pi^4*x^3 + 43830*Pi^2*x^4 + 
         660*Pi^4*x^4 + 6540*Pi^2*x^5 + 495*Pi^4*x^5 + 110*Pi^4*x^6 + 
         1320*Zeta[3] - 19800*x*Zeta[3] - 20520*x^2*Zeta[3] + 
         1680*x^3*Zeta[3] - 20520*x^4*Zeta[3] - 19800*x^5*Zeta[3] + 
         1320*x^6*Zeta[3]) + HPL[{0}, x]*
        (-3240*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
          HPL[{-2, -1}, x] - 1080*Pi^2*(10 + 45*x + 60*x^2 + 66*x^3 + 
           120*x^4 + 90*x^5 + 20*x^6)*Log[-s] - 
         180*(11*Pi^2 - 45*Pi^2*x + 318*Pi^2*x^2 + 591*Pi^2*x^3 - 
           93*Pi^2*x^4 - 270*Pi^2*x^5 + 22*Pi^2*x^6 - 180*Zeta[3] - 
           810*x*Zeta[3] - 1080*x^2*Zeta[3] - 2196*x^3*Zeta[3] - 
           4320*x^4*Zeta[3] - 3240*x^5*Zeta[3] - 720*x^6*Zeta[3]))) + 
     x*(10080 + 24930*Pi^2 + 2070*Pi^4 + 10480*x + 12090*Pi^2*x + 
       8568*Pi^4*x + 800*x^2 - 61710*Pi^2*x^2 - 10905*Pi^4*x^2 + 10480*x^3 + 
       12090*Pi^2*x^3 - 30753*Pi^4*x^3 + 10080*x^4 + 24930*Pi^2*x^4 - 
       13995*Pi^4*x^4 + 561*Pi^4*x^5 + 52920*Zeta[3] + 638460*x*Zeta[3] + 
       1164240*x^2*Zeta[3] - 213300*Pi^2*x^2*Zeta[3] + 638460*x^3*Zeta[3] - 
       453600*Pi^2*x^3*Zeta[3] + 52920*x^4*Zeta[3] - 
       340200*Pi^2*x^4*Zeta[3] - 75600*Pi^2*x^5*Zeta[3] - 
       460080*x^2*Zeta[5] - 1166400*x^3*Zeta[5] - 874800*x^4*Zeta[5] - 
        194400*x^5*Zeta[5])))/(4860*s^2*x^3*(1 + x)^2);

AmmmmEu[3]= 8/(3*ep^4*s^2*x) - (-29 - 58*x + 12*Pi^2*x - 29*x^2 +
    24*(1 + x)*(1 + 2*x)*HPL[{0}, x] + 12*x*HPL[{0}, x]^2 + 
    72*(1 + x)^2*Log[-s])/(9*ep^3*s^2*x*(1 + x)^2) - 
  (8 + 28*x + 10*Pi^2*x + 40*x^2 + 25*Pi^2*x^2 + 28*x^3 + 10*Pi^2*x^3 + 
    8*x^4 + 48*x^2*HPL[{-3}, x] - 40*x^2*HPL[{0}, x]^3 + 
    HPL[{-1}, x]*(24*Pi^2*x^2 + 24*x^2*HPL[{0}, x]^2) + 
    6*x*(29 + 58*x - 12*Pi^2*x + 29*x^2)*Log[-s] - 
    216*x*(1 + x)^2*Log[-s]^2 + HPL[{0}, x]^2*(-(x*(36 + 139*x + 108*x^2)) - 
      72*x^2*Log[-s]) + HPL[{0}, x]*(2*x*(29 + 87*x - 24*Pi^2*x + 58*x^2) - 
      48*x^2*HPL[{-2}, x] - 144*x*(1 + x)*(1 + 2*x)*Log[-s]) + 
    48*x^2*Zeta[3])/(18*ep^2*s^2*x^2*(1 + x)^2) + 
  (-4320*x^3*(49 + 120*x + 90*x^2 + 20*x^3)*HPL[{-4}, x] + 
    180*x^3*(9 + 60*x + 45*x^2 + 10*x^3)*HPL[{0}, x]^4 + 
    HPL[{-1}, x]^2*(1080*Pi^2*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 
        45*x^5 + 10*x^6) + 1080*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 
        45*x^5 + 10*x^6)*HPL[{0}, x]^2) - 
    4320*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
     HPL[{-3, -1}, x] + 810*x^2*(29 + 58*x - 12*Pi^2*x + 29*x^2)*Log[-s]^2 - 
    19440*x^2*(1 + x)^2*Log[-s]^3 + HPL[{0}, x]^3*
     (150*x^2*(-12 + 89*x + 144*x^2 + 48*x^3) - 10800*x^3*Log[-s]) + 
    HPL[{-3}, x]*(-180*x*(240 + 984*x + 1493*x^2 + 984*x^3 + 240*x^4) + 
      4320*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
       HPL[{-1}, x] + 4320*x^3*(26 + 60*x + 45*x^2 + 10*x^3)*HPL[{0}, x] + 
      12960*x^3*Log[-s]) + HPL[{0}, x]^2*
     (90*x^2*(158 + 518*x + 159*Pi^2*x + 245*x^2 + 480*Pi^2*x^2 + 
        360*Pi^2*x^3 + 80*Pi^2*x^4) - 270*x^2*(36 + 139*x + 108*x^2)*
       Log[-s] - 9720*x^3*Log[-s]^2) + HPL[{-2}, x]*
     (-3600*Pi^2*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x) - 
      4320*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
       HPL[{-1}, x]*HPL[{0}, x] - 6480*x^3*HPL[{0}, x]^2 + 
      HPL[{0}, x]*(180*x*(240 + 984*x + 1493*x^2 + 984*x^3 + 240*x^4) - 
        12960*x^3*Log[-s])) + 270*x*Log[-s]*(8 + 28*x + 10*Pi^2*x + 40*x^2 + 
      25*Pi^2*x^2 + 28*x^3 + 10*Pi^2*x^3 + 8*x^4 + 48*x^2*Zeta[3]) + 
    x*(-3180 - 7200*Pi^2 - 23860*x - 3945*Pi^2*x - 41360*x^2 + 
      16860*Pi^2*x^2 + 5406*Pi^4*x^2 - 23860*x^3 - 3945*Pi^2*x^3 + 
      12240*Pi^4*x^3 - 3180*x^4 - 7200*Pi^2*x^4 + 9180*Pi^4*x^4 + 
      2040*Pi^4*x^5 - 43200*Zeta[3] - 206280*x*Zeta[3] - 327060*x^2*Zeta[3] - 
      206280*x^3*Zeta[3] - 43200*x^4*Zeta[3]) + 
    HPL[{0}, x]*(4320*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 
        10*x^6)*HPL[{-2, -1}, x] + 540*x^2*(29 + 87*x - 24*Pi^2*x + 58*x^2)*
       Log[-s] - 19440*x^2*(1 + x)*(1 + 2*x)*Log[-s]^2 - 
      180*x*(-10 - 40*Pi^2 + 14*x - 173*Pi^2*x - 30*x^2 - 392*Pi^2*x^2 - 
        56*x^3 - 334*Pi^2*x^3 - 2*x^4 - 80*Pi^2*x^4 + 552*x^2*Zeta[3] + 
        1440*x^3*Zeta[3] + 1080*x^4*Zeta[3] + 240*x^5*Zeta[3])) + 
    HPL[{-1}, x]*(-720*Pi^2*(10 + 45*x + 60*x^2 + 69*x^3 + 120*x^4 + 90*x^5 + 
        20*x^6)*HPL[{0}, x] - 3600*x^3*(2 + x)^2*(1 + 2*x)*HPL[{0}, x]^3 + 
      6480*Pi^2*x^3*Log[-s] + HPL[{0}, x]^2*
       (-90*x*(240 + 984*x + 1493*x^2 + 984*x^3 + 240*x^4) + 
        6480*x^3*Log[-s]) - 90*(240*Pi^2*x + 984*Pi^2*x^2 + 1493*Pi^2*x^3 + 
        984*Pi^2*x^4 + 240*Pi^2*x^5 - 480*Zeta[3] - 2160*x*Zeta[3] - 
        2880*x^2*Zeta[3] - 2352*x^3*Zeta[3] - 2880*x^4*Zeta[3] - 
        2160*x^5*Zeta[3] - 480*x^6*Zeta[3])))/(1620*ep*s^2*x^3*(1 + x)^2) - 
  (-25920*x^3*(43 + 120*x + 90*x^2 + 20*x^3)*HPL[{-5}, x] - 
    259200*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x)*HPL[{-2}, x]^2*HPL[{0}, x] + 
    108*x^3*(401 + 1140*x + 855*x^2 + 190*x^3)*HPL[{0}, x]^5 + 
    HPL[{-1}, x]^3*(-2160*Pi^2*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 
        135*x^5 + 30*x^6) - 2160*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 
        135*x^5 + 30*x^6)*HPL[{0}, x]^2) - 
    25920*(-70 - 315*x - 420*x^2 + 149*x^3 + 780*x^4 + 585*x^5 + 130*x^6)*
     HPL[{-4, -1}, x] - 518400*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x)*
     HPL[{-3, -2}, x] + 302400*Pi^2*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x)*
     HPL[{-2, -1}, x] - 25920*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 
      135*x^5 + 30*x^6)*HPL[{-3, -1, -1}, x] + 
    4860*x^2*(29 + 58*x - 12*Pi^2*x + 29*x^2)*Log[-s]^3 - 
    87480*x^2*(1 + x)^2*Log[-s]^4 + HPL[{0}, x]^4*
     (45*x^2*(-108 + 2017*x + 2292*x^2 + 390*x^3 + 308*x^4) + 
      3240*x^3*(9 + 60*x + 45*x^2 + 10*x^3)*Log[-s]) + 
    HPL[{-4}, x]*(-1080*x*(1200 + 4776*x + 1137*x^2 - 4920*x^3 - 1860*x^4 + 
        616*x^5) + 25920*(50 + 225*x + 300*x^2 + 149*x^3 + 60*x^4 + 45*x^5 + 
        10*x^6)*HPL[{-1}, x] - 25920*x^3*(157 + 360*x + 270*x^2 + 60*x^3)*
       HPL[{0}, x] - 77760*x^3*(49 + 120*x + 90*x^2 + 20*x^3)*Log[-s]) + 
    HPL[{-3, -1}, x]*(-1080*(308 - 330*x - 72*x^2 + 1137*x^3 - 72*x^4 - 
        330*x^5 + 308*x^6) - 77760*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 
        45*x^5 + 10*x^6)*Log[-s]) + HPL[{0}, x]^3*
     (180*x^2*(716 - 2293*x + 1265*Pi^2*x - 4236*x^2 + 3120*Pi^2*x^2 - 
        652*x^3 + 2340*Pi^2*x^3 + 520*Pi^2*x^4) + 
      2700*x^2*(-12 + 89*x + 144*x^2 + 48*x^3)*Log[-s] - 
      97200*x^3*Log[-s]^2) + HPL[{-3}, x]*
     (1080*(-200*Pi^2 + 652*x - 900*Pi^2*x + 4942*x^2 - 1200*Pi^2*x^2 + 
        8465*x^3 + 407*Pi^2*x^3 + 4942*x^4 + 2160*Pi^2*x^4 + 652*x^5 + 
        1620*Pi^2*x^5 + 360*Pi^2*x^6) + 518400*(-1 + x)*(1 + x)^3*(2 + x)*
       (1 + 2*x)*HPL[{-2}, x] - 12960*(30 + 135*x + 180*x^2 + 149*x^3 + 
        180*x^4 + 135*x^5 + 30*x^6)*HPL[{-1}, x]^2 + 
      6480*x^3*(417 + 960*x + 720*x^2 + 160*x^3)*HPL[{0}, x]^2 - 
      3240*x*(240 + 984*x + 1493*x^2 + 984*x^3 + 240*x^4)*Log[-s] + 
      116640*x^3*Log[-s]^2 + HPL[{0}, x]*
       (1080*x*(360 + 1392*x - 1671*x^2 - 4416*x^3 - 1410*x^4 + 308*x^5) + 
        77760*x^3*(26 + 60*x + 45*x^2 + 10*x^3)*Log[-s]) + 
      HPL[{-1}, x]*(1080*(308 - 330*x - 72*x^2 + 1137*x^3 - 72*x^4 - 
          330*x^5 + 308*x^6) + 12960*(-30 - 135*x - 180*x^2 - 2*x^3 + 
          180*x^4 + 135*x^5 + 30*x^6)*HPL[{0}, x] + 
        77760*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
         Log[-s])) + 2430*x*Log[-s]^2*(8 + 28*x + 10*Pi^2*x + 40*x^2 + 
      25*Pi^2*x^2 + 28*x^3 + 10*Pi^2*x^3 + 8*x^4 + 48*x^2*Zeta[3]) + 
    18*x*Log[-s]*(-3180 - 7200*Pi^2 - 23860*x - 3945*Pi^2*x - 41360*x^2 + 
      16860*Pi^2*x^2 + 5406*Pi^4*x^2 - 23860*x^3 - 3945*Pi^2*x^3 + 
      12240*Pi^4*x^3 - 3180*x^4 - 7200*Pi^2*x^4 + 9180*Pi^4*x^4 + 
      2040*Pi^4*x^5 - 43200*Zeta[3] - 206280*x*Zeta[3] - 327060*x^2*Zeta[3] - 
      206280*x^3*Zeta[3] - 43200*x^4*Zeta[3]) + 
    HPL[{-2}, x]*(12960*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 135*x^5 + 
        30*x^6)*HPL[{-1}, x]^2*HPL[{0}, x] - 
      2160*x^3*(223 + 480*x + 360*x^2 + 80*x^3)*HPL[{0}, x]^3 - 
      64800*Pi^2*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x)*Log[-s] + 
      HPL[{0}, x]^2*(1620*x*(160 + 664*x + 1493*x^2 + 1304*x^3 + 320*x^4) - 
        116640*x^3*Log[-s]) + HPL[{0}, x]*
       (-1080*(-180*Pi^2 + 652*x - 810*Pi^2*x + 4942*x^2 - 1080*Pi^2*x^2 + 
          8465*x^3 + 615*Pi^2*x^3 + 4942*x^4 + 2520*Pi^2*x^4 + 652*x^5 + 
          1890*Pi^2*x^5 + 420*Pi^2*x^6) + 3240*x*(240 + 984*x + 1493*x^2 + 
          984*x^3 + 240*x^4)*Log[-s] - 116640*x^3*Log[-s]^2) + 
      HPL[{-1}, x]*(-43200*Pi^2*(-1 + x)*(1 + x)^3*(2 + x)*(1 + 2*x) - 
        12960*(20 + 90*x + 120*x^2 + 147*x^3 + 240*x^4 + 180*x^5 + 40*x^6)*
         HPL[{0}, x]^2 + HPL[{0}, x]*(-1080*(308 - 330*x - 72*x^2 + 
            1137*x^3 - 72*x^4 - 330*x^5 + 308*x^6) - 
          77760*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
           Log[-s])) - 360*(-1 + x)*(1 + x)*(154*Pi^2 - 765*Pi^2*x - 
        2270*Pi^2*x^2 - 765*Pi^2*x^3 + 154*Pi^2*x^4 - 1440*Zeta[3] - 
        6480*x*Zeta[3] - 10080*x^2*Zeta[3] - 6480*x^3*Zeta[3] - 
        1440*x^4*Zeta[3])) + HPL[{0}, x]^2*
     (12960*(-20 - 90*x - 120*x^2 + 147*x^3 + 480*x^4 + 360*x^5 + 80*x^6)*
       HPL[{-2, -1}, x] + 1620*x^2*(158 + 518*x + 159*Pi^2*x + 245*x^2 + 
        480*Pi^2*x^2 + 360*Pi^2*x^3 + 80*Pi^2*x^4)*Log[-s] - 
      2430*x^2*(36 + 139*x + 108*x^2)*Log[-s]^2 - 58320*x^3*Log[-s]^3 + 
      15*x*(864 + 5760*Pi^2 - 18744*x + 23724*Pi^2*x - 56084*x^2 + 
        25269*Pi^2*x^2 - 11184*x^3 + 216*Pi^2*x^3 - 3960*Pi^2*x^4 + 
        3696*Pi^2*x^5 - 173880*x^2*Zeta[3] - 414720*x^3*Zeta[3] - 
        311040*x^4*Zeta[3] - 69120*x^5*Zeta[3])) + 
    HPL[{0}, x]*(-12960*(-30 - 135*x - 180*x^2 - 2*x^3 + 180*x^4 + 135*x^5 + 
        30*x^6)*HPL[{-3, -1}, x] + 25920*(30 + 135*x + 180*x^2 + 149*x^3 + 
        180*x^4 + 135*x^5 + 30*x^6)*HPL[{-2, -1, -1}, x] + 
      4860*x^2*(29 + 87*x - 24*Pi^2*x + 58*x^2)*Log[-s]^2 - 
      116640*x^2*(1 + x)*(1 + 2*x)*Log[-s]^3 + HPL[{-2, -1}, x]*
       (1080*(308 - 330*x - 72*x^2 + 1137*x^3 - 72*x^4 - 330*x^5 + 308*x^6) + 
        77760*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
         Log[-s]) + 6*x*(-7620 - 23160*Pi^2 + 29480*x - 136545*Pi^2*x - 
        62040*x^2 - 355635*Pi^2*x^2 + 15366*Pi^4*x^2 - 101060*x^3 - 
        320070*Pi^2*x^3 + 34920*Pi^4*x^3 - 1920*x^4 - 57120*Pi^2*x^4 + 
        26190*Pi^4*x^4 + 5820*Pi^4*x^5 - 64800*Zeta[3] - 314280*x*Zeta[3] - 
        592920*x^2*Zeta[3] - 291600*x^3*Zeta[3] - 5400*x^4*Zeta[3] - 
        55440*x^5*Zeta[3]) - 3240*x*Log[-s]*(-10 - 40*Pi^2 + 14*x - 
        173*Pi^2*x - 30*x^2 - 392*Pi^2*x^2 - 56*x^3 - 334*Pi^2*x^3 - 2*x^4 - 
        80*Pi^2*x^4 + 552*x^2*Zeta[3] + 1440*x^3*Zeta[3] + 1080*x^4*Zeta[3] + 
        240*x^5*Zeta[3])) + HPL[{-1}, x]^2*
     (1080*Pi^2*(170 + 765*x + 1020*x^2 + 888*x^3 + 1140*x^4 + 855*x^5 + 
        190*x^6)*HPL[{0}, x] + 5400*(22 + 99*x + 132*x^2 + 118*x^3 + 
        156*x^4 + 117*x^5 + 26*x^6)*HPL[{0}, x]^3 + 
      19440*Pi^2*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
       Log[-s] + HPL[{0}, x]^2*(270*(308 - 330*x - 72*x^2 + 1137*x^3 - 
          72*x^4 - 330*x^5 + 308*x^6) + 19440*(10 + 45*x + 60*x^2 + 49*x^3 + 
          60*x^4 + 45*x^5 + 10*x^6)*Log[-s]) + 
      270*(308*Pi^2 - 330*Pi^2*x - 72*Pi^2*x^2 + 1137*Pi^2*x^3 - 
        72*Pi^2*x^4 - 330*Pi^2*x^5 + 308*Pi^2*x^6 - 1440*Zeta[3] - 
        6480*x*Zeta[3] - 8640*x^2*Zeta[3] - 7152*x^3*Zeta[3] - 
        8640*x^4*Zeta[3] - 6480*x^5*Zeta[3] - 1440*x^6*Zeta[3])) + 
    HPL[{-1}, x]*(-2160*x^3*(67 + 180*x + 135*x^2 + 30*x^3)*HPL[{0}, x]^4 + 
      25920*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
       HPL[{-3, -1}, x] + 58320*Pi^2*x^3*Log[-s]^2 + 
      HPL[{0}, x]^3*(-180*x*(1320 + 5376*x + 7287*x^2 + 3408*x^3 + 510*x^4 + 
          308*x^5) - 64800*x^3*(2 + x)^2*(1 + 2*x)*Log[-s]) + 
      HPL[{0}, x]^2*(-540*(160*Pi^2 - 652*x + 720*Pi^2*x - 4942*x^2 + 
          960*Pi^2*x^2 - 8465*x^3 + 959*Pi^2*x^3 - 4942*x^4 + 1440*Pi^2*x^4 - 
          652*x^5 + 1080*Pi^2*x^5 + 240*Pi^2*x^6) - 
        1620*x*(240 + 984*x + 1493*x^2 + 984*x^3 + 240*x^4)*Log[-s] + 
        58320*x^3*Log[-s]^2) - 1620*Log[-s]*(240*Pi^2*x + 984*Pi^2*x^2 + 
        1493*Pi^2*x^3 + 984*Pi^2*x^4 + 240*Pi^2*x^5 - 480*Zeta[3] - 
        2160*x*Zeta[3] - 2880*x^2*Zeta[3] - 2352*x^3*Zeta[3] - 
        2880*x^4*Zeta[3] - 2160*x^5*Zeta[3] - 480*x^6*Zeta[3]) + 
      36*(-460*Pi^4 + 9780*Pi^2*x - 2070*Pi^4*x + 74130*Pi^2*x^2 - 
        2760*Pi^4*x^2 + 126975*Pi^2*x^3 - 651*Pi^4*x^3 + 74130*Pi^2*x^4 + 
        1320*Pi^4*x^4 + 9780*Pi^2*x^5 + 990*Pi^4*x^5 + 220*Pi^4*x^6 + 
        9240*Zeta[3] - 9900*x*Zeta[3] - 2160*x^2*Zeta[3] + 
        34110*x^3*Zeta[3] - 2160*x^4*Zeta[3] - 9900*x^5*Zeta[3] + 
        9240*x^6*Zeta[3]) + HPL[{0}, x]*
       (-25920*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
         HPL[{-2, -1}, x] - 12960*Pi^2*(10 + 45*x + 60*x^2 + 69*x^3 + 
          120*x^4 + 90*x^5 + 20*x^6)*Log[-s] - 
        360*(154*Pi^2 + 495*Pi^2*x + 2652*Pi^2*x^2 + 4212*Pi^2*x^3 + 
          1668*Pi^2*x^4 + 90*Pi^2*x^5 + 308*Pi^2*x^6 - 1080*Zeta[3] - 
          4860*x*Zeta[3] - 6480*x^2*Zeta[3] - 10656*x^3*Zeta[3] - 
          19440*x^4*Zeta[3] - 14580*x^5*Zeta[3] - 3240*x^6*Zeta[3]))) + 
    x*(19080 + 158400*Pi^2 + 16560*Pi^4 + 279920*x + 39060*Pi^2*x + 
      66924*Pi^4*x + 521680*x^2 - 618060*Pi^2*x^2 - 58857*Pi^4*x^2 + 
      279920*x^3 + 39060*Pi^2*x^3 - 180324*Pi^4*x^3 + 19080*x^4 + 
      158400*Pi^2*x^4 - 61470*Pi^4*x^4 + 15708*Pi^4*x^5 + 185760*Zeta[3] + 
      3843720*x*Zeta[3] + 7191720*x^2*Zeta[3] - 1669680*Pi^2*x^2*Zeta[3] + 
      3843720*x^3*Zeta[3] - 3628800*Pi^2*x^3*Zeta[3] + 185760*x^4*Zeta[3] - 
      2721600*Pi^2*x^4*Zeta[3] - 604800*Pi^2*x^5*Zeta[3] - 
      3706560*x^2*Zeta[5] - 9331200*x^3*Zeta[5] - 6998400*x^4*Zeta[5] - 
       1555200*x^5*Zeta[5]))/(9720*s^2*x^3*(1 + x)^2);


==> anc/pt4L3mmmmBarePhy.m <==
AmmmmPhy[0]=0;

AmmmmPhy[1]=1/(3*s^2*x) - (ep*((-2*I)*(-5*I + 3*Pi - (5*I)*x)*(1 + x) +
     6*x*(1 + I*Pi + x)*HPL[{0}, -x] + 3*x*HPL[{0}, -x]^2 + 
     6*(1 + x)^2*Log[s]))/(18*s^2*x*(1 + x)^2) - 
  (ep^2*(-112 - (60*I)*Pi + 21*Pi^2 - 224*x - (60*I)*Pi*x + 24*Pi^2*x - 
     (6*I)*Pi^3*x - 112*x^2 + 3*Pi^2*x^2 - 12*x*HPL[{0}, -x]^3 + 
     (36*I)*Pi*x*HPL[{2}, -x] - 36*x*HPL[{3}, -x] + 
     12*(1 + x)*(5 + (3*I)*Pi + 5*x)*Log[s] - 18*(1 + x)^2*Log[s]^2 + 
     HPL[{0}, -x]^2*(-6*x*(1 + (3*I)*Pi + 3*x) - 18*x*HPL[{1}, -x] - 
       18*x*Log[s]) + HPL[{0}, -x]*(6*x*(10 + (4*I)*Pi - 3*Pi^2 + 10*x) - 
       (36*I)*Pi*x*HPL[{1}, -x] + 36*x*HPL[{2}, -x] - 
       36*x*(1 + I*Pi + x)*Log[s]) + 36*x*Zeta[3]))/(108*s^2*x*(1 + x)^2) + 
  (ep^3*(6560 + (3360*I)*Pi - 1050*Pi^2 - (270*I)*Pi^3 + 13120*x + 
     (3360*I)*Pi*x - 1200*Pi^2*x - (150*I)*Pi^3*x - 81*Pi^4*x + 6560*x^2 - 
     150*Pi^2*x^2 - 135*x*HPL[{0}, -x]^4 + 270*x*HPL[{2}, -x]^2 - 
     1080*x*HPL[{4}, -x] - (1080*I)*Pi*x*HPL[{2, 1}, -x] - 
     540*x*HPL[{2, 2}, -x] + 180*(1 + x)*(5 + (3*I)*Pi + 5*x)*Log[s]^2 - 
     180*(1 + x)^2*Log[s]^3 + HPL[{3}, -x]*(360*(2 + (3*I)*Pi)*x - 
       1080*x*Log[s]) + HPL[{0}, -x]^3*(-60*x*(-1 + (3*I)*Pi + 3*x) - 
       360*x*HPL[{1}, -x] - 360*x*Log[s]) + HPL[{2}, -x]*
      (180*Pi*(-4*I + 3*Pi)*x + (1080*I)*Pi*x*Log[s]) + 
     HPL[{0}, -x]^2*(15*x*(8 + (24*I)*Pi - 15*Pi^2 + 60*x) - 
       270*x*HPL[{1}, -x]^2 + 540*x*HPL[{2}, -x] - 180*x*(1 + (3*I)*Pi + 3*x)*
        Log[s] - 270*x*Log[s]^2 + HPL[{1}, -x]*(180*(2 - (3*I)*Pi)*x - 
         540*x*Log[s])) - 2520*Zeta[3] - 5760*x*Zeta[3] - 2520*x^2*Zeta[3] + 
     30*Log[s]*(-112 - (60*I)*Pi + 21*Pi^2 - 224*x - (60*I)*Pi*x + 
       24*Pi^2*x - (6*I)*Pi^3*x - 112*x^2 + 3*Pi^2*x^2 + 36*x*Zeta[3]) + 
     HPL[{1}, -x]*((1080*I)*Pi*x*HPL[{2}, -x] - 1080*x*HPL[{3}, -x] + 
       180*x*((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]*
      ((-540*I)*Pi*x*HPL[{1}, -x]^2 - 1080*x*HPL[{2, 1}, -x] + 
       180*x*(10 + (4*I)*Pi - 3*Pi^2 + 10*x)*Log[s] - 
       540*x*(1 + I*Pi + x)*Log[s]^2 + HPL[{2}, -x]*
        (-720*x + 1080*x*Log[s]) + HPL[{1}, -x]*(-180*Pi*(-4*I + 3*Pi)*x + 
         1080*x*HPL[{2}, -x] - (1080*I)*Pi*x*Log[s]) + 
       30*x*(-112 - (52*I)*Pi + 15*Pi^2 + (3*I)*Pi^3 - 112*x + 3*Pi^2*x + 
         36*Zeta[3]))))/(3240*s^2*x*(1 + x)^2) - 
  (ep^4*(-156160 - (78720*I)*Pi + 23520*Pi^2 + (5400*I)*Pi^3 - 657*Pi^4 - 
     312320*x - (78720*I)*Pi*x + 26880*Pi^2*x + (2280*I)*Pi^3*x + 
     414*Pi^4*x + (288*I)*Pi^5*x - 156160*x^2 + 3360*Pi^2*x^2 + 
     423*Pi^4*x^2 - 432*x*HPL[{0}, -x]^5 - 12960*x*HPL[{5}, -x] - 
     2160*x*HPL[{2, 3}, -x] - 6480*x*HPL[{3, 2}, -x] + 
     (12960*I)*Pi*x*HPL[{2, 1, 1}, -x] + 2160*x*HPL[{2, 1, 2}, -x] + 
     6480*x*HPL[{2, 2, 1}, -x] + 720*(1 + x)*(5 + (3*I)*Pi + 5*x)*Log[s]^3 - 
     540*(1 + x)^2*Log[s]^4 + HPL[{4}, -x]*(4320*(2 + (3*I)*Pi)*x - 
       12960*x*Log[s]) + HPL[{2, 2}, -x]*(2160*(2 + (3*I)*Pi)*x - 
       6480*x*Log[s]) + HPL[{0}, -x]^4*(-540*x*(-1 + I*Pi + x) - 
       1620*x*HPL[{1}, -x] - 1620*x*Log[s]) + HPL[{2}, -x]^2*
      ((-1080*I)*(-2*I + 3*Pi)*x + 3240*x*Log[s]) + 
     HPL[{2, 1}, -x]*(-2160*Pi*(-4*I + 3*Pi)*x - (12960*I)*Pi*x*Log[s]) + 
     HPL[{3}, -x]*(360*(-52 - (24*I)*Pi + 21*Pi^2)*x + 
       4320*(2 + (3*I)*Pi)*x*Log[s] - 6480*x*Log[s]^2) + 
     HPL[{2}, -x]*((-360*I)*Pi*(-52 - (12*I)*Pi + 9*Pi^2)*x + 
       2160*x*HPL[{3}, -x] - 2160*x*HPL[{2, 1}, -x] + 2160*Pi*(-4*I + 3*Pi)*x*
        Log[s] + (6480*I)*Pi*x*Log[s]^2) + HPL[{0}, -x]^3*
      (240*x*(-11 + (6*I)*Pi - 3*Pi^2 + 15*x) - 2160*x*HPL[{1}, -x]^2 + 
       2160*x*HPL[{2}, -x] - 720*x*(-1 + (3*I)*Pi + 3*x)*Log[s] - 
       2160*x*Log[s]^2 + HPL[{1}, -x]*(720*(4 - (3*I)*Pi)*x - 
         4320*x*Log[s])) + HPL[{0}, -x]^2*(-1080*x*HPL[{1}, -x]^3 - 
       6480*x*HPL[{2, 1}, -x] + 180*x*(8 + (24*I)*Pi - 15*Pi^2 + 60*x)*
        Log[s] - 1080*x*(1 + (3*I)*Pi + 3*x)*Log[s]^2 - 1080*x*Log[s]^3 + 
       HPL[{1}, -x]^2*(1080*(2 - (3*I)*Pi)*x - 3240*x*Log[s]) + 
       HPL[{2}, -x]*(-4320*x + 6480*x*Log[s]) + HPL[{1}, -x]*
        (-180*(52 - (24*I)*Pi + 15*Pi^2)*x + 6480*x*HPL[{2}, -x] + 
         2160*(2 - (3*I)*Pi)*x*Log[s] - 3240*x*Log[s]^2) + 
       60*x*(-16 - (156*I)*Pi + 39*Pi^2 + (9*I)*Pi^3 - 336*x + 9*Pi^2*x - 
         144*Zeta[3])) + 50400*Zeta[3] + (30240*I)*Pi*Zeta[3] + 
     119520*x*Zeta[3] + (30240*I)*Pi*x*Zeta[3] - 1080*Pi^2*x*Zeta[3] + 
     50400*x^2*Zeta[3] + 180*Log[s]^2*(-112 - (60*I)*Pi + 21*Pi^2 - 224*x - 
       (60*I)*Pi*x + 24*Pi^2*x - (6*I)*Pi^3*x - 112*x^2 + 3*Pi^2*x^2 + 
       36*x*Zeta[3]) - 12*Log[s]*(-6560 - (3360*I)*Pi + 1050*Pi^2 + 
       (270*I)*Pi^3 - 13120*x - (3360*I)*Pi*x + 1200*Pi^2*x + 
       (150*I)*Pi^3*x + 81*Pi^4*x - 6560*x^2 + 150*Pi^2*x^2 + 2520*Zeta[3] + 
       5760*x*Zeta[3] + 2520*x^2*Zeta[3]) + HPL[{1}, -x]^2*
      ((6480*I)*Pi*x*HPL[{2}, -x] - 6480*x*HPL[{3}, -x] + 
       1080*x*((-I)*Pi^3 + 6*Zeta[3])) + HPL[{1}, -x]*
      (3240*x*HPL[{2}, -x]^2 - 12960*x*HPL[{4}, -x] - 
       (12960*I)*Pi*x*HPL[{2, 1}, -x] - 6480*x*HPL[{2, 2}, -x] + 
       HPL[{3}, -x]*(4320*(2 + (3*I)*Pi)*x - 12960*x*Log[s]) + 
       HPL[{2}, -x]*(2160*Pi*(-4*I + 3*Pi)*x + (12960*I)*Pi*x*Log[s]) + 
       2160*x*Log[s]*((-I)*Pi^3 + 6*Zeta[3]) - 
       36*x*((-40*I)*Pi^3 + 27*Pi^4 + 240*Zeta[3])) + 
     HPL[{0}, -x]*((-2160*I)*Pi*x*HPL[{1}, -x]^3 + 
       12960*x*HPL[{2, 1, 1}, -x] + 1080*x*(10 + (4*I)*Pi - 3*Pi^2 + 10*x)*
        Log[s]^2 - 2160*x*(1 + I*Pi + x)*Log[s]^3 + HPL[{2, 1}, -x]*
        (8640*x - 12960*x*Log[s]) + HPL[{1}, -x]^2*
        (-1080*Pi*(-4*I + 3*Pi)*x + 6480*x*HPL[{2}, -x] - 
         (6480*I)*Pi*x*Log[s]) + HPL[{2}, -x]*(-360*(-52 + 3*Pi^2)*x - 
         8640*x*Log[s] + 6480*x*Log[s]^2) + 360*x*Log[s]*
        (-112 - (52*I)*Pi + 15*Pi^2 + (3*I)*Pi^3 - 112*x + 3*Pi^2*x + 
         36*Zeta[3]) - 12*x*(-6560 - (3200*I)*Pi + 930*Pi^2 + (60*I)*Pi^3 - 
         9*Pi^4 - 6560*x + 150*Pi^2*x + 3240*Zeta[3] + (2520*I)*Pi*Zeta[3] + 
         2520*x*Zeta[3]) + HPL[{1}, -x]*(-12960*x*HPL[{2, 1}, -x] - 
         2160*Pi*(-4*I + 3*Pi)*x*Log[s] - (6480*I)*Pi*x*Log[s]^2 + 
         HPL[{2}, -x]*(-8640*x + 12960*x*Log[s]) + 
         360*x*((-52*I)*Pi + 12*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3]))) + 
         12960*x*Zeta[5]))/(38880*s^2*x*(1 + x)^2);

AmmmmPhy[2]=-4/(3*ep^2*s^2*x) + (2*((-I)*(1 + x)*(-10*I + 9*Pi - (10*I)*x + 3*Pi*x) +
     3*(1 + 4*x + (2*I)*Pi*x + 3*x^2)*HPL[{0}, -x] + 3*x*HPL[{0}, -x]^2 + 
     12*(1 + x)^2*Log[s]))/(9*ep*s^2*x*(1 + x)^2) + 
  (3 - 76*x - (90*I)*Pi*x + 51*Pi^2*x - 158*x^2 - (120*I)*Pi*x^2 + 
    66*Pi^2*x^2 - (6*I)*Pi^3*x^2 - 76*x^3 - (30*I)*Pi*x^3 + 15*Pi^2*x^3 + 
    3*x^4 - 21*x^2*HPL[{0}, -x]^3 + (36*I)*Pi*x^2*HPL[{2}, -x] - 
    36*x^2*HPL[{3}, -x] + 12*x*(1 + x)*(10 + (9*I)*Pi + 10*x + (3*I)*Pi*x)*
     Log[s] - 72*x*(1 + x)^2*Log[s]^2 + HPL[{0}, -x]^2*
     (-3*x*(3 + 14*x + (9*I)*Pi*x + 15*x^2) - 18*x^2*HPL[{1}, -x] - 
      36*x^2*Log[s]) + HPL[{0}, -x]*
     (6*x*(5 + (3*I)*Pi + 20*x + (10*I)*Pi*x - 6*Pi^2*x + 15*x^2 + 
        (3*I)*Pi*x^2) - (36*I)*Pi*x^2*HPL[{1}, -x] + 36*x^2*HPL[{2}, -x] - 
      36*x*(1 + 4*x + (2*I)*Pi*x + 3*x^2)*Log[s]) + 36*x^2*Zeta[3])/
   (27*s^2*x^2*(1 + x)^2) + 
  (ep*(-45*x^3*(9 + 60*x + 45*x^2 + 10*x^3)*HPL[{0}, -x]^4 + 
     270*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
      HPL[{2}, -x]^2 - 2160*x^3*(24 + 60*x + 45*x^2 + 10*x^3)*HPL[{4}, -x] - 
     (1080*I)*Pi*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
      HPL[{2, 1}, -x] - 540*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 
       10*x^6)*HPL[{2, 2}, -x] - (720*I)*x^2*(1 + x)*
      (-10*I + 9*Pi - (10*I)*x + 3*Pi*x)*Log[s]^2 + 
     2880*x^2*(1 + x)^2*Log[s]^3 + HPL[{0}, -x]^3*
      (60*x^2*(3 - 77*x - (69*I)*Pi*x - 96*x^2 - (180*I)*Pi*x^2 - 30*x^3 - 
         (135*I)*Pi*x^3 - (30*I)*Pi*x^4) - 180*x^3*(18 + 60*x + 45*x^2 + 
         10*x^3)*HPL[{1}, -x] + 2520*x^3*Log[s]) + 
     HPL[{3}, -x]*((360*I)*x*(30*I + (123*I)*x + (190*I)*x^2 + 66*Pi*x^2 + 
         (123*I)*x^3 + 180*Pi*x^3 + (30*I)*x^4 + 135*Pi*x^4 + 30*Pi*x^5) + 
       4320*x^3*Log[s]) + HPL[{2}, -x]*
      (-180*Pi*(-10*Pi - (60*I)*x - 45*Pi*x - (246*I)*x^2 - 60*Pi*x^2 - 
         (380*I)*x^3 + 12*Pi*x^3 - (246*I)*x^4 + 60*Pi*x^4 - (60*I)*x^5 + 
         45*Pi*x^5 + 10*Pi*x^6) - (4320*I)*Pi*x^3*Log[s]) + 
     HPL[{0}, -x]^2*(30*x^2*(-120 - (18*I)*Pi - 398*x - (630*I)*Pi*x + 
         144*Pi^2*x - 240*x^2 - (756*I)*Pi*x^2 + 180*Pi^2*x^2 - 
         (180*I)*Pi*x^3 + 135*Pi^2*x^3 + 30*Pi^2*x^4) - 
       270*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
        HPL[{1}, -x]^2 - 2160*x^3*HPL[{2}, -x] + 
       360*x^2*(3 + 14*x + (9*I)*Pi*x + 15*x^2)*Log[s] + 2160*x^3*Log[s]^2 + 
       HPL[{1}, -x]*((-180*I)*x*(-30*I - (123*I)*x - (190*I)*x^2 + 
           66*Pi*x^2 - (123*I)*x^3 + 180*Pi*x^3 - (30*I)*x^4 + 135*Pi*x^4 + 
           30*Pi*x^5) + 2160*x^3*Log[s])) - 120*x*Log[s]*
      (3 - 76*x - (90*I)*Pi*x + 51*Pi^2*x - 158*x^2 - (120*I)*Pi*x^2 + 
       66*Pi^2*x^2 - (6*I)*Pi^3*x^2 - 76*x^3 - (30*I)*Pi*x^3 + 15*Pi^2*x^3 + 
       3*x^4 + 36*x^2*Zeta[3]) + 2*x*(480 + 900*Pi^2 - (900*I)*Pi^3 - 
       1880*x - (2790*I)*Pi*x + 4350*Pi^2*x - (2700*I)*Pi^3*x - 4720*x^2 - 
       (4740*I)*Pi*x^2 + 5100*Pi^2*x^2 - (4440*I)*Pi^3*x^2 + 1221*Pi^4*x^2 - 
       1880*x^3 - (1770*I)*Pi*x^3 + 2550*Pi^2*x^3 - (3420*I)*Pi^3*x^3 + 
       2520*Pi^4*x^3 + 480*x^4 + (180*I)*Pi*x^4 + 900*Pi^2*x^4 - 
       (900*I)*Pi^3*x^4 + 1890*Pi^4*x^4 + 420*Pi^4*x^5 + 5400*Zeta[3] + 
       27180*x*Zeta[3] + 44280*x^2*Zeta[3] + (14040*I)*Pi*x^2*Zeta[3] + 
       27180*x^3*Zeta[3] + (32400*I)*Pi*x^3*Zeta[3] + 5400*x^4*Zeta[3] + 
       (24300*I)*Pi*x^4*Zeta[3] + (5400*I)*Pi*x^5*Zeta[3]) + 
     HPL[{1}, -x]*((1080*I)*Pi*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
         45*x^5 + 10*x^6)*HPL[{2}, -x] - 1080*(10 + 45*x + 60*x^2 + 48*x^3 + 
         60*x^4 + 45*x^5 + 10*x^6)*HPL[{3}, -x] + 
       180*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
        ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]*
      ((-540*I)*Pi*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
        HPL[{1}, -x]^2 + 1080*x^3*(26 + 60*x + 45*x^2 + 10*x^3)*
        HPL[{3}, -x] - 1080*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 
         10*x^6)*HPL[{2, 1}, -x] + 720*x^2*(-5 - (3*I)*Pi - 20*x - 
         (10*I)*Pi*x + 6*Pi^2*x - 15*x^2 - (3*I)*Pi*x^2)*Log[s] + 
       2160*x^2*(1 + 4*x + (2*I)*Pi*x + 3*x^2)*Log[s]^2 + 
       HPL[{2}, -x]*(360*x*(30 + 123*x + 190*x^2 + 123*x^3 + 30*x^4) - 
         4320*x^3*Log[s]) + HPL[{1}, -x]*
        (180*Pi*(-10*Pi - (60*I)*x - 45*Pi*x - (246*I)*x^2 - 60*Pi*x^2 - 
           (380*I)*x^3 + 12*Pi*x^3 - (246*I)*x^4 + 60*Pi*x^4 - (60*I)*x^5 + 
           45*Pi*x^5 + 10*Pi*x^6) + 1080*(10 + 45*x + 60*x^2 + 48*x^3 + 
           60*x^4 + 45*x^5 + 10*x^6)*HPL[{2}, -x] + (4320*I)*Pi*x^3*Log[s]) + 
       60*x*(-6 - 30*Pi^2 + 59*x - (60*I)*Pi*x - 138*Pi^2*x + 158*x^2 - 
         (158*I)*Pi*x^2 - 54*Pi^2*x^2 - (90*I)*Pi^3*x^2 + 93*x^3 - 
         (60*I)*Pi*x^3 + 108*Pi^2*x^3 - (180*I)*Pi^3*x^3 + 30*Pi^2*x^4 - 
         (135*I)*Pi^3*x^4 - (30*I)*Pi^3*x^5 + 396*x^2*Zeta[3] + 
         1080*x^3*Zeta[3] + 810*x^4*Zeta[3] + 180*x^5*Zeta[3]))))/
   (1620*s^2*x^3*(1 + x)^2) + 
  (ep^2*(27*x^3*(149 + 420*x + 315*x^2 + 70*x^3)*HPL[{0}, -x]^5 + 
     6480*x^3*(21 + 60*x + 45*x^2 + 10*x^3)*HPL[{5}, -x] + 
     540*(-70 - 315*x - 420*x^2 + 148*x^3 + 780*x^4 + 585*x^5 + 130*x^6)*
      HPL[{2, 3}, -x] + 1620*(10 + 45*x + 60*x^2 + 148*x^3 + 300*x^4 + 
       225*x^5 + 50*x^6)*HPL[{3, 2}, -x] - (3240*I)*Pi*
      (30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
      HPL[{2, 1, 1}, -x] - 540*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 
       135*x^5 + 30*x^6)*HPL[{2, 1, 2}, -x] - 
     1620*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
      HPL[{2, 2, 1}, -x] + 1440*x^2*(1 + x)*(10 + (9*I)*Pi + 10*x + 
       (3*I)*Pi*x)*Log[s]^3 - 4320*x^2*(1 + x)^2*Log[s]^4 + 
     HPL[{0}, -x]^4*(45*x^2*(-3 + 63*x + (393*I)*Pi*x - 90*x^2 + 
         (900*I)*Pi*x^2 - 135*x^3 + (675*I)*Pi*x^3 + 11*x^4 + 
         (150*I)*Pi*x^4) + 540*x^3*(21 + 60*x + 45*x^2 + 10*x^3)*
        HPL[{1}, -x] + 270*x^3*(9 + 60*x + 45*x^2 + 10*x^3)*Log[s]) + 
     HPL[{4}, -x]*(1080*x*(150 + 600*x + 14*x^2 + (108*I)*Pi*x^2 - 942*x^3 + 
         (180*I)*Pi*x^3 - 480*x^4 + (135*I)*Pi*x^4 + 22*x^5 + 
         (30*I)*Pi*x^5) + 12960*x^3*(24 + 60*x + 45*x^2 + 10*x^3)*Log[s]) + 
     HPL[{2}, -x]^2*(270*(-11 + (360*I)*Pi + 165*x + (1620*I)*Pi*x + 
         171*x^2 + (2160*I)*Pi*x^2 - 14*x^3 + (366*I)*Pi*x^3 + 171*x^4 - 
         (1260*I)*Pi*x^4 + 165*x^5 - (945*I)*Pi*x^5 - 11*x^6 - 
         (210*I)*Pi*x^6) - 1620*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
         45*x^5 + 10*x^6)*Log[s]) + HPL[{2, 2}, -x]*
      (540*(11 - (120*I)*Pi - 165*x - (540*I)*Pi*x - 171*x^2 - 
         (720*I)*Pi*x^2 + 14*x^3 - (366*I)*Pi*x^3 - 171*x^4 - 
         (180*I)*Pi*x^4 - 165*x^5 - (135*I)*Pi*x^5 + 11*x^6 - 
         (30*I)*Pi*x^6) + 3240*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
         45*x^5 + 10*x^6)*Log[s]) + HPL[{2, 1}, -x]*
      (540*Pi*(22*I + 70*Pi - (330*I)*x + 315*Pi*x - (342*I)*x^2 + 
         420*Pi*x^2 + (28*I)*x^3 + 288*Pi*x^3 - (342*I)*x^4 + 300*Pi*x^4 - 
         (330*I)*x^5 + 225*Pi*x^5 + (22*I)*x^6 + 50*Pi*x^6) + 
       (6480*I)*Pi*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
        Log[s]) + HPL[{3}, -x]*(180*(150*Pi^2 - 654*x - (720*I)*Pi*x + 
         675*Pi^2*x - 4383*x^2 - (2898*I)*Pi*x^2 + 900*Pi^2*x^2 - 7420*x^3 - 
         (1182*I)*Pi*x^3 + 480*Pi^2*x^3 - 4383*x^4 + (2448*I)*Pi*x^4 - 
         654*x^5 + (1350*I)*Pi*x^5 - (66*I)*Pi*x^6) + 
       2160*x*(30 + 123*x + 190*x^2 - (66*I)*Pi*x^2 + 123*x^3 - 
         (180*I)*Pi*x^3 + 30*x^4 - (135*I)*Pi*x^4 - (30*I)*Pi*x^5)*Log[s] - 
       12960*x^3*Log[s]^2) + HPL[{0}, -x]^3*
      (30*x^2*(390 + (18*I)*Pi - 2756*x - (546*I)*Pi*x - 30*Pi^2*x - 
         3933*x^2 - (1692*I)*Pi*x^2 + 180*Pi^2*x^2 - 654*x^3 - 
         (1170*I)*Pi*x^3 + 135*Pi^2*x^3 + (66*I)*Pi*x^4 + 30*Pi^2*x^4) + 
       270*(40 + 180*x + 240*x^2 + 218*x^3 + 300*x^4 + 225*x^5 + 50*x^6)*
        HPL[{1}, -x]^2 + 540*x^3*(111 + 240*x + 180*x^2 + 40*x^3)*
        HPL[{2}, -x] + 360*x^2*(-3 + 77*x + (69*I)*Pi*x + 96*x^2 + 
         (180*I)*Pi*x^2 + 30*x^3 + (135*I)*Pi*x^3 + (30*I)*Pi*x^4)*Log[s] - 
       7560*x^3*Log[s]^2 + HPL[{1}, -x]*
        (180*x*(120 + 489*x + 577*x^2 + (144*I)*Pi*x^2 + 78*x^3 + 
           (360*I)*Pi*x^3 - 105*x^4 + (270*I)*Pi*x^4 + 11*x^5 + 
           (60*I)*Pi*x^5) + 1080*x^3*(18 + 60*x + 45*x^2 + 10*x^3)*Log[s])) + 
     HPL[{1}, -x]^2*((-1620*I)*Pi*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 
         135*x^5 + 30*x^6)*HPL[{2}, -x] + 1620*(30 + 135*x + 180*x^2 + 
         148*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*HPL[{3}, -x] + 
       (270*I)*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
        (Pi^3 + (6*I)*Zeta[3])) + 360*x*Log[s]^2*(3 - 76*x - (90*I)*Pi*x + 
       51*Pi^2*x - 158*x^2 - (120*I)*Pi*x^2 + 66*Pi^2*x^2 - (6*I)*Pi^3*x^2 - 
       76*x^3 - (30*I)*Pi*x^3 + 15*Pi^2*x^3 + 3*x^4 + 36*x^2*Zeta[3]) - 
     12*x*Log[s]*(480 + 900*Pi^2 - (900*I)*Pi^3 - 1880*x - (2790*I)*Pi*x + 
       4350*Pi^2*x - (2700*I)*Pi^3*x - 4720*x^2 - (4740*I)*Pi*x^2 + 
       5100*Pi^2*x^2 - (4440*I)*Pi^3*x^2 + 1221*Pi^4*x^2 - 1880*x^3 - 
       (1770*I)*Pi*x^3 + 2550*Pi^2*x^3 - (3420*I)*Pi^3*x^3 + 2520*Pi^4*x^3 + 
       480*x^4 + (180*I)*Pi*x^4 + 900*Pi^2*x^4 - (900*I)*Pi^3*x^4 + 
       1890*Pi^4*x^4 + 420*Pi^4*x^5 + 5400*Zeta[3] + 27180*x*Zeta[3] + 
       44280*x^2*Zeta[3] + (14040*I)*Pi*x^2*Zeta[3] + 27180*x^3*Zeta[3] + 
       (32400*I)*Pi*x^3*Zeta[3] + 5400*x^4*Zeta[3] + 
       (24300*I)*Pi*x^4*Zeta[3] + (5400*I)*Pi*x^5*Zeta[3]) + 
     HPL[{0}, -x]^2*(270*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 
         135*x^5 + 30*x^6)*HPL[{1}, -x]^3 - 1620*x^3*(183 + 420*x + 315*x^2 + 
         70*x^3)*HPL[{3}, -x] + 1620*(-30 - 135*x - 180*x^2 + 96*x^3 + 
         420*x^4 + 315*x^5 + 70*x^6)*HPL[{2, 1}, -x] - 
       180*x^2*(-120 - (18*I)*Pi - 398*x - (630*I)*Pi*x + 144*Pi^2*x - 
         240*x^2 - (756*I)*Pi*x^2 + 180*Pi^2*x^2 - (180*I)*Pi*x^3 + 
         135*Pi^2*x^3 + 30*Pi^2*x^4)*Log[s] - 
       1080*x^2*(3 + 14*x + (9*I)*Pi*x + 15*x^2)*Log[s]^2 - 
       4320*x^3*Log[s]^3 + HPL[{2}, -x]*
        ((540*I)*x*(30*I + (126*I)*x + (380*I)*x^2 + 309*Pi*x^2 + 
           (366*I)*x^3 + 720*Pi*x^3 + (90*I)*x^4 + 540*Pi*x^4 + 120*Pi*x^5) + 
         12960*x^3*Log[s]) + HPL[{1}, -x]^2*
        (270*(11 + (60*I)*Pi - 165*x + (270*I)*Pi*x - 171*x^2 + 
           (360*I)*Pi*x^2 + 14*x^3 + (366*I)*Pi*x^3 - 171*x^4 + 
           (540*I)*Pi*x^4 - 165*x^5 + (405*I)*Pi*x^5 + 11*x^6 + 
           (90*I)*Pi*x^6) + 1620*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
           45*x^5 + 10*x^6)*Log[s]) + HPL[{1}, -x]*
        (90*(90*Pi^2 - 654*x + (360*I)*Pi*x + 405*Pi^2*x - 4383*x^2 + 
           (1458*I)*Pi*x^2 + 540*Pi^2*x^2 - 7420*x^3 + (1182*I)*Pi*x^3 + 
           456*Pi^2*x^3 - 4383*x^4 - (1008*I)*Pi*x^4 + 720*Pi^2*x^4 - 
           654*x^5 - (990*I)*Pi*x^5 + 540*Pi^2*x^5 + (66*I)*Pi*x^6 + 
           120*Pi^2*x^6) - 1620*(10 + 45*x + 60*x^2 + 96*x^3 + 180*x^4 + 
           135*x^5 + 30*x^6)*HPL[{2}, -x] + 1080*x*(30 + 123*x + 190*x^2 + 
           (66*I)*Pi*x^2 + 123*x^3 + (180*I)*Pi*x^3 + 30*x^4 + 
           (135*I)*Pi*x^4 + (30*I)*Pi*x^5)*Log[s] - 6480*x^3*Log[s]^2) + 
       30*x*(36 + 270*Pi^2 - 1572*x + (450*I)*Pi*x + 1134*Pi^2*x - 4585*x^2 - 
         (10656*I)*Pi*x^2 + 3081*Pi^2*x^2 + (1260*I)*Pi^3*x^2 - 1776*x^3 - 
         (13239*I)*Pi*x^3 + 3105*Pi^2*x^3 + (2700*I)*Pi^3*x^3 - 
         (1962*I)*Pi*x^4 + 1125*Pi^2*x^4 + (2025*I)*Pi^3*x^4 - 33*Pi^2*x^5 + 
         (450*I)*Pi^3*x^5 - 9630*x^2*Zeta[3] - 22680*x^3*Zeta[3] - 
         17010*x^4*Zeta[3] - 3780*x^5*Zeta[3])) + 
     HPL[{2}, -x]*(540*(-170 - 765*x - 1020*x^2 - 148*x^3 + 660*x^4 + 
         495*x^5 + 110*x^6)*HPL[{3}, -x] + 540*(30 + 135*x + 180*x^2 + 
         148*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*HPL[{2, 1}, -x] + 
       1080*Pi*(-10*Pi - (60*I)*x - 45*Pi*x - (246*I)*x^2 - 60*Pi*x^2 - 
         (380*I)*x^3 + 12*Pi*x^3 - (246*I)*x^4 + 60*Pi*x^4 - (60*I)*x^5 + 
         45*Pi*x^5 + 10*Pi*x^6)*Log[s] + (12960*I)*Pi*x^3*Log[s]^2 + 
       180*(-11*Pi^2 - (60*I)*Pi^3 + (654*I)*Pi*x + 45*Pi^2*x - 
         (270*I)*Pi^3*x + (4383*I)*Pi*x^2 - 327*Pi^2*x^2 - (360*I)*Pi^3*x^2 + 
         (7420*I)*Pi*x^3 - 1140*Pi^2*x^3 + (126*I)*Pi^3*x^3 + 
         (4383*I)*Pi*x^4 - 1149*Pi^2*x^4 + (720*I)*Pi^3*x^4 + 
         (654*I)*Pi*x^5 - 405*Pi^2*x^5 + (540*I)*Pi^3*x^5 + 11*Pi^2*x^6 + 
         (120*I)*Pi^3*x^6 + 360*Zeta[3] + 1620*x*Zeta[3] + 2160*x^2*Zeta[3] - 
         2160*x^4*Zeta[3] - 1620*x^5*Zeta[3] - 360*x^6*Zeta[3])) + 
     HPL[{1}, -x]*(-810*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 135*x^5 + 
         30*x^6)*HPL[{2}, -x]^2 + 3240*(50 + 225*x + 300*x^2 + 148*x^3 + 
         60*x^4 + 45*x^5 + 10*x^6)*HPL[{4}, -x] + 
       (3240*I)*Pi*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 135*x^5 + 
         30*x^6)*HPL[{2, 1}, -x] + 1620*(30 + 135*x + 180*x^2 + 148*x^3 + 
         180*x^4 + 135*x^5 + 30*x^6)*HPL[{2, 2}, -x] + 
       HPL[{3}, -x]*(1080*(11 - (120*I)*Pi - 165*x - (540*I)*Pi*x - 171*x^2 - 
           (720*I)*Pi*x^2 + 14*x^3 - (366*I)*Pi*x^3 - 171*x^4 - 
           (180*I)*Pi*x^4 - 165*x^5 - (135*I)*Pi*x^5 + 11*x^6 - 
           (30*I)*Pi*x^6) + 6480*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 
           45*x^5 + 10*x^6)*Log[s]) + HPL[{2}, -x]*
        (-540*Pi*(22*I + 70*Pi - (330*I)*x + 315*Pi*x - (342*I)*x^2 + 
           420*Pi*x^2 + (28*I)*x^3 + 288*Pi*x^3 - (342*I)*x^4 + 300*Pi*x^4 - 
           (330*I)*x^5 + 225*Pi*x^5 + (22*I)*x^6 + 50*Pi*x^6) - 
         (6480*I)*Pi*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
          Log[s]) + (1080*I)*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 
         10*x^6)*Log[s]*(Pi^3 + (6*I)*Zeta[3]) + 
       9*((220*I)*Pi^3 + 530*Pi^4 - (3300*I)*Pi^3*x + 2385*Pi^4*x - 
         (3420*I)*Pi^3*x^2 + 3180*Pi^4*x^2 + (280*I)*Pi^3*x^3 + 
         2436*Pi^4*x^3 - (3420*I)*Pi^3*x^4 + 2940*Pi^4*x^4 - 
         (3300*I)*Pi^3*x^5 + 2205*Pi^4*x^5 + (220*I)*Pi^3*x^6 + 
         490*Pi^4*x^6 - 1320*Zeta[3] + (3600*I)*Pi*Zeta[3] + 
         19800*x*Zeta[3] + (16200*I)*Pi*x*Zeta[3] + 20520*x^2*Zeta[3] + 
         (21600*I)*Pi*x^2*Zeta[3] - 1680*x^3*Zeta[3] - (9360*I)*Pi*x^3*
          Zeta[3] + 20520*x^4*Zeta[3] - (43200*I)*Pi*x^4*Zeta[3] + 
         19800*x^5*Zeta[3] - (32400*I)*Pi*x^5*Zeta[3] - 1320*x^6*Zeta[3] - 
         (7200*I)*Pi*x^6*Zeta[3])) + HPL[{0}, -x]*
      ((540*I)*Pi*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 135*x^5 + 
         30*x^6)*HPL[{1}, -x]^3 - 810*(-100 - 450*x - 600*x^2 - 26*x^3 + 
         540*x^4 + 405*x^5 + 90*x^6)*HPL[{2}, -x]^2 + 
       3240*x^3*(132 + 300*x + 225*x^2 + 50*x^3)*HPL[{4}, -x] + 
       1620*(-20 - 90*x - 120*x^2 - 26*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
        HPL[{2, 2}, -x] - 3240*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 
         135*x^5 + 30*x^6)*HPL[{2, 1, 1}, -x] + 
       2160*x^2*(5 + (3*I)*Pi + 20*x + (10*I)*Pi*x - 6*Pi^2*x + 15*x^2 + 
         (3*I)*Pi*x^2)*Log[s]^2 - 4320*x^2*(1 + 4*x + (2*I)*Pi*x + 3*x^2)*
        Log[s]^3 + HPL[{3}, -x]*(1080*x*(-60 - 237*x + 183*x^2 - 
           (393*I)*Pi*x^2 + 654*x^3 - (900*I)*Pi*x^3 + 285*x^4 - 
           (675*I)*Pi*x^4 - 11*x^5 - (150*I)*Pi*x^5) - 
         6480*x^3*(26 + 60*x + 45*x^2 + 10*x^3)*Log[s]) + 
       HPL[{2, 1}, -x]*(1080*(11 - (150*I)*Pi - 165*x - (675*I)*Pi*x - 
           171*x^2 - (900*I)*Pi*x^2 + 14*x^3 - 171*x^4 + (900*I)*Pi*x^4 - 
           165*x^5 + (675*I)*Pi*x^5 + 11*x^6 + (150*I)*Pi*x^6) + 
         6480*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
          Log[s]) + HPL[{1}, -x]^2*(270*Pi*(22*I + 70*Pi - (330*I)*x + 
           315*Pi*x - (342*I)*x^2 + 420*Pi*x^2 + (28*I)*x^3 + 288*Pi*x^3 - 
           (342*I)*x^4 + 300*Pi*x^4 - (330*I)*x^5 + 225*Pi*x^5 + (22*I)*x^6 + 
           50*Pi*x^6) - 1620*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 
           135*x^5 + 30*x^6)*HPL[{2}, -x] + (3240*I)*Pi*(10 + 45*x + 60*x^2 + 
           48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*Log[s]) + 
       HPL[{2}, -x]*(-180*(120*Pi^2 - 654*x - (180*I)*Pi*x + 540*Pi^2*x - 
           4383*x^2 - (720*I)*Pi*x^2 + 720*Pi^2*x^2 - 7420*x^3 + 
           468*Pi^2*x^3 - 4383*x^4 + (720*I)*Pi*x^4 + 360*Pi^2*x^4 - 
           654*x^5 + (180*I)*Pi*x^5 + 270*Pi^2*x^5 + 60*Pi^2*x^6) - 
         2160*x*(30 + 123*x + 190*x^2 + 123*x^3 + 30*x^4)*Log[s] + 
         12960*x^3*Log[s]^2) + 360*x*Log[s]*(6 + 30*Pi^2 - 59*x + 
         (60*I)*Pi*x + 138*Pi^2*x - 158*x^2 + (158*I)*Pi*x^2 + 54*Pi^2*x^2 + 
         (90*I)*Pi^3*x^2 - 93*x^3 + (60*I)*Pi*x^3 - 108*Pi^2*x^3 + 
         (180*I)*Pi^3*x^3 - 30*Pi^2*x^4 + (135*I)*Pi^3*x^4 + 
         (30*I)*Pi^3*x^5 - 396*x^2*Zeta[3] - 1080*x^3*Zeta[3] - 
         810*x^4*Zeta[3] - 180*x^5*Zeta[3]) - 
       3*x*(1920 + 6540*Pi^2 - (1800*I)*Pi^3 - 13190*x + (24360*I)*Pi*x + 
         41730*Pi^2*x - (6480*I)*Pi^3*x - 9440*x^2 + (72740*I)*Pi*x^2 - 
         6480*Pi^2*x^2 + (1380*I)*Pi^3*x^2 + 2772*Pi^4*x^2 + 5670*x^3 + 
         (24360*I)*Pi*x^3 - 42330*Pi^2*x^3 + (17820*I)*Pi^3*x^3 + 
         6300*Pi^4*x^3 - 2940*Pi^2*x^4 + (11700*I)*Pi^3*x^4 + 4725*Pi^4*x^4 - 
         (660*I)*Pi^3*x^5 + 1050*Pi^4*x^5 + 10800*Zeta[3] + 54720*x*Zeta[3] + 
         91080*x^2*Zeta[3] + (145080*I)*Pi*x^2*Zeta[3] - 7560*x^3*Zeta[3] + 
         (324000*I)*Pi*x^3*Zeta[3] - 48600*x^4*Zeta[3] + 
         (243000*I)*Pi*x^4*Zeta[3] + 3960*x^5*Zeta[3] + 
         (54000*I)*Pi*x^5*Zeta[3]) + HPL[{1}, -x]*
        (3240*(-20 - 90*x - 120*x^2 - 26*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
          HPL[{3}, -x] + 3240*(30 + 135*x + 180*x^2 + 148*x^3 + 180*x^4 + 
           135*x^5 + 30*x^6)*HPL[{2, 1}, -x] - 1080*Pi*(-10*Pi - (60*I)*x - 
           45*Pi*x - (246*I)*x^2 - 60*Pi*x^2 - (380*I)*x^3 + 12*Pi*x^3 - 
           (246*I)*x^4 + 60*Pi*x^4 - (60*I)*x^5 + 45*Pi*x^5 + 10*Pi*x^6)*
          Log[s] - (12960*I)*Pi*x^3*Log[s]^2 + HPL[{2}, -x]*
          (1080*(-11 + (30*I)*Pi + 165*x + (135*I)*Pi*x + 171*x^2 + 
             (180*I)*Pi*x^2 - 14*x^3 + 171*x^4 - (180*I)*Pi*x^4 + 165*x^5 - 
             (135*I)*Pi*x^5 - 11*x^6 - (30*I)*Pi*x^6) - 
           6480*(10 + 45*x + 60*x^2 + 48*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
            Log[s]) + 180*(11*Pi^2 + (30*I)*Pi^3 - (654*I)*Pi*x - 45*Pi^2*x + 
           (135*I)*Pi^3*x - (4383*I)*Pi*x^2 + 327*Pi^2*x^2 + 
           (180*I)*Pi^3*x^2 - (7420*I)*Pi*x^3 + 1140*Pi^2*x^3 + 
           (240*I)*Pi^3*x^3 - (4383*I)*Pi*x^4 + 1149*Pi^2*x^4 + 
           (360*I)*Pi^3*x^4 - (654*I)*Pi*x^5 + 405*Pi^2*x^5 + 
           (270*I)*Pi^3*x^5 - 11*Pi^2*x^6 + (60*I)*Pi^3*x^6 - 180*Zeta[3] - 
           810*x*Zeta[3] - 1080*x^2*Zeta[3] - 2196*x^3*Zeta[3] - 
           4320*x^4*Zeta[3] - 3240*x^5*Zeta[3] - 720*x^6*Zeta[3]))) + 
     x*(10080 + 24930*Pi^2 - (8820*I)*Pi^3 + 4770*Pi^4 + 10480*x + 
       (17010*I)*Pi*x + 65370*Pi^2*x - (99990*I)*Pi^3*x + 17343*Pi^4*x + 
       800*x^2 - (28320*I)*Pi*x^2 + 75840*Pi^2*x^2 - (199200*I)*Pi^3*x^2 + 
       49170*Pi^4*x^2 + (4104*I)*Pi^5*x^2 + 10480*x^3 - (39570*I)*Pi*x^3 + 
       59250*Pi^2*x^3 - (128790*I)*Pi^3*x^3 + 62667*Pi^4*x^3 + 
       (9180*I)*Pi^5*x^3 + 10080*x^4 + (5760*I)*Pi*x^4 + 23850*Pi^2*x^4 - 
       (19620*I)*Pi^3*x^4 + 25830*Pi^4*x^4 + (6885*I)*Pi^5*x^4 - 
       924*Pi^4*x^5 + (1530*I)*Pi^5*x^5 + 52920*Zeta[3] + 
       (32400*I)*Pi*Zeta[3] + 638460*x*Zeta[3] + (162000*I)*Pi*x*Zeta[3] + 
       1164240*x^2*Zeta[3] + (258120*I)*Pi*x^2*Zeta[3] - 
       79920*Pi^2*x^2*Zeta[3] + 638460*x^3*Zeta[3] + (348840*I)*Pi*x^3*
        Zeta[3] - 162000*Pi^2*x^3*Zeta[3] + 52920*x^4*Zeta[3] + 
       (210600*I)*Pi*x^4*Zeta[3] - 121500*Pi^2*x^4*Zeta[3] - 
       (11880*I)*Pi*x^5*Zeta[3] - 27000*Pi^2*x^5*Zeta[3] - 
       460080*x^2*Zeta[5] - 1166400*x^3*Zeta[5] - 874800*x^4*Zeta[5] - 
        194400*x^5*Zeta[5])))/(4860*s^2*x^3*(1 + x)^2);

AmmmmPhy[3]= 8/(3*ep^4*s^2*x) + ((1 + x)*(29 + (48*I)*Pi + 29*x + (24*I)*Pi*x) -
    24*(1 + 3*x + I*Pi*x + 2*x^2)*HPL[{0}, -x] - 12*x*HPL[{0}, -x]^2 - 
    72*(1 + x)^2*Log[s])/(9*ep^3*s^2*x*(1 + x)^2) - 
  (-40*x^2*HPL[{0}, -x]^3 + (48*I)*Pi*x^2*HPL[{2}, -x] - 
    48*x^2*HPL[{3}, -x] + 6*x*(1 + x)*(29 + (48*I)*Pi + 29*x + (24*I)*Pi*x)*
     Log[s] - 216*x*(1 + x)^2*Log[s]^2 + HPL[{0}, -x]^2*
     (-(x*(36 + 139*x + (48*I)*Pi*x + 108*x^2)) - 24*x^2*HPL[{1}, -x] - 
      72*x^2*Log[s]) + HPL[{0}, -x]*
     (2*x*(29 + (36*I)*Pi + 87*x + (77*I)*Pi*x - 36*Pi^2*x + 58*x^2 + 
        (36*I)*Pi*x^2) - (48*I)*Pi*x^2*HPL[{1}, -x] + 48*x^2*HPL[{2}, -x] - 
      144*x*(1 + 3*x + I*Pi*x + 2*x^2)*Log[s]) + 
    2*(4 + 14*x - (58*I)*Pi*x + 59*Pi^2*x + 20*x^2 - (87*I)*Pi*x^2 + 
      82*Pi^2*x^2 - (4*I)*Pi^3*x^2 + 14*x^3 - (29*I)*Pi*x^3 + 23*Pi^2*x^3 + 
      4*x^4 + 24*x^2*Zeta[3]))/(18*ep^2*s^2*x^2*(1 + x)^2) - 
  (-180*x^3*(9 + 60*x + 45*x^2 + 10*x^3)*HPL[{0}, -x]^4 + 
    1080*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
     HPL[{2}, -x]^2 - 4320*x^3*(49 + 120*x + 90*x^2 + 20*x^3)*HPL[{4}, -x] - 
    (4320*I)*Pi*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
     HPL[{2, 1}, -x] - 2160*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 
      10*x^6)*HPL[{2, 2}, -x] - (810*I)*x^2*(1 + x)*
     (-29*I + 48*Pi - (29*I)*x + 24*Pi*x)*Log[s]^2 + 
    19440*x^2*(1 + x)^2*Log[s]^3 + HPL[{0}, -x]^3*
     (30*x^2*(60 - 445*x - (576*I)*Pi*x - 720*x^2 - (1440*I)*Pi*x^2 - 
        240*x^3 - (1080*I)*Pi*x^3 - (240*I)*Pi*x^4) - 
      3600*x^3*(2 + x)^2*(1 + 2*x)*HPL[{1}, -x] + 10800*x^3*Log[s]) + 
    HPL[{3}, -x]*((180*I)*x*(240*I + (984*I)*x + (1493*I)*x^2 + 552*Pi*x^2 + 
        (984*I)*x^3 + 1440*Pi*x^3 + (240*I)*x^4 + 1080*Pi*x^4 + 240*Pi*x^5) + 
      12960*x^3*Log[s]) + HPL[{2}, -x]*
     (-180*Pi*(-40*Pi - (240*I)*x - 180*Pi*x - (984*I)*x^2 - 240*Pi*x^2 - 
        (1493*I)*x^3 + 36*Pi*x^3 - (984*I)*x^4 + 240*Pi*x^4 - (240*I)*x^5 + 
        180*Pi*x^5 + 40*Pi*x^6) - (12960*I)*Pi*x^3*Log[s]) + 
    HPL[{0}, -x]^2*(90*x^2*(-158 - (48*I)*Pi - 518*x - (862*I)*Pi*x + 
        201*Pi^2*x - 245*x^2 - (1044*I)*Pi*x^2 + 240*Pi^2*x^2 - 
        (240*I)*Pi*x^3 + 180*Pi^2*x^3 + 40*Pi^2*x^4) - 
      1080*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
       HPL[{1}, -x]^2 - 6480*x^3*HPL[{2}, -x] + 
      270*x^2*(36 + 139*x + (48*I)*Pi*x + 108*x^2)*Log[s] + 
      9720*x^3*Log[s]^2 + HPL[{1}, -x]*
       ((-90*I)*x*(-240*I - (984*I)*x - (1493*I)*x^2 + 552*Pi*x^2 - 
          (984*I)*x^3 + 1440*Pi*x^3 - (240*I)*x^4 + 1080*Pi*x^4 + 
          240*Pi*x^5) + 6480*x^3*Log[s])) - 
    540*x*Log[s]*(4 + 14*x - (58*I)*Pi*x + 59*Pi^2*x + 20*x^2 - 
      (87*I)*Pi*x^2 + 82*Pi^2*x^2 - (4*I)*Pi^3*x^2 + 14*x^3 - (29*I)*Pi*x^3 + 
      23*Pi^2*x^3 + 4*x^4 + 24*x^2*Zeta[3]) + 
    x*(3180 + (360*I)*Pi + 7200*Pi^2 - (7200*I)*Pi^3 + 23860*x + 
      (10080*I)*Pi*x + 25995*Pi^2*x - (20520*I)*Pi^3*x + 41360*x^2 + 
      (5400*I)*Pi*x^2 + 29760*Pi^2*x^2 - (32370*I)*Pi^3*x^2 + 9444*Pi^4*x^2 + 
      23860*x^3 - (2520*I)*Pi*x^3 + 18165*Pi^2*x^3 - (26100*I)*Pi^3*x^3 + 
      20160*Pi^4*x^3 + 3180*x^4 + (1800*I)*Pi*x^4 + 7200*Pi^2*x^4 - 
      (7200*I)*Pi^3*x^4 + 15120*Pi^4*x^4 + 3360*Pi^4*x^5 + 43200*Zeta[3] + 
      206280*x*Zeta[3] + 327060*x^2*Zeta[3] + (112320*I)*Pi*x^2*Zeta[3] + 
      206280*x^3*Zeta[3] + (259200*I)*Pi*x^3*Zeta[3] + 43200*x^4*Zeta[3] + 
      (194400*I)*Pi*x^4*Zeta[3] + (43200*I)*Pi*x^5*Zeta[3]) + 
    HPL[{1}, -x]*((4320*I)*Pi*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 
        45*x^5 + 10*x^6)*HPL[{2}, -x] - 4320*(10 + 45*x + 60*x^2 + 49*x^3 + 
        60*x^4 + 45*x^5 + 10*x^6)*HPL[{3}, -x] + 
      720*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
       ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]*
     ((-2160*I)*Pi*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
       HPL[{1}, -x]^2 + 4320*x^3*(26 + 60*x + 45*x^2 + 10*x^3)*HPL[{3}, -x] - 
      4320*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
       HPL[{2, 1}, -x] + 540*x^2*(-29 - (36*I)*Pi - 87*x - (77*I)*Pi*x + 
        36*Pi^2*x - 58*x^2 - (36*I)*Pi*x^2)*Log[s] + 
      19440*x^2*(1 + 3*x + I*Pi*x + 2*x^2)*Log[s]^2 + 
      HPL[{2}, -x]*(180*x*(240 + 984*x + 1493*x^2 + 984*x^3 + 240*x^4) - 
        12960*x^3*Log[s]) + HPL[{1}, -x]*
       (180*Pi*(-40*Pi - (240*I)*x - 180*Pi*x - (984*I)*x^2 - 240*Pi*x^2 - 
          (1493*I)*x^3 + 36*Pi*x^3 - (984*I)*x^4 + 240*Pi*x^4 - (240*I)*x^5 + 
          180*Pi*x^5 + 40*Pi*x^6) + 4320*(10 + 45*x + 60*x^2 + 49*x^3 + 
          60*x^4 + 45*x^5 + 10*x^6)*HPL[{2}, -x] + (12960*I)*Pi*x^3*Log[s]) + 
      90*x*(-20 - 80*Pi^2 + 28*x - (142*I)*Pi*x - 406*Pi^2*x - 60*x^2 - 
        (514*I)*Pi*x^2 - 153*Pi^2*x^2 - (246*I)*Pi^3*x^2 - 112*x^3 - 
        (142*I)*Pi*x^3 + 268*Pi^2*x^3 - (480*I)*Pi^3*x^3 - 4*x^4 + 
        80*Pi^2*x^4 - (360*I)*Pi^3*x^4 - (80*I)*Pi^3*x^5 + 1104*x^2*Zeta[3] + 
        2880*x^3*Zeta[3] + 2160*x^4*Zeta[3] + 480*x^5*Zeta[3])))/
   (1620*ep*s^2*x^3*(1 + x)^2) + 
  (-108*x^3*(401 + 1140*x + 855*x^2 + 190*x^3)*HPL[{0}, -x]^5 - 
    25920*x^3*(43 + 120*x + 90*x^2 + 20*x^3)*HPL[{5}, -x] - 
    4320*(-70 - 315*x - 420*x^2 + 149*x^3 + 780*x^4 + 585*x^5 + 130*x^6)*
     HPL[{2, 3}, -x] - 12960*(10 + 45*x + 60*x^2 + 149*x^3 + 300*x^4 + 
      225*x^5 + 50*x^6)*HPL[{3, 2}, -x] + (25920*I)*Pi*
     (30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
     HPL[{2, 1, 1}, -x] + 4320*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 
      135*x^5 + 30*x^6)*HPL[{2, 1, 2}, -x] + 
    12960*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
     HPL[{2, 2, 1}, -x] - (4860*I)*x^2*(1 + x)*(-29*I + 48*Pi - (29*I)*x + 
      24*Pi*x)*Log[s]^3 + 87480*x^2*(1 + x)^2*Log[s]^4 + 
    HPL[{0}, -x]^4*(45*x^2*(108 - 2017*x - (4164*I)*Pi*x - 2292*x^2 - 
        (9360*I)*Pi*x^2 - 390*x^3 - (7020*I)*Pi*x^3 - 308*x^4 - 
        (1560*I)*Pi*x^4) - 2160*x^3*(67 + 180*x + 135*x^2 + 30*x^3)*
       HPL[{1}, -x] - 3240*x^3*(9 + 60*x + 45*x^2 + 10*x^3)*Log[s]) + 
    HPL[{4}, -x]*(-1080*x*(1200 + 4776*x + 1137*x^2 + (240*I)*Pi*x^2 - 
        4920*x^3 - 1860*x^4 + 616*x^5) - 77760*x^3*(49 + 120*x + 90*x^2 + 
        20*x^3)*Log[s]) + HPL[{2, 2}, -x]*
     (540*(-308 + (1080*I)*Pi + 330*x + (4860*I)*Pi*x + 72*x^2 + 
        (6480*I)*Pi*x^2 - 1137*x^3 + (3552*I)*Pi*x^3 + 72*x^4 + 
        (2160*I)*Pi*x^4 + 330*x^5 + (1620*I)*Pi*x^5 - 308*x^6 + 
        (360*I)*Pi*x^6) - 38880*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 
        45*x^5 + 10*x^6)*Log[s]) + HPL[{2}, -x]^2*
     (270*(308 - (3000*I)*Pi - 330*x - (13500*I)*Pi*x - 72*x^2 - 
        (18000*I)*Pi*x^2 + 1137*x^3 - (3552*I)*Pi*x^3 - 72*x^4 + 
        (9360*I)*Pi*x^4 - 330*x^5 + (7020*I)*Pi*x^5 + 308*x^6 + 
        (1560*I)*Pi*x^6) + 19440*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 
        45*x^5 + 10*x^6)*Log[s]) + HPL[{2, 1}, -x]*
     (-1080*Pi*(308*I + 400*Pi - (330*I)*x + 1800*Pi*x - (72*I)*x^2 + 
        2400*Pi*x^2 + (1137*I)*x^3 + 1764*Pi*x^3 - (72*I)*x^4 + 1920*Pi*x^4 - 
        (330*I)*x^5 + 1440*Pi*x^5 + (308*I)*x^6 + 320*Pi*x^6) - 
      (77760*I)*Pi*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
       Log[s]) + HPL[{3}, -x]*(1080*(-200*Pi^2 + 652*x + (1080*I)*Pi*x - 
        900*Pi^2*x + 4942*x^2 + (4344*I)*Pi*x^2 - 1200*Pi^2*x^2 + 8465*x^3 + 
        (2808*I)*Pi*x^3 - 331*Pi^2*x^3 + 4942*x^4 - (1464*I)*Pi*x^4 + 
        720*Pi^2*x^4 + 652*x^5 - (690*I)*Pi*x^5 + 540*Pi^2*x^5 + 
        (308*I)*Pi*x^6 + 120*Pi^2*x^6) + (3240*I)*x*(240*I + (984*I)*x + 
        (1493*I)*x^2 + 552*Pi*x^2 + (984*I)*x^3 + 1440*Pi*x^3 + (240*I)*x^4 + 
        1080*Pi*x^4 + 240*Pi*x^5)*Log[s] + 116640*x^3*Log[s]^2) + 
    HPL[{0}, -x]^3*(-180*x^2*(716 + (72*I)*Pi - 2293*x + (682*I)*Pi*x + 
        47*Pi^2*x - 4236*x^2 + (132*I)*Pi*x^2 + 600*Pi^2*x^2 - 652*x^3 - 
        (330*I)*Pi*x^3 + 450*Pi^2*x^3 + (308*I)*Pi*x^4 + 100*Pi^2*x^4) - 
      5400*(22 + 99*x + 132*x^2 + 118*x^3 + 156*x^4 + 117*x^5 + 26*x^6)*
       HPL[{1}, -x]^2 - 2160*x^3*(223 + 480*x + 360*x^2 + 80*x^3)*
       HPL[{2}, -x] + 540*x^2*(60 - 445*x - (576*I)*Pi*x - 720*x^2 - 
        (1440*I)*Pi*x^2 - 240*x^3 - (1080*I)*Pi*x^3 - (240*I)*Pi*x^4)*
       Log[s] + 97200*x^3*Log[s]^2 + HPL[{1}, -x]*
       ((-180*I)*x*(-1320*I - (5376*I)*x - (7287*I)*x^2 + 1776*Pi*x^2 - 
          (3408*I)*x^3 + 4320*Pi*x^3 - (510*I)*x^4 + 3240*Pi*x^4 - 
          (308*I)*x^5 + 720*Pi*x^5) - 64800*x^3*(2 + x)^2*(1 + 2*x)*
         Log[s])) - 4860*x*Log[s]^2*(4 + 14*x - (58*I)*Pi*x + 59*Pi^2*x + 
      20*x^2 - (87*I)*Pi*x^2 + 82*Pi^2*x^2 - (4*I)*Pi^3*x^2 + 14*x^3 - 
      (29*I)*Pi*x^3 + 23*Pi^2*x^3 + 4*x^4 + 24*x^2*Zeta[3]) + 
    18*x*Log[s]*(3180 + (360*I)*Pi + 7200*Pi^2 - (7200*I)*Pi^3 + 23860*x + 
      (10080*I)*Pi*x + 25995*Pi^2*x - (20520*I)*Pi^3*x + 41360*x^2 + 
      (5400*I)*Pi*x^2 + 29760*Pi^2*x^2 - (32370*I)*Pi^3*x^2 + 9444*Pi^4*x^2 + 
      23860*x^3 - (2520*I)*Pi*x^3 + 18165*Pi^2*x^3 - (26100*I)*Pi^3*x^3 + 
      20160*Pi^4*x^3 + 3180*x^4 + (1800*I)*Pi*x^4 + 7200*Pi^2*x^4 - 
      (7200*I)*Pi^3*x^4 + 15120*Pi^4*x^4 + 3360*Pi^4*x^5 + 43200*Zeta[3] + 
      206280*x*Zeta[3] + 327060*x^2*Zeta[3] + (112320*I)*Pi*x^2*Zeta[3] + 
      206280*x^3*Zeta[3] + (259200*I)*Pi*x^3*Zeta[3] + 43200*x^4*Zeta[3] + 
      (194400*I)*Pi*x^4*Zeta[3] + (43200*I)*Pi*x^5*Zeta[3]) + 
    HPL[{1}, -x]^2*((12960*I)*Pi*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 
        135*x^5 + 30*x^6)*HPL[{2}, -x] - 12960*(30 + 135*x + 180*x^2 + 
        149*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*HPL[{3}, -x] + 
      2160*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
       ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]^2*
     (-2160*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
       HPL[{1}, -x]^3 + 6480*x^3*(417 + 960*x + 720*x^2 + 160*x^3)*
       HPL[{3}, -x] - 12960*(-20 - 90*x - 120*x^2 + 147*x^3 + 480*x^4 + 
        360*x^5 + 80*x^6)*HPL[{2, 1}, -x] + 
      1620*x^2*(-158 - (48*I)*Pi - 518*x - (862*I)*Pi*x + 201*Pi^2*x - 
        245*x^2 - (1044*I)*Pi*x^2 + 240*Pi^2*x^2 - (240*I)*Pi*x^3 + 
        180*Pi^2*x^3 + 40*Pi^2*x^4)*Log[s] + 
      2430*x^2*(36 + 139*x + (48*I)*Pi*x + 108*x^2)*Log[s]^2 + 
      58320*x^3*Log[s]^3 + HPL[{2}, -x]*
       (1620*x*(160 + 664*x + 1493*x^2 - (820*I)*Pi*x^2 + 1304*x^3 - 
          (1920*I)*Pi*x^3 + 320*x^4 - (1440*I)*Pi*x^4 - (320*I)*Pi*x^5) - 
        116640*x^3*Log[s]) + HPL[{1}, -x]^2*
       (270*(-308 - (600*I)*Pi + 330*x - (2700*I)*Pi*x + 72*x^2 - 
          (3600*I)*Pi*x^2 - 1137*x^3 - (3552*I)*Pi*x^3 + 72*x^4 - 
          (5040*I)*Pi*x^4 + 330*x^5 - (3780*I)*Pi*x^5 - 308*x^6 - 
          (840*I)*Pi*x^6) - 19440*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 
          45*x^5 + 10*x^6)*Log[s]) + HPL[{1}, -x]*
       (-540*(160*Pi^2 - 652*x + (600*I)*Pi*x + 720*Pi^2*x - 4942*x^2 + 
          (2424*I)*Pi*x^2 + 960*Pi^2*x^2 - 8465*x^3 + (2808*I)*Pi*x^3 + 
          899*Pi^2*x^3 - 4942*x^4 + (456*I)*Pi*x^4 + 1440*Pi^2*x^4 - 
          652*x^5 - (210*I)*Pi*x^5 + 1080*Pi^2*x^5 + (308*I)*Pi*x^6 + 
          240*Pi^2*x^6) + 12960*(20 + 90*x + 120*x^2 + 147*x^3 + 240*x^4 + 
          180*x^5 + 40*x^6)*HPL[{2}, -x] - (1620*I)*x*(-240*I - (984*I)*x - 
          (1493*I)*x^2 + 552*Pi*x^2 - (984*I)*x^3 + 1440*Pi*x^3 - 
          (240*I)*x^4 + 1080*Pi*x^4 + 240*Pi*x^5)*Log[s] + 
        58320*x^3*Log[s]^2) + 15*x*(-864 - 5760*Pi^2 + 18744*x - 
        (8712*I)*Pi*x - 25020*Pi^2*x + 56084*x^2 + (138492*I)*Pi*x^2 - 
        59541*Pi^2*x^2 - (26712*I)*Pi^3*x^2 + 11184*x^3 + (178956*I)*Pi*x^3 - 
        54216*Pi^2*x^3 - (56160*I)*Pi^3*x^3 + (23472*I)*Pi*x^4 - 
        14940*Pi^2*x^4 - (42120*I)*Pi^3*x^4 + 1848*Pi^2*x^5 - 
        (9360*I)*Pi^3*x^5 + 173880*x^2*Zeta[3] + 414720*x^3*Zeta[3] + 
        311040*x^4*Zeta[3] + 69120*x^5*Zeta[3])) + 
    HPL[{2}, -x]*(-4320*(-170 - 765*x - 1020*x^2 - 149*x^3 + 660*x^4 + 
        495*x^5 + 110*x^6)*HPL[{3}, -x] - 4320*(30 + 135*x + 180*x^2 + 
        149*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*HPL[{2, 1}, -x] - 
      3240*Pi*(-40*Pi - (240*I)*x - 180*Pi*x - (984*I)*x^2 - 240*Pi*x^2 - 
        (1493*I)*x^3 + 36*Pi*x^3 - (984*I)*x^4 + 240*Pi*x^4 - (240*I)*x^5 + 
        180*Pi*x^5 + 40*Pi*x^6)*Log[s] - (116640*I)*Pi*x^3*Log[s]^2 + 
      180*(308*Pi^2 + (360*I)*Pi^3 - (3912*I)*Pi*x + 1350*Pi^2*x + 
        (1620*I)*Pi^3*x - (29652*I)*Pi*x^2 + 6888*Pi^2*x^2 + 
        (2160*I)*Pi^3*x^2 - (50790*I)*Pi*x^3 + 13437*Pi^2*x^3 - 
        (1014*I)*Pi^3*x^3 - (29652*I)*Pi*x^4 + 10824*Pi^2*x^4 - 
        (5040*I)*Pi^3*x^4 - (3912*I)*Pi*x^5 + 2970*Pi^2*x^5 - 
        (3780*I)*Pi^3*x^5 - 308*Pi^2*x^6 - (840*I)*Pi^3*x^6 - 2880*Zeta[3] - 
        12960*x*Zeta[3] - 17280*x^2*Zeta[3] + 17280*x^4*Zeta[3] + 
        12960*x^5*Zeta[3] + 2880*x^6*Zeta[3])) + 
    HPL[{1}, -x]*(6480*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 135*x^5 + 
        30*x^6)*HPL[{2}, -x]^2 - 25920*(50 + 225*x + 300*x^2 + 149*x^3 + 
        60*x^4 + 45*x^5 + 10*x^6)*HPL[{4}, -x] - 
      (25920*I)*Pi*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 135*x^5 + 
        30*x^6)*HPL[{2, 1}, -x] - 12960*(30 + 135*x + 180*x^2 + 149*x^3 + 
        180*x^4 + 135*x^5 + 30*x^6)*HPL[{2, 2}, -x] + 
      HPL[{3}, -x]*(1080*(-308 + (1080*I)*Pi + 330*x + (4860*I)*Pi*x + 
          72*x^2 + (6480*I)*Pi*x^2 - 1137*x^3 + (3552*I)*Pi*x^3 + 72*x^4 + 
          (2160*I)*Pi*x^4 + 330*x^5 + (1620*I)*Pi*x^5 - 308*x^6 + 
          (360*I)*Pi*x^6) - 77760*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 
          45*x^5 + 10*x^6)*Log[s]) + HPL[{2}, -x]*
       (1080*Pi*(308*I + 400*Pi - (330*I)*x + 1800*Pi*x - (72*I)*x^2 + 
          2400*Pi*x^2 + (1137*I)*x^3 + 1764*Pi*x^3 - (72*I)*x^4 + 
          1920*Pi*x^4 - (330*I)*x^5 + 1440*Pi*x^5 + (308*I)*x^6 + 
          320*Pi*x^6) + (77760*I)*Pi*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 
          45*x^5 + 10*x^6)*Log[s]) + 12960*(10 + 45*x + 60*x^2 + 49*x^3 + 
        60*x^4 + 45*x^5 + 10*x^6)*Log[s]*((-I)*Pi^3 + 6*Zeta[3]) - 
      36*((1540*I)*Pi^3 + 1660*Pi^4 - (1650*I)*Pi^3*x + 7470*Pi^4*x - 
        (360*I)*Pi^3*x^2 + 9960*Pi^4*x^2 + (5685*I)*Pi^3*x^3 + 
        7926*Pi^4*x^3 - (360*I)*Pi^3*x^4 + 9480*Pi^4*x^4 - 
        (1650*I)*Pi^3*x^5 + 7110*Pi^4*x^5 + (1540*I)*Pi^3*x^6 + 
        1580*Pi^4*x^6 - 9240*Zeta[3] + (10800*I)*Pi*Zeta[3] + 
        9900*x*Zeta[3] + (48600*I)*Pi*x*Zeta[3] + 2160*x^2*Zeta[3] + 
        (64800*I)*Pi*x^2*Zeta[3] - 34110*x^3*Zeta[3] - 
        (720*I)*Pi*x^3*Zeta[3] + 2160*x^4*Zeta[3] - (64800*I)*Pi*x^4*
         Zeta[3] + 9900*x^5*Zeta[3] - (48600*I)*Pi*x^5*Zeta[3] - 
        9240*x^6*Zeta[3] - (10800*I)*Pi*x^6*Zeta[3])) + 
    HPL[{0}, -x]*((-4320*I)*Pi*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 
        135*x^5 + 30*x^6)*HPL[{1}, -x]^3 + 3240*(-190 - 855*x - 1140*x^2 - 
        2*x^3 + 1140*x^4 + 855*x^5 + 190*x^6)*HPL[{2}, -x]^2 - 
      25920*x^3*(157 + 360*x + 270*x^2 + 60*x^3)*HPL[{4}, -x] - 
      6480*(-30 - 135*x - 180*x^2 - 2*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
       HPL[{2, 2}, -x] + 25920*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 
        135*x^5 + 30*x^6)*HPL[{2, 1, 1}, -x] + 
      4860*x^2*(-29 - (36*I)*Pi - 87*x - (77*I)*Pi*x + 36*Pi^2*x - 58*x^2 - 
        (36*I)*Pi*x^2)*Log[s]^2 + 116640*x^2*(1 + 3*x + I*Pi*x + 2*x^2)*
       Log[s]^3 + HPL[{3}, -x]*(1080*x*(360 + 1392*x - 1671*x^2 + 
          (3132*I)*Pi*x^2 - 4416*x^3 + (7200*I)*Pi*x^3 - 1410*x^4 + 
          (5400*I)*Pi*x^4 + 308*x^5 + (1200*I)*Pi*x^5) + 
        77760*x^3*(26 + 60*x + 45*x^2 + 10*x^3)*Log[s]) + 
      HPL[{2, 1}, -x]*(1080*(-308 + (1200*I)*Pi + 330*x + (5400*I)*Pi*x + 
          72*x^2 + (7200*I)*Pi*x^2 - 1137*x^3 + 72*x^4 - (7200*I)*Pi*x^4 + 
          330*x^5 - (5400*I)*Pi*x^5 - 308*x^6 - (1200*I)*Pi*x^6) - 
        77760*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
         Log[s]) + HPL[{1}, -x]^2*(-540*Pi*(308*I + 400*Pi - (330*I)*x + 
          1800*Pi*x - (72*I)*x^2 + 2400*Pi*x^2 + (1137*I)*x^3 + 1764*Pi*x^3 - 
          (72*I)*x^4 + 1920*Pi*x^4 - (330*I)*x^5 + 1440*Pi*x^5 + 
          (308*I)*x^6 + 320*Pi*x^6) + 12960*(30 + 135*x + 180*x^2 + 149*x^3 + 
          180*x^4 + 135*x^5 + 30*x^6)*HPL[{2}, -x] - 
        (38880*I)*Pi*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
         Log[s]) + HPL[{2}, -x]*(1080*(180*Pi^2 - 652*x - (240*I)*Pi*x + 
          810*Pi^2*x - 4942*x^2 - (960*I)*Pi*x^2 + 1080*Pi^2*x^2 - 8465*x^3 + 
          615*Pi^2*x^3 - 4942*x^4 + (960*I)*Pi*x^4 + 360*Pi^2*x^4 - 652*x^5 + 
          (240*I)*Pi*x^5 + 270*Pi^2*x^5 + 60*Pi^2*x^6) + 
        3240*x*(240 + 984*x + 1493*x^2 + 984*x^3 + 240*x^4)*Log[s] - 
        116640*x^3*Log[s]^2) + 1620*x*Log[s]*(-20 - 80*Pi^2 + 28*x - 
        (142*I)*Pi*x - 406*Pi^2*x - 60*x^2 - (514*I)*Pi*x^2 - 153*Pi^2*x^2 - 
        (246*I)*Pi^3*x^2 - 112*x^3 - (142*I)*Pi*x^3 + 268*Pi^2*x^3 - 
        (480*I)*Pi^3*x^3 - 4*x^4 + 80*Pi^2*x^4 - (360*I)*Pi^3*x^4 - 
        (80*I)*Pi^3*x^5 + 1104*x^2*Zeta[3] + 2880*x^3*Zeta[3] + 
        2160*x^4*Zeta[3] + 480*x^5*Zeta[3]) + 
      6*x*(7620 + (1080*I)*Pi + 23160*Pi^2 - (7200*I)*Pi^3 - 29480*x + 
        (86160*I)*Pi*x + 139155*Pi^2*x - (21960*I)*Pi^3*x + 62040*x^2 + 
        (296620*I)*Pi*x^2 - 59985*Pi^2*x^2 - (28575*I)*Pi^3*x^2 + 
        5694*Pi^4*x^2 + 101060*x^3 + (86160*I)*Pi*x^3 - 146490*Pi^2*x^3 + 
        (5040*I)*Pi^3*x^3 + 13680*Pi^4*x^3 + 1920*x^4 + (1080*I)*Pi*x^4 - 
        1560*Pi^2*x^4 + (9900*I)*Pi^3*x^4 + 10260*Pi^4*x^4 - 
        (9240*I)*Pi^3*x^5 + 2280*Pi^4*x^5 + 64800*Zeta[3] + 
        314280*x*Zeta[3] + 592920*x^2*Zeta[3] + (571320*I)*Pi*x^2*Zeta[3] + 
        291600*x^3*Zeta[3] + (1296000*I)*Pi*x^3*Zeta[3] + 5400*x^4*Zeta[3] + 
        (972000*I)*Pi*x^4*Zeta[3] + 55440*x^5*Zeta[3] + 
        (216000*I)*Pi*x^5*Zeta[3]) + HPL[{1}, -x]*
       (-12960*(-30 - 135*x - 180*x^2 - 2*x^3 + 180*x^4 + 135*x^5 + 30*x^6)*
         HPL[{3}, -x] - 25920*(30 + 135*x + 180*x^2 + 149*x^3 + 180*x^4 + 
          135*x^5 + 30*x^6)*HPL[{2, 1}, -x] + 3240*Pi*(-40*Pi - (240*I)*x - 
          180*Pi*x - (984*I)*x^2 - 240*Pi*x^2 - (1493*I)*x^3 + 36*Pi*x^3 - 
          (984*I)*x^4 + 240*Pi*x^4 - (240*I)*x^5 + 180*Pi*x^5 + 40*Pi*x^6)*
         Log[s] + (116640*I)*Pi*x^3*Log[s]^2 + HPL[{2}, -x]*
         (1080*(308 - (240*I)*Pi - 330*x - (1080*I)*Pi*x - 72*x^2 - 
            (1440*I)*Pi*x^2 + 1137*x^3 - 72*x^4 + (1440*I)*Pi*x^4 - 330*x^5 + 
            (1080*I)*Pi*x^5 + 308*x^6 + (240*I)*Pi*x^6) + 
          77760*(10 + 45*x + 60*x^2 + 49*x^3 + 60*x^4 + 45*x^5 + 10*x^6)*
           Log[s]) + 180*(-308*Pi^2 - (240*I)*Pi^3 + (3912*I)*Pi*x - 
          1350*Pi^2*x - (1080*I)*Pi^3*x + (29652*I)*Pi*x^2 - 6888*Pi^2*x^2 - 
          (1440*I)*Pi^3*x^2 + (50790*I)*Pi*x^3 - 13437*Pi^2*x^3 - 
          (2538*I)*Pi^3*x^3 + (29652*I)*Pi*x^4 - 10824*Pi^2*x^4 - 
          (4320*I)*Pi^3*x^4 + (3912*I)*Pi*x^5 - 2970*Pi^2*x^5 - 
          (3240*I)*Pi^3*x^5 + 308*Pi^2*x^6 - (720*I)*Pi^3*x^6 + 
          2160*Zeta[3] + 9720*x*Zeta[3] + 12960*x^2*Zeta[3] + 
          21312*x^3*Zeta[3] + 38880*x^4*Zeta[3] + 29160*x^5*Zeta[3] + 
          6480*x^6*Zeta[3]))) + x*(-19080 - (11520*I)*Pi - 158400*Pi^2 + 
      (9360*I)*Pi^3 - 59760*Pi^4 - 279920*x - (606360*I)*Pi*x - 
      206820*Pi^2*x + (621180*I)*Pi^3*x - 216504*Pi^4*x - 521680*x^2 - 
      (372240*I)*Pi*x^2 - 223200*Pi^2*x^2 + (1326330*I)*Pi^3*x^2 - 
      459093*Pi^4*x^2 - (58356*I)*Pi^5*x^2 - 279920*x^3 + (176880*I)*Pi*x^3 - 
      320220*Pi^2*x^3 + (830970*I)*Pi^3*x^3 - 471996*Pi^4*x^3 - 
      (133920*I)*Pi^5*x^3 - 19080*x^4 - (45720*I)*Pi*x^4 - 145440*Pi^2*x^4 + 
      (95760*I)*Pi^3*x^4 - 145080*Pi^4*x^4 - (100440*I)*Pi^5*x^4 + 
      25872*Pi^4*x^5 - (22320*I)*Pi^5*x^5 - 185760*Zeta[3] - 
      (388800*I)*Pi*Zeta[3] - 3843720*x*Zeta[3] - (1827360*I)*Pi*x*Zeta[3] - 
      7191720*x^2*Zeta[3] - (2329560*I)*Pi*x^2*Zeta[3] + 
      966600*Pi^2*x^2*Zeta[3] - 3843720*x^3*Zeta[3] - 
      (1963440*I)*Pi*x^3*Zeta[3] + 2073600*Pi^2*x^3*Zeta[3] - 
      185760*x^4*Zeta[3] - (745200*I)*Pi*x^4*Zeta[3] + 
      1555200*Pi^2*x^4*Zeta[3] + (332640*I)*Pi*x^5*Zeta[3] + 
      345600*Pi^2*x^5*Zeta[3] + 3706560*x^2*Zeta[5] + 9331200*x^3*Zeta[5] + 
                                   6998400*x^4*Zeta[5] + 1555200*x^5*Zeta[5]))/(9720*s^2*x^3*(1 + x)^2);


==> anc/pt4L3mmmmHardEu.m <==
HmmmmEu[0]=0;

HmmmmEu[1]=1/(3*s^2*x);

HmmmmEu[2]=(1 + 10*x + Pi^2*x + x^2 - 3*x*HPL[{0}, x]^2 -
            6*x*HPL[{0}, x]*Log[-(s/\[Mu]^2)] - 6*x*Log[-(s/\[Mu]^2)]^2)/(9*s^2*x^2);

HmmmmEu[3]=(10110 + 360*Pi^2 + 33680*x + 3555*Pi^2*x + 216*Pi^4*x + 47140*x^2 +
   24480*Pi^2*x^2 + 432*Pi^4*x^2 + 33680*x^3 + 3555*Pi^2*x^3 + 216*Pi^4*x^3 + 
   10110*x^4 + 360*Pi^2*x^4 - 6480*x*(1 + x)^2*HPL[{-4}, x] + 
   405*x*(1 + x)^2*HPL[{0}, x]^4 + HPL[{-3}, x]*
    (6480*x*(1 + x)^2*HPL[{-1}, x] + 3240*x*(1 + x)^2*HPL[{0}, x]) + 
   HPL[{-1}, x]^2*(1620*Pi^2*x*(1 + x)^2 + 1620*x*(1 + x)^2*HPL[{0}, x]^2) - 
   6480*x*(1 + x)^2*HPL[{-3, -1}, x] - 180*(1 + x)^2*(3 + 97*x + 3*x^2)*
    Log[-(s/\[Mu]^2)]^2 + 1980*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^3 + 
   1620*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^4 + 
   HPL[{0}, x]^3*(990*x*(1 + x)^2 + 1620*x*(1 + x)^2*Log[-(s/\[Mu]^2)]) + 
   HPL[{0}, x]^2*(90*x*(-109 + 6*Pi^2 - 17*x + 12*Pi^2*x - 109*x^2 + 
       6*Pi^2*x^2) + 2970*x*(1 + x)^2*Log[-(s/\[Mu]^2)] + 
     3240*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^2) + 9900*x*Zeta[3] + 
   19800*x^2*Zeta[3] + 9900*x^3*Zeta[3] - 30*(1 + x)^2*Log[-(s/\[Mu]^2)]*
    (33 - 442*x + 66*Pi^2*x + 33*x^2 + 108*x*Zeta[3]) + 
   HPL[{-1}, x]*((-1620*Pi^2*x*(1 + x)^2 - 6480*x*(1 + x)^2*HPL[{-2}, x])*
      HPL[{0}, x] - 540*x*(1 + x)^2*HPL[{0}, x]^3 + 
     6480*x*(1 + x)^2*Zeta[3]) + HPL[{0}, x]*
    (6480*x*(1 + x)^2*HPL[{-2, -1}, x] - 180*(1 + x)^2*(3 + 97*x + 3*x^2)*
      Log[-(s/\[Mu]^2)] + 2970*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^2 + 
     3240*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^3 - 
     30*(1 + x)*(33 + 415*x + 33*Pi^2*x - 824*x^2 + 33*Pi^2*x^2 + 
                 162*x*Zeta[3] + 162*x^2*Zeta[3])))/(2430*s^2*x^2*(1 + x)^2);


==> anc/pt4L3mmmmHardPhy.m <==
HmmmmPhy[0]=0;

HmmmmPhy[1]=1/(3*s^2*x);

HmmmmPhy[2]=(1 + 10*x + 4*Pi^2*x + x^2 - 3*x*HPL[{0}, -x]^2 +
   (6*I)*Pi*x*Log[s/\[Mu]^2] - 6*x*HPL[{0}, -x]*Log[s/\[Mu]^2] - 
             6*x*Log[s/\[Mu]^2]^2)/(9*s^2*x^2);

HmmmmPhy[3]= (405*x*(1 + x)^2*HPL[{0}, -x]^4 - 1620*x*(1 + x)^2*HPL[{2}, -x]^2 -
   (3240*I)*Pi*x*(1 + x)^2*HPL[{3}, -x] + 6480*x*(1 + x)^2*HPL[{4}, -x] + 
   (6480*I)*Pi*x*(1 + x)^2*HPL[{2, 1}, -x] + 3240*x*(1 + x)^2*
    HPL[{2, 2}, -x] - 90*(1 + x)^2*(6 + 194*x + (33*I)*Pi*x + 36*Pi^2*x + 
     6*x^2)*Log[s/\[Mu]^2]^2 + 180*(11 - (18*I)*Pi)*x*(1 + x)^2*
    Log[s/\[Mu]^2]^3 + 1620*x*(1 + x)^2*Log[s/\[Mu]^2]^4 + 
   HPL[{0}, -x]^3*(990*x*(1 + x)^2 + 540*x*(1 + x)^2*HPL[{1}, -x] + 
     1620*x*(1 + x)^2*Log[s/\[Mu]^2]) + HPL[{0}, -x]^2*
    (-90*x*(109 + 3*Pi^2 + 17*x + 6*Pi^2*x + 109*x^2 + 3*Pi^2*x^2) + 
     (1620*I)*Pi*x*(1 + x)^2*HPL[{1}, -x] + 1620*x*(1 + x)^2*HPL[{1}, -x]^2 + 
     270*(11 - (6*I)*Pi)*x*(1 + x)^2*Log[s/\[Mu]^2] + 
     3240*x*(1 + x)^2*Log[s/\[Mu]^2]^2) + 
   HPL[{1}, -x]*((-6480*I)*Pi*x*(1 + x)^2*HPL[{2}, -x] + 
     6480*x*(1 + x)^2*HPL[{3}, -x] + (1080*I)*x*(1 + x)^2*
      (Pi^3 + (6*I)*Zeta[3])) + 30*(1 + x)^2*Log[s/\[Mu]^2]*
    (-33 + (18*I)*Pi + 442*x + (582*I)*Pi*x - 165*Pi^2*x + (54*I)*Pi^3*x - 
     33*x^2 + (18*I)*Pi*x^2 - 108*x*Zeta[3]) + 
   (1 + x)*(10110 + 360*Pi^2 + 23570*x - (24720*I)*Pi*x + 13005*Pi^2*x + 
     (1980*I)*Pi^3*x + 81*Pi^4*x + 23570*x^2 + (12450*I)*Pi*x^2 + 
     13005*Pi^2*x^2 + (1980*I)*Pi^3*x^2 + 81*Pi^4*x^2 + 10110*x^3 + 
     (990*I)*Pi*x^3 + 360*Pi^2*x^3 + 9900*x*Zeta[3] - (1620*I)*Pi*x*Zeta[3] + 
     9900*x^2*Zeta[3] - (1620*I)*Pi*x^2*Zeta[3]) + 
   HPL[{0}, -x]*((3240*I)*Pi*x*(1 + x)^2*HPL[{1}, -x]^2 - 
     6480*x*(1 + x)^2*HPL[{1}, -x]*HPL[{2}, -x] - 
     3240*x*(1 + x)^2*HPL[{3}, -x] + 6480*x*(1 + x)^2*HPL[{2, 1}, -x] - 
     180*(1 + x)^2*(3 + 97*x + 9*Pi^2*x + 3*x^2)*Log[s/\[Mu]^2] + 
     270*(11 - (12*I)*Pi)*x*(1 + x)^2*Log[s/\[Mu]^2]^2 + 
     3240*x*(1 + x)^2*Log[s/\[Mu]^2]^3 + 30*(-33 + (18*I)*Pi - 448*x - 
       (36*I)*Pi*x - 33*Pi^2*x + (36*I)*Pi^3*x + 409*x^2 + (1098*I)*Pi*x^2 - 
       66*Pi^2*x^2 + (72*I)*Pi^3*x^2 + 824*x^3 - (36*I)*Pi*x^3 - 
       33*Pi^2*x^3 + (36*I)*Pi^3*x^3 + (18*I)*Pi*x^4 - 162*x*Zeta[3] - 
                                             324*x^2*Zeta[3] - 162*x^3*Zeta[3])))/(2430*s^2*x^2*(1 + x)^2);


==> anc/pt4L3mmmpBareEu.m <==
AmmmpEu[0]=0;

AmmmpEu[1]=-(1 + x)/(3*s*x) + (ep*(-8 - 29*x - 42*x^2 - 3*Pi^2*x^2 - 29*x^3 -
     8*x^4 + 3*(1 + x)*(1 + 3*x)*HPL[{0}, x] - 3*x^2*HPL[{0}, x]^2 + 
     3*(1 + x)^4*Log[-s]))/(9*s*x*(1 + x)^3) + 
  (ep^2*(-208 + 3*Pi^2 - 736*x + 12*Pi^2*x - 1056*x^2 - 24*Pi^2*x^2 - 
     736*x^3 + 12*Pi^2*x^3 - 208*x^4 + 3*Pi^2*x^4 - 72*x^2*HPL[{-3}, x] + 
     24*x^2*HPL[{0}, x]^3 + HPL[{-1}, x]*(-36*Pi^2*x^2 - 
       36*x^2*HPL[{0}, x]^2) + 12*(8 + 29*x + 42*x^2 + 3*Pi^2*x^2 + 29*x^3 + 
       8*x^4)*Log[-s] - 18*(1 + x)^4*Log[-s]^2 + 
     HPL[{0}, x]^2*(-6*(3 + 12*x + 16*x^2) + 36*x^2*Log[-s]) + 
     HPL[{0}, x]*(12*(8 + 29*x + 21*x^2 + 3*Pi^2*x^2) + 72*x^2*HPL[{-2}, x] - 
       36*(1 + x)*(1 + 3*x)*Log[-s]) - 72*x^2*Zeta[3]))/(108*s*x*(1 + x)^3) - 
  (ep^3*(6400 - 120*Pi^2 + 22480*x - 435*Pi^2*x + 32160*x^2 + 600*Pi^2*x^2 - 
     9*Pi^4*x^2 + 22480*x^3 - 435*Pi^2*x^3 + 6400*x^4 - 120*Pi^2*x^4 - 
     1080*x^2*HPL[{-4}, x] + 135*x^2*HPL[{0}, x]^4 + 
     HPL[{-1}, x]^2*(270*Pi^2*x^2 + 270*x^2*HPL[{0}, x]^2) - 
     1080*x^2*HPL[{-3, -1}, x] + 90*(8 + 29*x + 42*x^2 + 3*Pi^2*x^2 + 
       29*x^3 + 8*x^4)*Log[-s]^2 - 90*(1 + x)^4*Log[-s]^3 + 
     HPL[{-3}, x]*(1260*x^2 + 1080*x^2*HPL[{-1}, x] - 1080*x^2*Log[-s]) + 
     HPL[{0}, x]^3*(-30*(3 + 12*x + 23*x^2) + 360*x^2*Log[-s]) + 
     HPL[{0}, x]^2*(15*(48 + 174*x + 208*x^2 + 15*Pi^2*x^2) + 
       540*x^2*HPL[{-2}, x] - 90*(3 + 12*x + 16*x^2)*Log[-s] + 
       270*x^2*Log[-s]^2) - 1260*Zeta[3] - 5040*x*Zeta[3] - 
     6300*x^2*Zeta[3] - 5040*x^3*Zeta[3] - 1260*x^4*Zeta[3] + 
     15*Log[-s]*(-208 + 3*Pi^2 - 736*x + 12*Pi^2*x - 1056*x^2 - 24*Pi^2*x^2 - 
       736*x^3 + 12*Pi^2*x^3 - 208*x^4 + 3*Pi^2*x^4 - 72*x^2*Zeta[3]) + 
     HPL[{-1}, x]*((-540*Pi^2*x^2 - 1080*x^2*HPL[{-2}, x])*HPL[{0}, x] - 
       360*x^2*HPL[{0}, x]^3 - 540*Pi^2*x^2*Log[-s] + 
       HPL[{0}, x]^2*(630*x^2 - 540*x^2*Log[-s]) + 
       90*x^2*(7*Pi^2 + 12*Zeta[3])) + HPL[{0}, x]*
      (1080*x^2*HPL[{-2, -1}, x] + 180*(8 + 29*x + 21*x^2 + 3*Pi^2*x^2)*
        Log[-s] - 270*(1 + x)*(1 + 3*x)*Log[-s]^2 + 
       HPL[{-2}, x]*(-1260*x^2 + 1080*x^2*Log[-s]) - 
       15*(208 - 3*Pi^2 + 736*x - 12*Pi^2*x + 528*x^2 + 33*Pi^2*x^2 + 
         72*x^2*Zeta[3]))))/(1620*s*x*(1 + x)^3) + 
  (ep^4*(-309760 + 6240*Pi^2 + 423*Pi^4 - 1085440*x + 22080*Pi^2*x + 
     1692*Pi^4*x - 1551360*x^2 - 26880*Pi^2*x^2 + 2790*Pi^4*x^2 - 
     1085440*x^3 + 22080*Pi^2*x^3 + 1692*Pi^4*x^3 - 309760*x^4 + 
     6240*Pi^2*x^4 + 423*Pi^4*x^4 - 25920*x^2*HPL[{-5}, x] + 
     864*x^2*HPL[{0}, x]^5 + HPL[{-1}, x]^3*(-2160*Pi^2*x^2 - 
       2160*x^2*HPL[{0}, x]^2) - 25920*x^2*HPL[{-4, -1}, x] - 
     25920*x^2*HPL[{-3, -1, -1}, x] + 720*(8 + 29*x + 42*x^2 + 3*Pi^2*x^2 + 
       29*x^3 + 8*x^4)*Log[-s]^3 - 540*(1 + x)^4*Log[-s]^4 + 
     HPL[{-3, -1}, x]*(30240*x^2 - 25920*x^2*Log[-s]) + 
     HPL[{-4}, x]*(30240*x^2 + 25920*x^2*HPL[{-1}, x] - 25920*x^2*Log[-s]) + 
     HPL[{0}, x]^4*(-540*(1 + 4*x + 10*x^2) + 3240*x^2*Log[-s]) + 
     HPL[{0}, x]^3*(240*(24 + 87*x + 145*x^2 + 6*Pi^2*x^2) + 
       4320*x^2*HPL[{-2}, x] - 720*(3 + 12*x + 23*x^2)*Log[-s] + 
       4320*x^2*Log[-s]^2) + HPL[{-3}, x]*(720*(-82 + 3*Pi^2)*x^2 - 
       12960*x^2*HPL[{-1}, x]^2 + 30240*x^2*Log[-s] - 12960*x^2*Log[-s]^2 + 
       HPL[{-1}, x]*(-30240*x^2 + 25920*x^2*Log[-s])) + 80640*Zeta[3] + 
     292320*x*Zeta[3] + 364320*x^2*Zeta[3] + 32400*Pi^2*x^2*Zeta[3] + 
     292320*x^3*Zeta[3] + 80640*x^4*Zeta[3] + 180*Log[-s]^2*
      (-208 + 3*Pi^2 - 736*x + 12*Pi^2*x - 1056*x^2 - 24*Pi^2*x^2 - 736*x^3 + 
       12*Pi^2*x^3 - 208*x^4 + 3*Pi^2*x^4 - 72*x^2*Zeta[3]) - 
     24*Log[-s]*(-6400 + 120*Pi^2 - 22480*x + 435*Pi^2*x - 32160*x^2 - 
       600*Pi^2*x^2 + 9*Pi^4*x^2 - 22480*x^3 + 435*Pi^2*x^3 - 6400*x^4 + 
       120*Pi^2*x^4 + 1260*Zeta[3] + 5040*x*Zeta[3] + 6300*x^2*Zeta[3] + 
       5040*x^3*Zeta[3] + 1260*x^4*Zeta[3]) + HPL[{-1}, x]^2*
      ((6480*Pi^2*x^2 + 12960*x^2*HPL[{-2}, x])*HPL[{0}, x] + 
       4320*x^2*HPL[{0}, x]^3 + 6480*Pi^2*x^2*Log[-s] + 
       HPL[{0}, x]^2*(-7560*x^2 + 6480*x^2*Log[-s]) - 
       1080*x^2*(7*Pi^2 + 12*Zeta[3])) + HPL[{0}, x]^2*
      (12960*x^2*HPL[{-2, -1}, x] + 360*(48 + 174*x + 208*x^2 + 15*Pi^2*x^2)*
        Log[-s] - 1080*(3 + 12*x + 16*x^2)*Log[-s]^2 + 2160*x^2*Log[-s]^3 + 
       HPL[{-2}, x]*(-15120*x^2 + 12960*x^2*Log[-s]) - 
       60*(624 - 9*Pi^2 + 2208*x - 36*Pi^2*x + 2560*x^2 + 78*Pi^2*x^2 - 
         288*x^2*Zeta[3])) + HPL[{0}, x]*(25920*x^2*HPL[{-2, -1, -1}, x] + 
       2160*(8 + 29*x + 21*x^2 + 3*Pi^2*x^2)*Log[-s]^2 - 
       2160*(1 + x)*(1 + 3*x)*Log[-s]^3 + HPL[{-2, -1}, x]*
        (-30240*x^2 + 25920*x^2*Log[-s]) + HPL[{-2}, x]*
        (-720*(-82 + 3*Pi^2)*x^2 - 30240*x^2*Log[-s] + 12960*x^2*Log[-s]^2) - 
       360*Log[-s]*(208 - 3*Pi^2 + 736*x - 12*Pi^2*x + 528*x^2 + 
         33*Pi^2*x^2 + 72*x^2*Zeta[3]) - 24*(-6400 + 120*Pi^2 - 22480*x + 
         435*Pi^2*x - 16080*x^2 - 915*Pi^2*x^2 + 9*Pi^4*x^2 + 1260*Zeta[3] + 
         5040*x*Zeta[3] + 2520*x^2*Zeta[3])) + 
     HPL[{-1}, x]*(-3240*x^2*HPL[{0}, x]^4 + 25920*x^2*HPL[{-3, -1}, x] - 
       6480*Pi^2*x^2*Log[-s]^2 + HPL[{0}, x]^3*(10080*x^2 - 
         8640*x^2*Log[-s]) + HPL[{0}, x]^2*(-360*(82 + 15*Pi^2)*x^2 - 
         12960*x^2*HPL[{-2}, x] + 15120*x^2*Log[-s] - 6480*x^2*Log[-s]^2) + 
       72*x^2*(-410*Pi^2 + 3*Pi^4 - 420*Zeta[3]) + 2160*x^2*Log[-s]*
        (7*Pi^2 + 12*Zeta[3]) + HPL[{0}, x]*(-25920*x^2*HPL[{-2, -1}, x] - 
         12960*Pi^2*x^2*Log[-s] + HPL[{-2}, x]*(30240*x^2 - 
           25920*x^2*Log[-s]) + 2160*x^2*(7*Pi^2 + 12*Zeta[3]))) - 
         25920*x^2*Zeta[5]))/(38880*s*x*(1 + x)^3);

AmmmpEu[2]=(4*(1 + x))/(3*ep^2*s*x) -
  (2*(-2*(8 + 29*x + 42*x^2 + 3*Pi^2*x^2 + 29*x^3 + 8*x^4) + 
     3*(1 + x)*(3 + 9*x + 3*x^2 + x^3)*HPL[{0}, x] - 6*x^2*HPL[{0}, x]^2 + 
     12*(1 + x)^4*Log[-s]))/(9*ep*s*x*(1 + x)^3) - 
  (-73 + 15*Pi^2 - 331*x + 33*Pi^2*x - 516*x^2 + 129*Pi^2*x^2 - 331*x^3 + 
    33*Pi^2*x^3 - 73*x^4 + 15*Pi^2*x^4 - 72*x^2*HPL[{-3}, x] + 
    42*x^2*HPL[{0}, x]^3 + HPL[{-1}, x]*(-36*Pi^2*x^2 - 
      36*x^2*HPL[{0}, x]^2) + 24*(8 + 29*x + 42*x^2 + 3*Pi^2*x^2 + 29*x^3 + 
      8*x^4)*Log[-s] - 72*(1 + x)^4*Log[-s]^2 + 
    HPL[{0}, x]^2*(-3*(12 + 57*x + 23*x^2 + 9*x^3) + 72*x^2*Log[-s]) + 
    HPL[{0}, x]*(3*(48 + 129*x + 168*x^2 + 18*Pi^2*x^2 + 103*x^3 + 16*x^4) + 
      72*x^2*HPL[{-2}, x] - 36*(1 + x)*(3 + 9*x + 3*x^2 + x^3)*Log[-s]) - 
    72*x^2*Zeta[3])/(27*s*x*(1 + x)^3) - 
  (ep*(-2160*x^3*(9 + 30*x + 30*x^2 + 10*x^3)*HPL[{-4}, x] + 
     90*x^3*(-3 + 15*x + 15*x^2 + 5*x^3)*HPL[{0}, x]^4 + 
     HPL[{-1}, x]^2*(540*Pi^2*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 
         5*x^6) + 540*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
        HPL[{0}, x]^2) - 2160*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 
       5*x^6)*HPL[{-3, -1}, x] - 720*x*(8 + 29*x + 42*x^2 + 3*Pi^2*x^2 + 
       29*x^3 + 8*x^4)*Log[-s]^2 + 1440*x*(1 + x)^4*Log[-s]^3 + 
     HPL[{0}, x]^3*(30*x*(12 + 93*x + 58*x^2 + 162*x^3 + 54*x^4) - 
       2520*x^3*Log[-s]) + HPL[{-3}, x]*
      (-180*x*(54 + 153*x + 122*x^2 + 153*x^3 + 54*x^4) + 
       2160*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
        HPL[{-1}, x] + 1080*x^3*(11 + 30*x + 30*x^2 + 10*x^3)*HPL[{0}, x] + 
       4320*x^3*Log[-s]) + HPL[{0}, x]^2*
      (15*x*(-192 - 201*x + 1033*x^2 + 54*Pi^2*x^2 - 45*x^3 + 360*Pi^2*x^3 + 
         360*Pi^2*x^4 + 120*Pi^2*x^5) + 180*x*(12 + 57*x + 23*x^2 + 9*x^3)*
        Log[-s] - 2160*x^3*Log[-s]^2) + HPL[{-2}, x]*
      (-1800*Pi^2*(-1 + x)*(1 + x)^3*(1 + x + x^2) - 
       2160*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
        HPL[{-1}, x]*HPL[{0}, x] - 2160*x^3*HPL[{0}, x]^2 + 
       HPL[{0}, x]*(180*x*(54 + 153*x + 122*x^2 + 153*x^3 + 54*x^4) - 
         4320*x^3*Log[-s])) - 60*x*Log[-s]*(-73 + 15*Pi^2 - 331*x + 
       33*Pi^2*x - 516*x^2 + 129*Pi^2*x^2 - 331*x^3 + 33*Pi^2*x^3 - 73*x^4 + 
       15*Pi^2*x^4 - 72*x^2*Zeta[3]) + x*(18115 - 1140*Pi^2 + 47785*x - 
       195*Pi^2*x + 59340*x^2 + 18195*Pi^2*x^2 + 618*Pi^4*x^2 + 47785*x^3 - 
       195*Pi^2*x^3 + 1530*Pi^4*x^3 + 18115*x^4 - 1140*Pi^2*x^4 + 
       1530*Pi^4*x^4 + 510*Pi^4*x^5 - 4680*Zeta[3] - 7380*x*Zeta[3] + 
       8280*x^2*Zeta[3] - 7380*x^3*Zeta[3] - 4680*x^4*Zeta[3]) + 
     HPL[{0}, x]*(2160*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
        HPL[{-2, -1}, x] - 180*x*(48 + 129*x + 168*x^2 + 18*Pi^2*x^2 + 
         103*x^3 + 16*x^4)*Log[-s] + 1080*x*(1 + x)*(3 + 9*x + 3*x^2 + x^3)*
        Log[-s]^2 - 15*x*(-84 - 66*Pi^2 + 933*x - 228*Pi^2*x - 1032*x^2 - 
         108*Pi^2*x^2 - 2257*x^3 - 558*Pi^2*x^3 - 208*x^4 - 198*Pi^2*x^4 + 
         504*x^2*Zeta[3] + 2160*x^3*Zeta[3] + 2160*x^4*Zeta[3] + 
         720*x^5*Zeta[3])) + HPL[{-1}, x]*
      (-180*Pi^2*(10 + 30*x + 30*x^2 + 21*x^3 + 60*x^4 + 60*x^5 + 20*x^6)*
        HPL[{0}, x] - 180*x^3*(3 + 30*x + 30*x^2 + 10*x^3)*HPL[{0}, x]^3 + 
       2160*Pi^2*x^3*Log[-s] + HPL[{0}, x]^2*
        (-90*x*(54 + 153*x + 122*x^2 + 153*x^3 + 54*x^4) + 
         2160*x^3*Log[-s]) - 90*(54*Pi^2*x + 153*Pi^2*x^2 + 122*Pi^2*x^3 + 
         153*Pi^2*x^4 + 54*Pi^2*x^5 - 120*Zeta[3] - 360*x*Zeta[3] - 
         360*x^2*Zeta[3] - 216*x^3*Zeta[3] - 360*x^4*Zeta[3] - 
         360*x^5*Zeta[3] - 120*x^6*Zeta[3]))))/(810*s*x^2*(1 + x)^3) + 
  (ep^2*(-25920*x^3*(3 + 15*x + 15*x^2 + 5*x^3)*HPL[{-5}, x] - 
     129600*(-1 + x)*(1 + x)^3*(1 + x + x^2)*HPL[{-2}, x]^2*HPL[{0}, x] + 
     108*x^3*(22 + 105*x + 105*x^2 + 35*x^3)*HPL[{0}, x]^5 + 
     HPL[{-1}, x]^3*(-1080*Pi^2*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
         45*x^5 + 15*x^6) - 1080*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
         45*x^5 + 15*x^6)*HPL[{0}, x]^2) - 
     12960*(-35 - 105*x - 105*x^2 + 29*x^3 + 195*x^4 + 195*x^5 + 65*x^6)*
      HPL[{-4, -1}, x] - 259200*(-1 + x)*(1 + x)^3*(1 + x + x^2)*
      HPL[{-3, -2}, x] + 151200*Pi^2*(-1 + x)*(1 + x)^3*(1 + x + x^2)*
      HPL[{-2, -1}, x] - 12960*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
       45*x^5 + 15*x^6)*HPL[{-3, -1, -1}, x] - 
     2880*x*(8 + 29*x + 42*x^2 + 3*Pi^2*x^2 + 29*x^3 + 8*x^4)*Log[-s]^3 + 
     4320*x*(1 + x)^4*Log[-s]^4 + HPL[{0}, x]^4*
      (-45*x^2*(-153 - 132*x - 678*x^2 - 219*x^3 + 8*x^4) + 
       1080*x^3*(-3 + 15*x + 15*x^2 + 5*x^3)*Log[-s]) + 
     HPL[{-4}, x]*(2160*x*(-147 - 390*x - 269*x^2 - 135*x^3 - 18*x^4 + 
         8*x^5) + 12960*(25 + 75*x + 75*x^2 + 29*x^3 + 15*x^4 + 15*x^5 + 
         5*x^6)*HPL[{-1}, x] - 6480*x^3*(57 + 150*x + 150*x^2 + 50*x^3)*
        HPL[{0}, x] - 25920*x^3*(9 + 30*x + 30*x^2 + 10*x^3)*Log[-s]) + 
     HPL[{-3, -1}, x]*(1080*(8 - 165*x - 525*x^2 - 538*x^3 - 525*x^4 - 
         165*x^5 + 8*x^6) - 25920*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
         15*x^5 + 5*x^6)*Log[-s]) + HPL[{0}, x]^3*
      (30*x*(-192 + 519*x + 3269*x^2 + 570*Pi^2*x^2 - 3210*x^3 + 
         1800*Pi^2*x^3 - 1428*x^4 + 1800*Pi^2*x^4 + 600*Pi^2*x^5) + 
       360*x*(12 + 93*x + 58*x^2 + 162*x^3 + 54*x^4)*Log[-s] - 
       15120*x^3*Log[-s]^2) + HPL[{-3}, x]*
      (180*(-300*Pi^2 + 1428*x - 900*Pi^2*x + 3345*x^2 - 900*Pi^2*x^2 + 
         1676*x^3 + 246*Pi^2*x^3 + 3345*x^4 + 1620*Pi^2*x^4 + 1428*x^5 + 
         1620*Pi^2*x^5 + 540*Pi^2*x^6) + 259200*(-1 + x)*(1 + x)^3*
        (1 + x + x^2)*HPL[{-2}, x] - 6480*(15 + 45*x + 45*x^2 + 29*x^3 + 
         45*x^4 + 45*x^5 + 15*x^6)*HPL[{-1}, x]^2 + 
       6480*x^3*(39 + 105*x + 105*x^2 + 35*x^3)*HPL[{0}, x]^2 - 
       2160*x*(54 + 153*x + 122*x^2 + 153*x^3 + 54*x^4)*Log[-s] + 
       25920*x^3*Log[-s]^2 + HPL[{0}, x]*
        (-1080*x*(-126 - 315*x - 147*x^2 + 96*x^3 + 69*x^4 + 8*x^5) + 
         12960*x^3*(11 + 30*x + 30*x^2 + 10*x^3)*Log[-s]) + 
       HPL[{-1}, x]*(-1080*(8 - 165*x - 525*x^2 - 538*x^3 - 525*x^4 - 
           165*x^5 + 8*x^6) + 6480*(-20 - 60*x - 60*x^2 - 11*x^3 + 30*x^4 + 
           30*x^5 + 10*x^6)*HPL[{0}, x] + 25920*(5 + 15*x + 15*x^2 + 9*x^3 + 
           15*x^4 + 15*x^5 + 5*x^6)*Log[-s])) - 360*x*Log[-s]^2*
      (-73 + 15*Pi^2 - 331*x + 33*Pi^2*x - 516*x^2 + 129*Pi^2*x^2 - 331*x^3 + 
       33*Pi^2*x^3 - 73*x^4 + 15*Pi^2*x^4 - 72*x^2*Zeta[3]) + 
     12*x*Log[-s]*(18115 - 1140*Pi^2 + 47785*x - 195*Pi^2*x + 59340*x^2 + 
       18195*Pi^2*x^2 + 618*Pi^4*x^2 + 47785*x^3 - 195*Pi^2*x^3 + 
       1530*Pi^4*x^3 + 18115*x^4 - 1140*Pi^2*x^4 + 1530*Pi^4*x^4 + 
       510*Pi^4*x^5 - 4680*Zeta[3] - 7380*x*Zeta[3] + 8280*x^2*Zeta[3] - 
       7380*x^3*Zeta[3] - 4680*x^4*Zeta[3]) + 
     HPL[{-2}, x]*(6480*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 
         15*x^6)*HPL[{-1}, x]^2*HPL[{0}, x] - 
       1080*x^3*(51 + 120*x + 120*x^2 + 40*x^3)*HPL[{0}, x]^3 - 
       21600*Pi^2*(-1 + x)*(1 + x)^3*(1 + x + x^2)*Log[-s] + 
       HPL[{0}, x]^2*(1080*x*(21 + 75*x + 122*x^2 + 231*x^3 + 87*x^4) - 
         25920*x^3*Log[-s]) + HPL[{0}, x]*
        (-180*(-240*Pi^2 + 1428*x - 720*Pi^2*x + 3345*x^2 - 720*Pi^2*x^2 + 
           1676*x^3 + 378*Pi^2*x^3 + 3345*x^4 + 1800*Pi^2*x^4 + 1428*x^5 + 
           1800*Pi^2*x^5 + 600*Pi^2*x^6) + 2160*x*(54 + 153*x + 122*x^2 + 
           153*x^3 + 54*x^4)*Log[-s] - 25920*x^3*Log[-s]^2) + 
       HPL[{-1}, x]*(-21600*Pi^2*(-1 + x)*(1 + x)^3*(1 + x + x^2) - 
         6480*(5 + 15*x + 15*x^2 + 18*x^3 + 45*x^4 + 45*x^5 + 15*x^6)*
          HPL[{0}, x]^2 + HPL[{0}, x]*(1080*(8 - 165*x - 525*x^2 - 538*x^3 - 
             525*x^4 - 165*x^5 + 8*x^6) - 25920*(5 + 15*x + 15*x^2 + 9*x^3 + 
             15*x^4 + 15*x^5 + 5*x^6)*Log[-s])) + 180*(-1 + x)*(1 + x)*
        (8*Pi^2 + 129*Pi^2*x + 263*Pi^2*x^2 + 129*Pi^2*x^3 + 8*Pi^2*x^4 + 
         720*Zeta[3] + 2160*x*Zeta[3] + 2880*x^2*Zeta[3] + 2160*x^3*Zeta[3] + 
         720*x^4*Zeta[3])) + HPL[{0}, x]*
      (-6480*(-20 - 60*x - 60*x^2 - 11*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
        HPL[{-3, -1}, x] + 12960*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
         45*x^5 + 15*x^6)*HPL[{-2, -1, -1}, x] - 
       1080*x*(48 + 129*x + 168*x^2 + 18*Pi^2*x^2 + 103*x^3 + 16*x^4)*
        Log[-s]^2 + 4320*x*(1 + x)*(3 + 9*x + 3*x^2 + x^3)*Log[-s]^3 + 
       HPL[{-2, -1}, x]*(-1080*(8 - 165*x - 525*x^2 - 538*x^3 - 525*x^4 - 
           165*x^5 + 8*x^6) + 25920*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
           15*x^5 + 5*x^6)*Log[-s]) - 180*x*Log[-s]*(-84 - 66*Pi^2 + 933*x - 
         228*Pi^2*x - 1032*x^2 - 108*Pi^2*x^2 - 2257*x^3 - 558*Pi^2*x^3 - 
         208*x^4 - 198*Pi^2*x^4 + 504*x^2*Zeta[3] + 2160*x^3*Zeta[3] + 
         2160*x^4*Zeta[3] + 720*x^5*Zeta[3]) + 
       3*x*(85260 - 12720*Pi^2 + 422805*x - 25950*Pi^2*x + 118680*x^2 + 
         11250*Pi^2*x^2 + 2826*Pi^4*x^2 - 231665*x^3 - 75180*Pi^2*x^3 + 
         7200*Pi^4*x^3 - 12800*x^4 - 34680*Pi^2*x^4 + 7200*Pi^4*x^4 + 
         2400*Pi^4*x^5 - 2160*Zeta[3] - 15120*x*Zeta[3] - 80280*x^2*Zeta[3] - 
         203400*x^3*Zeta[3] - 75960*x^4*Zeta[3] + 2880*x^5*Zeta[3])) + 
     HPL[{0}, x]^2*(6480*(-15 - 45*x - 45*x^2 + 18*x^3 + 105*x^4 + 105*x^5 + 
         35*x^6)*HPL[{-2, -1}, x] + 180*x*(-192 - 201*x + 1033*x^2 + 
         54*Pi^2*x^2 - 45*x^3 + 360*Pi^2*x^3 + 360*Pi^2*x^4 + 120*Pi^2*x^5)*
        Log[-s] + 1080*x*(12 + 57*x + 23*x^2 + 9*x^3)*Log[-s]^2 - 
       8640*x^3*Log[-s]^3 - 15*x*(744 - 792*Pi^2 + 19113*x - 2466*Pi^2*x + 
         45685*x^2 - 1776*Pi^2*x^2 - 27*x^3 - 4194*Pi^2*x^3 - 1224*Pi^2*x^4 + 
         96*Pi^2*x^5 + 15840*x^2*Zeta[3] + 45360*x^3*Zeta[3] + 
         45360*x^4*Zeta[3] + 15120*x^5*Zeta[3])) + 
     HPL[{-1}, x]^2*(540*Pi^2*(70 + 210*x + 210*x^2 + 141*x^3 + 240*x^4 + 
         240*x^5 + 80*x^6)*HPL[{0}, x] + 540*(40 + 120*x + 120*x^2 + 83*x^3 + 
         150*x^4 + 150*x^5 + 50*x^6)*HPL[{0}, x]^3 + 
       6480*Pi^2*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
        Log[-s] + HPL[{0}, x]^2*(-270*(8 - 165*x - 525*x^2 - 538*x^3 - 
           525*x^4 - 165*x^5 + 8*x^6) + 6480*(5 + 15*x + 15*x^2 + 9*x^3 + 
           15*x^4 + 15*x^5 + 5*x^6)*Log[-s]) - 
       270*(8*Pi^2 - 165*Pi^2*x - 525*Pi^2*x^2 - 538*Pi^2*x^3 - 
         525*Pi^2*x^4 - 165*Pi^2*x^5 + 8*Pi^2*x^6 + 360*Zeta[3] + 
         1080*x*Zeta[3] + 1080*x^2*Zeta[3] + 696*x^3*Zeta[3] + 
         1080*x^4*Zeta[3] + 1080*x^5*Zeta[3] + 360*x^6*Zeta[3])) + 
     HPL[{-1}, x]*(-2160*x^3*(3 + 15*x + 15*x^2 + 5*x^3)*HPL[{0}, x]^4 + 
       12960*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 15*x^6)*
        HPL[{-3, -1}, x] + 12960*Pi^2*x^3*Log[-s]^2 + 
       HPL[{0}, x]^3*(180*x*(-210 - 615*x - 635*x^2 - 828*x^3 - 279*x^4 + 
           8*x^5) - 2160*x^3*(3 + 30*x + 30*x^2 + 10*x^3)*Log[-s]) + 
       HPL[{0}, x]^2*(-90*(180*Pi^2 - 1428*x + 540*Pi^2*x - 3345*x^2 + 
           540*Pi^2*x^2 - 1676*x^3 + 354*Pi^2*x^3 - 3345*x^4 + 720*Pi^2*x^4 - 
           1428*x^5 + 720*Pi^2*x^5 + 240*Pi^2*x^6) - 
         1080*x*(54 + 153*x + 122*x^2 + 153*x^3 + 54*x^4)*Log[-s] + 
         12960*x^3*Log[-s]^2) + 18*(-230*Pi^4 + 7140*Pi^2*x - 690*Pi^4*x + 
         16725*Pi^2*x^2 - 690*Pi^4*x^2 + 8380*Pi^2*x^3 - 156*Pi^4*x^3 + 
         16725*Pi^2*x^4 + 330*Pi^4*x^4 + 7140*Pi^2*x^5 + 330*Pi^4*x^5 + 
         110*Pi^4*x^6 - 480*Zeta[3] + 9900*x*Zeta[3] + 31500*x^2*Zeta[3] + 
         32280*x^3*Zeta[3] + 31500*x^4*Zeta[3] + 9900*x^5*Zeta[3] - 
         480*x^6*Zeta[3]) - 1080*Log[-s]*(54*Pi^2*x + 153*Pi^2*x^2 + 
         122*Pi^2*x^3 + 153*Pi^2*x^4 + 54*Pi^2*x^5 - 120*Zeta[3] - 
         360*x*Zeta[3] - 360*x^2*Zeta[3] - 216*x^3*Zeta[3] - 
         360*x^4*Zeta[3] - 360*x^5*Zeta[3] - 120*x^6*Zeta[3]) + 
       HPL[{0}, x]*(-12960*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 
           15*x^6)*HPL[{-2, -1}, x] - 2160*Pi^2*(10 + 30*x + 30*x^2 + 
           21*x^3 + 60*x^4 + 60*x^5 + 20*x^6)*Log[-s] + 
         180*(8*Pi^2 - 375*Pi^2*x - 1140*Pi^2*x^2 - 1173*Pi^2*x^3 - 
           1353*Pi^2*x^4 - 444*Pi^2*x^5 + 16*Pi^2*x^6 + 360*Zeta[3] + 
           1080*x*Zeta[3] + 1080*x^2*Zeta[3] + 1692*x^3*Zeta[3] + 
           4320*x^4*Zeta[3] + 4320*x^5*Zeta[3] + 1440*x^6*Zeta[3]))) - 
     x*(768115 - 58740*Pi^2 - 3870*Pi^4 + 2226265*x - 55005*Pi^2*x - 
       9486*Pi^4*x + 2916300*x^2 + 417615*Pi^2*x^2 + 768*Pi^4*x^2 + 
       2226265*x^3 - 55005*Pi^2*x^3 + 3519*Pi^4*x^3 + 768115*x^4 - 
       58740*Pi^2*x^4 + 2709*Pi^4*x^4 + 408*Pi^4*x^5 - 137520*Zeta[3] - 
       199620*x*Zeta[3] + 264240*x^2*Zeta[3] + 199800*Pi^2*x^2*Zeta[3] - 
       199620*x^3*Zeta[3] + 453600*Pi^2*x^3*Zeta[3] - 137520*x^4*Zeta[3] + 
       453600*Pi^2*x^4*Zeta[3] + 151200*Pi^2*x^5*Zeta[3] + 
       336960*x^2*Zeta[5] + 1166400*x^3*Zeta[5] + 1166400*x^4*Zeta[5] + 
        388800*x^5*Zeta[5])))/(4860*s*x^2*(1 + x)^3);

AmmmpEu[3]=(-8*(1 + x))/(3*ep^4*s*x) + (-53 - 188*x - 270*x^2 - 24*Pi^2*x^2 - 188*x^3 -
    53*x^4 + 24*(1 + x)*(2 + 6*x + 3*x^2 + x^3)*HPL[{0}, x] - 
    24*x^2*HPL[{0}, x]^2 + 72*(1 + x)^4*Log[-s])/(9*ep^3*s*x*(1 + x)^3) + 
  (93 + 17*Pi^2 + 245*x + 32*Pi^2*x + 304*x^2 + 193*Pi^2*x^2 + 245*x^3 + 
    32*Pi^2*x^3 + 93*x^4 + 17*Pi^2*x^4 - 48*x^2*HPL[{-3}, x] + 
    40*x^2*HPL[{0}, x]^3 + HPL[{-1}, x]*(-24*Pi^2*x^2 - 
      24*x^2*HPL[{0}, x]^2) + 3*(53 + 188*x + 270*x^2 + 24*Pi^2*x^2 + 
      188*x^3 + 53*x^4)*Log[-s] - 108*(1 + x)^4*Log[-s]^2 + 
    HPL[{0}, x]^2*(-42 - 204*x - 53*x^2 - 60*x^3 - 6*x^4 + 72*x^2*Log[-s]) + 
    HPL[{0}, x]*(106 + 196*x + 405*x^2 + 48*Pi^2*x^2 + 368*x^3 + 53*x^4 + 
      48*x^2*HPL[{-2}, x] - 72*(1 + x)*(2 + 6*x + 3*x^2 + x^3)*Log[-s]) - 
    48*x^2*Zeta[3])/(9*ep^2*s*x*(1 + x)^3) + 
  (-8640*x^3*(19 + 60*x + 60*x^2 + 20*x^3)*HPL[{-4}, x] + 
    720*x^3*(-3 + 15*x + 15*x^2 + 5*x^3)*HPL[{0}, x]^4 + 
    HPL[{-1}, x]^2*(2160*Pi^2*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
        30*x^5 + 10*x^6) + 2160*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
        30*x^5 + 10*x^6)*HPL[{0}, x]^2) - 
    8640*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
     HPL[{-3, -1}, x] - 810*x*(53 + 188*x + 270*x^2 + 24*Pi^2*x^2 + 188*x^3 + 
      53*x^4)*Log[-s]^2 + 19440*x*(1 + x)^4*Log[-s]^3 + 
    HPL[{0}, x]^3*(60*x*(54 + 450*x - 23*x^2 + 702*x^3 + 216*x^4) - 
      21600*x^3*Log[-s]) + HPL[{-3}, x]*
     (-360*x*(216 + 612*x + 449*x^2 + 612*x^3 + 216*x^4) + 
      8640*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
       HPL[{-1}, x] + 8640*x^3*(11 + 30*x + 30*x^2 + 10*x^3)*HPL[{0}, x] + 
      25920*x^3*Log[-s]) + HPL[{0}, x]^2*
     (90*x*(-191 + 226*x + 1458*x^2 + 78*Pi^2*x^2 - 290*x^3 + 480*Pi^2*x^3 - 
        32*x^4 + 480*Pi^2*x^4 + 160*Pi^2*x^5) + 
      540*x*(42 + 204*x + 53*x^2 + 60*x^3 + 6*x^4)*Log[-s] - 
      19440*x^3*Log[-s]^2) + HPL[{-2}, x]*
     (-14400*Pi^2*(-1 + x)*(1 + x)^3*(1 + x + x^2) - 
      8640*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
       HPL[{-1}, x]*HPL[{0}, x] - 12960*x^3*HPL[{0}, x]^2 + 
      HPL[{0}, x]*(360*x*(216 + 612*x + 449*x^2 + 612*x^3 + 216*x^4) - 
        25920*x^3*Log[-s])) - 540*x*Log[-s]*(93 + 17*Pi^2 + 245*x + 
      32*Pi^2*x + 304*x^2 + 193*Pi^2*x^2 + 245*x^3 + 32*Pi^2*x^3 + 93*x^4 + 
      17*Pi^2*x^4 - 48*x^2*Zeta[3]) + x*(196300 - 13695*Pi^2 + 583240*x - 
      13380*Pi^2*x + 773880*x^2 + 117540*Pi^2*x^2 + 4692*Pi^4*x^2 + 
      583240*x^3 - 13380*Pi^2*x^3 + 12240*Pi^4*x^3 + 196300*x^4 - 
      13695*Pi^2*x^4 + 12240*Pi^4*x^4 + 4080*Pi^4*x^5 - 48600*Zeta[3] - 
      103680*x*Zeta[3] + 13320*x^2*Zeta[3] - 103680*x^3*Zeta[3] - 
      48600*x^4*Zeta[3]) + HPL[{0}, x]*
     (8640*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
       HPL[{-2, -1}, x] - 540*x*(106 + 196*x + 405*x^2 + 48*Pi^2*x^2 + 
        368*x^3 + 53*x^4)*Log[-s] + 19440*x*(1 + x)*(2 + 6*x + 3*x^2 + x^3)*
       Log[-s]^2 - 180*x*(276 - 40*Pi^2 + 1609*x - 154*Pi^2*x + 456*x^2 + 
        65*Pi^2*x^2 - 874*x^3 - 362*Pi^2*x^3 + 3*x^4 - 125*Pi^2*x^4 + 
        384*x^2*Zeta[3] + 1440*x^3*Zeta[3] + 1440*x^4*Zeta[3] + 
        480*x^5*Zeta[3])) + HPL[{-1}, x]*
     (-2880*Pi^2*(5 + 15*x + 15*x^2 + 12*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
       HPL[{0}, x] - 7200*x^3*(1 + 6*x + 6*x^2 + 2*x^3)*HPL[{0}, x]^3 + 
      12960*Pi^2*x^3*Log[-s] + HPL[{0}, x]^2*
       (-180*x*(216 + 612*x + 449*x^2 + 612*x^3 + 216*x^4) + 
        12960*x^3*Log[-s]) - 180*(216*Pi^2*x + 612*Pi^2*x^2 + 449*Pi^2*x^3 + 
        612*Pi^2*x^4 + 216*Pi^2*x^5 - 480*Zeta[3] - 1440*x*Zeta[3] - 
        1440*x^2*Zeta[3] - 912*x^3*Zeta[3] - 1440*x^4*Zeta[3] - 
        1440*x^5*Zeta[3] - 480*x^6*Zeta[3])))/(1620*ep*s*x^2*(1 + x)^3) - 
  (-25920*x^3*(13 + 60*x + 60*x^2 + 20*x^3)*HPL[{-5}, x] - 
    518400*(-1 + x)*(1 + x)^3*(1 + x + x^2)*HPL[{-2}, x]^2*HPL[{0}, x] + 
    216*x^3*(58 + 285*x + 285*x^2 + 95*x^3)*HPL[{0}, x]^5 + 
    HPL[{-1}, x]^3*(-2160*Pi^2*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 
        90*x^5 + 30*x^6) - 2160*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 
        90*x^5 + 30*x^6)*HPL[{0}, x]^2) - 
    25920*(-70 - 210*x - 210*x^2 + 59*x^3 + 390*x^4 + 390*x^5 + 130*x^6)*
     HPL[{-4, -1}, x] - 1036800*(-1 + x)*(1 + x)^3*(1 + x + x^2)*
     HPL[{-3, -2}, x] + 604800*Pi^2*(-1 + x)*(1 + x)^3*(1 + x + x^2)*
     HPL[{-2, -1}, x] - 25920*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 
      90*x^5 + 30*x^6)*HPL[{-3, -1, -1}, x] - 
    2430*x*(53 + 188*x + 270*x^2 + 24*Pi^2*x^2 + 188*x^3 + 53*x^4)*
     Log[-s]^3 + 43740*x*(1 + x)^4*Log[-s]^4 + 
    HPL[{0}, x]^4*(45*x^2*(1062 + 1033*x + 7008*x^2 + 4200*x^3 + 926*x^4) + 
      6480*x^3*(-3 + 15*x + 15*x^2 + 5*x^3)*Log[-s]) + 
    HPL[{-4}, x]*(-1080*x*(1158 + 3192*x + 4137*x^2 + 7116*x^3 + 5982*x^4 + 
        1852*x^5) + 25920*(50 + 150*x + 150*x^2 + 59*x^3 + 30*x^4 + 30*x^5 + 
        10*x^6)*HPL[{-1}, x] - 25920*x^3*(67 + 180*x + 180*x^2 + 60*x^3)*
       HPL[{0}, x] - 77760*x^3*(19 + 60*x + 60*x^2 + 20*x^3)*Log[-s]) + 
    HPL[{-3, -1}, x]*(-1080*(926 + 3570*x + 5154*x^2 + 4137*x^3 + 5154*x^4 + 
        3570*x^5 + 926*x^6) - 77760*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
        30*x^5 + 10*x^6)*Log[-s]) + HPL[{0}, x]^3*
     (90*x*(-288 + 2502*x + 9921*x^2 + 970*Pi^2*x^2 + 446*x^3 + 
        3120*Pi^2*x^3 - 76*x^4 + 3120*Pi^2*x^4 + 1040*Pi^2*x^5) + 
      540*x*(54 + 450*x - 23*x^2 + 702*x^3 + 216*x^4)*Log[-s] - 
      97200*x^3*Log[-s]^2) + HPL[{-3}, x]*
     (540*(-400*Pi^2 + 76*x - 1200*Pi^2*x - 698*x^2 - 1200*Pi^2*x^2 - 
        3075*x^3 + 334*Pi^2*x^3 - 698*x^4 + 2160*Pi^2*x^4 + 76*x^5 + 
        2160*Pi^2*x^5 + 720*Pi^2*x^6) + 1036800*(-1 + x)*(1 + x)^3*
       (1 + x + x^2)*HPL[{-2}, x] - 12960*(30 + 90*x + 90*x^2 + 59*x^3 + 
        90*x^4 + 90*x^5 + 30*x^6)*HPL[{-1}, x]^2 + 
      6480*x^3*(177 + 480*x + 480*x^2 + 160*x^3)*HPL[{0}, x]^2 - 
      3240*x*(216 + 612*x + 449*x^2 + 612*x^3 + 216*x^4)*Log[-s] + 
      116640*x^3*Log[-s]^2 + HPL[{0}, x]*
       (1080*x*(378 + 972*x + 1395*x^2 + 2346*x^3 + 2544*x^4 + 926*x^5) + 
        77760*x^3*(11 + 30*x + 30*x^2 + 10*x^3)*Log[-s]) + 
      HPL[{-1}, x]*(1080*(926 + 3570*x + 5154*x^2 + 4137*x^3 + 5154*x^4 + 
          3570*x^5 + 926*x^6) + 25920*(-15 - 45*x - 45*x^2 - x^3 + 45*x^4 + 
          45*x^5 + 15*x^6)*HPL[{0}, x] + 77760*(10 + 30*x + 30*x^2 + 19*x^3 + 
          30*x^4 + 30*x^5 + 10*x^6)*Log[-s])) - 
    2430*x*Log[-s]^2*(93 + 17*Pi^2 + 245*x + 32*Pi^2*x + 304*x^2 + 
      193*Pi^2*x^2 + 245*x^3 + 32*Pi^2*x^3 + 93*x^4 + 17*Pi^2*x^4 - 
      48*x^2*Zeta[3]) + 9*x*Log[-s]*(196300 - 13695*Pi^2 + 583240*x - 
      13380*Pi^2*x + 773880*x^2 + 117540*Pi^2*x^2 + 4692*Pi^4*x^2 + 
      583240*x^3 - 13380*Pi^2*x^3 + 12240*Pi^4*x^3 + 196300*x^4 - 
      13695*Pi^2*x^4 + 12240*Pi^4*x^4 + 4080*Pi^4*x^5 - 48600*Zeta[3] - 
      103680*x*Zeta[3] + 13320*x^2*Zeta[3] - 103680*x^3*Zeta[3] - 
      48600*x^4*Zeta[3]) + HPL[{-2}, x]*
     (12960*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 30*x^6)*
       HPL[{-1}, x]^2*HPL[{0}, x] - 2160*x^3*(103 + 240*x + 240*x^2 + 80*x^3)*
       HPL[{0}, x]^3 - 129600*Pi^2*(-1 + x)*(1 + x)^3*(1 + x + x^2)*Log[-s] + 
      HPL[{0}, x]^2*(1620*x*(134 + 416*x + 449*x^2 + 808*x^3 + 298*x^4) - 
        116640*x^3*Log[-s]) + HPL[{0}, x]*
       (-540*(-360*Pi^2 + 76*x - 1080*Pi^2*x - 698*x^2 - 1080*Pi^2*x^2 - 
          3075*x^3 + 510*Pi^2*x^3 - 698*x^4 + 2520*Pi^2*x^4 + 76*x^5 + 
          2520*Pi^2*x^5 + 840*Pi^2*x^6) + 3240*x*(216 + 612*x + 449*x^2 + 
          612*x^3 + 216*x^4)*Log[-s] - 116640*x^3*Log[-s]^2) + 
      HPL[{-1}, x]*(-86400*Pi^2*(-1 + x)*(1 + x)^3*(1 + x + x^2) - 
        12960*(20 + 60*x + 60*x^2 + 57*x^3 + 120*x^4 + 120*x^5 + 40*x^6)*
         HPL[{0}, x]^2 + HPL[{0}, x]*(-1080*(926 + 3570*x + 5154*x^2 + 
            4137*x^3 + 5154*x^4 + 3570*x^5 + 926*x^6) - 
          77760*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
           Log[-s])) - 360*(-1 + x)*(1 + x)*(463*Pi^2 + 1206*Pi^2*x + 
        1444*Pi^2*x^2 + 1206*Pi^2*x^3 + 463*Pi^2*x^4 - 1440*Zeta[3] - 
        4320*x*Zeta[3] - 5760*x^2*Zeta[3] - 4320*x^3*Zeta[3] - 
        1440*x^4*Zeta[3])) + HPL[{0}, x]^2*
     (12960*(-20 - 60*x - 60*x^2 + 57*x^3 + 240*x^4 + 240*x^5 + 80*x^6)*
       HPL[{-2, -1}, x] + 810*x*(-191 + 226*x + 1458*x^2 + 78*Pi^2*x^2 - 
        290*x^3 + 480*Pi^2*x^3 - 32*x^4 + 480*Pi^2*x^4 + 160*Pi^2*x^5)*
       Log[-s] + 2430*x*(42 + 204*x + 53*x^2 + 60*x^3 + 6*x^4)*Log[-s]^2 - 
      58320*x^3*Log[-s]^3 + 15*x*(-13494 + 4140*Pi^2 - 97320*x + 
        13968*Pi^2*x - 101144*x^2 + 18897*Pi^2*x^2 + 36762*x^3 + 
        59328*Pi^2*x^3 + 1248*x^4 + 42102*Pi^2*x^4 + 11112*Pi^2*x^5 - 
        70200*x^2*Zeta[3] - 207360*x^3*Zeta[3] - 207360*x^4*Zeta[3] - 
        69120*x^5*Zeta[3])) + HPL[{0}, x]*
     (-25920*(-15 - 45*x - 45*x^2 - x^3 + 45*x^4 + 45*x^5 + 15*x^6)*
       HPL[{-3, -1}, x] + 25920*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 
        90*x^5 + 30*x^6)*HPL[{-2, -1, -1}, x] - 
      2430*x*(106 + 196*x + 405*x^2 + 48*Pi^2*x^2 + 368*x^3 + 53*x^4)*
       Log[-s]^2 + 58320*x*(1 + x)*(2 + 6*x + 3*x^2 + x^3)*Log[-s]^3 + 
      HPL[{-2, -1}, x]*(1080*(926 + 3570*x + 5154*x^2 + 4137*x^3 + 5154*x^4 + 
          3570*x^5 + 926*x^6) + 77760*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
          30*x^5 + 10*x^6)*Log[-s]) + 3*x*(486200 - 9750*Pi^2 + 1814570*x + 
        37320*Pi^2*x + 1160820*x^2 + 314685*Pi^2*x^2 + 13272*Pi^4*x^2 - 
        64850*x^3 - 14640*Pi^2*x^3 + 34920*Pi^4*x^3 + 102700*x^4 - 
        38175*Pi^2*x^4 + 34920*Pi^4*x^4 + 11640*Pi^4*x^5 - 49680*Zeta[3] - 
        198720*x*Zeta[3] - 724680*x^2*Zeta[3] - 1967760*x^3*Zeta[3] - 
        1381320*x^4*Zeta[3] - 333360*x^5*Zeta[3]) - 
      1620*x*Log[-s]*(276 - 40*Pi^2 + 1609*x - 154*Pi^2*x + 456*x^2 + 
        65*Pi^2*x^2 - 874*x^3 - 362*Pi^2*x^3 + 3*x^4 - 125*Pi^2*x^4 + 
        384*x^2*Zeta[3] + 1440*x^3*Zeta[3] + 1440*x^4*Zeta[3] + 
        480*x^5*Zeta[3])) + HPL[{-1}, x]^2*
     (2160*Pi^2*(85 + 255*x + 255*x^2 + 174*x^3 + 285*x^4 + 285*x^5 + 95*x^6)*
       HPL[{0}, x] + 10800*(11 + 33*x + 33*x^2 + 23*x^3 + 39*x^4 + 39*x^5 + 
        13*x^6)*HPL[{0}, x]^3 + 19440*Pi^2*(10 + 30*x + 30*x^2 + 19*x^3 + 
        30*x^4 + 30*x^5 + 10*x^6)*Log[-s] + HPL[{0}, x]^2*
       (270*(926 + 3570*x + 5154*x^2 + 4137*x^3 + 5154*x^4 + 3570*x^5 + 
          926*x^6) + 19440*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 
          10*x^6)*Log[-s]) + 270*(926*Pi^2 + 3570*Pi^2*x + 5154*Pi^2*x^2 + 
        4137*Pi^2*x^3 + 5154*Pi^2*x^4 + 3570*Pi^2*x^5 + 926*Pi^2*x^6 - 
        1440*Zeta[3] - 4320*x*Zeta[3] - 4320*x^2*Zeta[3] - 2832*x^3*Zeta[3] - 
        4320*x^4*Zeta[3] - 4320*x^5*Zeta[3] - 1440*x^6*Zeta[3])) + 
    HPL[{-1}, x]*(-4320*x^3*(11 + 45*x + 45*x^2 + 15*x^3)*HPL[{0}, x]^4 + 
      25920*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 30*x^6)*
       HPL[{-3, -1}, x] + 58320*Pi^2*x^3*Log[-s]^2 + 
      HPL[{0}, x]^3*(-180*x*(1182 + 3468*x + 4089*x^2 + 7194*x^3 + 4332*x^4 + 
          926*x^5) - 64800*x^3*(1 + 6*x + 6*x^2 + 2*x^3)*Log[-s]) + 
      HPL[{0}, x]^2*(-270*(320*Pi^2 - 76*x + 960*Pi^2*x + 698*x^2 + 
          960*Pi^2*x^2 + 3075*x^3 + 718*Pi^2*x^3 + 698*x^4 + 1440*Pi^2*x^4 - 
          76*x^5 + 1440*Pi^2*x^5 + 480*Pi^2*x^6) - 
        1620*x*(216 + 612*x + 449*x^2 + 612*x^3 + 216*x^4)*Log[-s] + 
        58320*x^3*Log[-s]^2) - 1620*Log[-s]*(216*Pi^2*x + 612*Pi^2*x^2 + 
        449*Pi^2*x^3 + 612*Pi^2*x^4 + 216*Pi^2*x^5 - 480*Zeta[3] - 
        1440*x*Zeta[3] - 1440*x^2*Zeta[3] - 912*x^3*Zeta[3] - 
        1440*x^4*Zeta[3] - 1440*x^5*Zeta[3] - 480*x^6*Zeta[3]) + 
      18*(-920*Pi^4 + 1140*Pi^2*x - 2760*Pi^4*x - 10470*Pi^2*x^2 - 
        2760*Pi^4*x^2 - 46125*Pi^2*x^3 - 582*Pi^4*x^3 - 10470*Pi^2*x^4 + 
        1320*Pi^4*x^4 + 1140*Pi^2*x^5 + 1320*Pi^4*x^5 + 440*Pi^4*x^6 + 
        55560*Zeta[3] + 214200*x*Zeta[3] + 309240*x^2*Zeta[3] + 
        248220*x^3*Zeta[3] + 309240*x^4*Zeta[3] + 214200*x^5*Zeta[3] + 
        55560*x^6*Zeta[3]) + HPL[{0}, x]*
       (-25920*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 30*x^6)*
         HPL[{-2, -1}, x] - 25920*Pi^2*(5 + 15*x + 15*x^2 + 12*x^3 + 30*x^4 + 
          30*x^5 + 10*x^6)*Log[-s] - 360*(463*Pi^2 + 2376*Pi^2*x + 
          4311*Pi^2*x^2 + 4113*Pi^2*x^3 + 6174*Pi^2*x^4 + 3951*Pi^2*x^5 + 
          926*Pi^2*x^6 - 1080*Zeta[3] - 3240*x*Zeta[3] - 3240*x^2*Zeta[3] - 
          4176*x^3*Zeta[3] - 9720*x^4*Zeta[3] - 9720*x^5*Zeta[3] - 
          3240*x^6*Zeta[3]))) + x*(-2184430 + 130275*Pi^2 + 15066*Pi^4 - 
      6516670*x + 223335*Pi^2*x + 40338*Pi^4*x - 8664480*x^2 - 
      606360*Pi^2*x^2 + 55677*Pi^4*x^2 - 6516670*x^3 + 223335*Pi^2*x^3 + 
      140400*Pi^4*x^3 - 2184430*x^4 + 130275*Pi^2*x^4 + 138078*Pi^4*x^4 + 
      47226*Pi^4*x^5 - 258660*Zeta[3] - 1306800*x*Zeta[3] - 
      2920860*x^2*Zeta[3] - 762480*Pi^2*x^2*Zeta[3] - 1306800*x^3*Zeta[3] - 
      1814400*Pi^2*x^3*Zeta[3] - 258660*x^4*Zeta[3] - 
      1814400*Pi^2*x^4*Zeta[3] - 604800*Pi^2*x^5*Zeta[3] - 
      1373760*x^2*Zeta[5] - 4665600*x^3*Zeta[5] - 4665600*x^4*Zeta[5] - 
                                   1555200*x^5*Zeta[5]))/(4860*s*x^2*(1 + x)^3);


==> anc/pt4L3mmmpBarePhy.m <==
AmmmpPhy[0]=0;

AmmmpPhy[1]=-(1 + x)/(3*s*x) +
  (ep*((-I)*(1 + x)*(-8*I - (21*I)*x - (21*I)*x^2 + 9*Pi*x^2 - (8*I)*x^3 + 
       3*Pi*x^3) + 3*(1 + 4*x + 3*x^2 - (2*I)*Pi*x^2)*HPL[{0}, -x] - 
     3*x^2*HPL[{0}, -x]^2 + 3*(1 + x)^4*Log[s]))/(9*s*x*(1 + x)^3) + 
  (ep^2*(-208 + 3*Pi^2 - 736*x + 12*Pi^2*x - 1056*x^2 - (252*I)*Pi*x^2 + 
     72*Pi^2*x^2 + (12*I)*Pi^3*x^2 - 736*x^3 - (348*I)*Pi*x^3 + 84*Pi^2*x^3 - 
     208*x^4 - (96*I)*Pi*x^4 + 21*Pi^2*x^4 + 24*x^2*HPL[{0}, -x]^3 - 
     (72*I)*Pi*x^2*HPL[{2}, -x] + 72*x^2*HPL[{3}, -x] + 
     12*(1 + x)*(8 + 21*x + 21*x^2 + (9*I)*Pi*x^2 + 8*x^3 + (3*I)*Pi*x^3)*
      Log[s] - 18*(1 + x)^4*Log[s]^2 + HPL[{0}, -x]^2*
      ((6*I)*(3*I + (12*I)*x + (16*I)*x^2 + 6*Pi*x^2) + 36*x^2*HPL[{1}, -x] + 
       36*x^2*Log[s]) + HPL[{0}, -x]*
      (12*(8 + 29*x + 21*x^2 - (7*I)*Pi*x^2 + 3*Pi^2*x^2) + 
       (72*I)*Pi*x^2*HPL[{1}, -x] - 72*x^2*HPL[{2}, -x] + 
       (36*I)*(I + (4*I)*x + (3*I)*x^2 + 2*Pi*x^2)*Log[s]) - 72*x^2*Zeta[3]))/
   (108*s*x*(1 + x)^3) + (ep^3*(-6400 + 120*Pi^2 - 22480*x + 435*Pi^2*x - 
     32160*x^2 - (7920*I)*Pi*x^2 + 2520*Pi^2*x^2 + (615*I)*Pi^3*x^2 - 
     81*Pi^4*x^2 - 22480*x^3 - (11040*I)*Pi*x^3 + 3045*Pi^2*x^3 + 
     (540*I)*Pi^3*x^3 - 6400*x^4 - (3120*I)*Pi*x^4 + 840*Pi^2*x^4 + 
     (135*I)*Pi^3*x^4 - 135*x^2*HPL[{0}, -x]^4 + 270*x^2*HPL[{2}, -x]^2 - 
     1080*x^2*HPL[{4}, -x] - (1080*I)*Pi*x^2*HPL[{2, 1}, -x] - 
     540*x^2*HPL[{2, 2}, -x] - (90*I)*(1 + x)*(-8*I - (21*I)*x - (21*I)*x^2 + 
       9*Pi*x^2 - (8*I)*x^3 + 3*Pi*x^3)*Log[s]^2 + 90*(1 + x)^4*Log[s]^3 + 
     HPL[{3}, -x]*(180*(7 + (6*I)*Pi)*x^2 - 1080*x^2*Log[s]) + 
     HPL[{0}, -x]^3*(30*(3 + 12*x + 23*x^2 - (6*I)*Pi*x^2) - 
       360*x^2*HPL[{1}, -x] - 360*x^2*Log[s]) + 
     HPL[{2}, -x]*(180*Pi*(-7*I + 3*Pi)*x^2 + (1080*I)*Pi*x^2*Log[s]) + 
     HPL[{0}, -x]^2*(-15*(48 + 174*x + 208*x^2 - (42*I)*Pi*x^2 + 
         15*Pi^2*x^2) - 270*x^2*HPL[{1}, -x]^2 + 540*x^2*HPL[{2}, -x] + 
       90*(3 + 12*x + 16*x^2 - (6*I)*Pi*x^2)*Log[s] - 270*x^2*Log[s]^2 + 
       HPL[{1}, -x]*(90*(7 - (6*I)*Pi)*x^2 - 540*x^2*Log[s])) + 
     1260*Zeta[3] + 5040*x*Zeta[3] + 6300*x^2*Zeta[3] + 5040*x^3*Zeta[3] + 
     1260*x^4*Zeta[3] + 15*Log[s]*(208 - 3*Pi^2 + 736*x - 12*Pi^2*x + 
       1056*x^2 + (252*I)*Pi*x^2 - 72*Pi^2*x^2 - (12*I)*Pi^3*x^2 + 736*x^3 + 
       (348*I)*Pi*x^3 - 84*Pi^2*x^3 + 208*x^4 + (96*I)*Pi*x^4 - 21*Pi^2*x^4 + 
       72*x^2*Zeta[3]) + HPL[{1}, -x]*((1080*I)*Pi*x^2*HPL[{2}, -x] - 
       1080*x^2*HPL[{3}, -x] + 180*x^2*((-I)*Pi^3 + 6*Zeta[3])) + 
     HPL[{0}, -x]*((-540*I)*Pi*x^2*HPL[{1}, -x]^2 - 
       1080*x^2*HPL[{2, 1}, -x] - 180*(8 + 29*x + 21*x^2 - (7*I)*Pi*x^2 + 
         3*Pi^2*x^2)*Log[s] + 270*(1 + 4*x + 3*x^2 - (2*I)*Pi*x^2)*Log[s]^2 + 
       HPL[{2}, -x]*(-1260*x^2 + 1080*x^2*Log[s]) + 
       HPL[{1}, -x]*(-180*Pi*(-7*I + 3*Pi)*x^2 + 1080*x^2*HPL[{2}, -x] - 
         (1080*I)*Pi*x^2*Log[s]) + 15*(208 - 3*Pi^2 + 736*x - 12*Pi^2*x + 
         528*x^2 - (164*I)*Pi*x^2 + 33*Pi^2*x^2 + (6*I)*Pi^3*x^2 + 
         72*x^2*Zeta[3]))))/(1620*s*x*(1 + x)^3) - 
  (ep^4*(309760 - 6240*Pi^2 - 423*Pi^4 + 1085440*x - 22080*Pi^2*x - 
     1692*Pi^4*x + 1551360*x^2 + (385920*I)*Pi*x^2 - 126720*Pi^2*x^2 - 
     (32520*I)*Pi^3*x^2 + 2970*Pi^4*x^2 + (576*I)*Pi^5*x^2 + 1085440*x^3 + 
     (539520*I)*Pi*x^3 - 154560*Pi^2*x^3 - (31320*I)*Pi^3*x^3 + 
     2628*Pi^4*x^3 + 309760*x^4 + (153600*I)*Pi*x^4 - 43680*Pi^2*x^4 - 
     (8640*I)*Pi^3*x^4 + 657*Pi^4*x^4 - 864*x^2*HPL[{0}, -x]^5 - 
     25920*x^2*HPL[{5}, -x] - 4320*x^2*HPL[{2, 3}, -x] - 
     12960*x^2*HPL[{3, 2}, -x] + (25920*I)*Pi*x^2*HPL[{2, 1, 1}, -x] + 
     4320*x^2*HPL[{2, 1, 2}, -x] + 12960*x^2*HPL[{2, 2, 1}, -x] - 
     (720*I)*(1 + x)*(-8*I - (21*I)*x - (21*I)*x^2 + 9*Pi*x^2 - (8*I)*x^3 + 
       3*Pi*x^3)*Log[s]^3 + 540*(1 + x)^4*Log[s]^4 + 
     HPL[{4}, -x]*(4320*(7 + (6*I)*Pi)*x^2 - 25920*x^2*Log[s]) + 
     HPL[{2, 2}, -x]*(2160*(7 + (6*I)*Pi)*x^2 - 12960*x^2*Log[s]) + 
     HPL[{0}, -x]^4*(540*(1 + 4*x + 10*x^2 - (2*I)*Pi*x^2) - 
       3240*x^2*HPL[{1}, -x] - 3240*x^2*Log[s]) + 
     HPL[{2}, -x]^2*((-1080*I)*(-7*I + 6*Pi)*x^2 + 6480*x^2*Log[s]) + 
     HPL[{2, 1}, -x]*(-4320*Pi*(-7*I + 3*Pi)*x^2 - (25920*I)*Pi*x^2*Log[s]) + 
     HPL[{3}, -x]*(720*(-82 - (42*I)*Pi + 21*Pi^2)*x^2 + 
       4320*(7 + (6*I)*Pi)*x^2*Log[s] - 12960*x^2*Log[s]^2) + 
     HPL[{2}, -x]*((-720*I)*Pi*(-82 - (21*I)*Pi + 9*Pi^2)*x^2 + 
       4320*x^2*HPL[{3}, -x] - 4320*x^2*HPL[{2, 1}, -x] + 
       4320*Pi*(-7*I + 3*Pi)*x^2*Log[s] + (12960*I)*Pi*x^2*Log[s]^2) + 
     HPL[{0}, -x]^3*(-240*(24 + 87*x + 145*x^2 - (21*I)*Pi*x^2 + 
         6*Pi^2*x^2) - 4320*x^2*HPL[{1}, -x]^2 + 4320*x^2*HPL[{2}, -x] + 
       720*(3 + 12*x + 23*x^2 - (6*I)*Pi*x^2)*Log[s] - 4320*x^2*Log[s]^2 + 
       HPL[{1}, -x]*(1440*(7 - (3*I)*Pi)*x^2 - 8640*x^2*Log[s])) - 
     80640*Zeta[3] - 292320*x*Zeta[3] - 364320*x^2*Zeta[3] - 
     (90720*I)*Pi*x^2*Zeta[3] - 2160*Pi^2*x^2*Zeta[3] - 292320*x^3*Zeta[3] - 
     (120960*I)*Pi*x^3*Zeta[3] - 80640*x^4*Zeta[3] - 
     (30240*I)*Pi*x^4*Zeta[3] + 180*Log[s]^2*(208 - 3*Pi^2 + 736*x - 
       12*Pi^2*x + 1056*x^2 + (252*I)*Pi*x^2 - 72*Pi^2*x^2 - 
       (12*I)*Pi^3*x^2 + 736*x^3 + (348*I)*Pi*x^3 - 84*Pi^2*x^3 + 208*x^4 + 
       (96*I)*Pi*x^4 - 21*Pi^2*x^4 + 72*x^2*Zeta[3]) - 
     24*Log[s]*(6400 - 120*Pi^2 + 22480*x - 435*Pi^2*x + 32160*x^2 + 
       (7920*I)*Pi*x^2 - 2520*Pi^2*x^2 - (615*I)*Pi^3*x^2 + 81*Pi^4*x^2 + 
       22480*x^3 + (11040*I)*Pi*x^3 - 3045*Pi^2*x^3 - (540*I)*Pi^3*x^3 + 
       6400*x^4 + (3120*I)*Pi*x^4 - 840*Pi^2*x^4 - (135*I)*Pi^3*x^4 - 
       1260*Zeta[3] - 5040*x*Zeta[3] - 6300*x^2*Zeta[3] - 5040*x^3*Zeta[3] - 
       1260*x^4*Zeta[3]) + HPL[{1}, -x]^2*((12960*I)*Pi*x^2*HPL[{2}, -x] - 
       12960*x^2*HPL[{3}, -x] + 2160*x^2*((-I)*Pi^3 + 6*Zeta[3])) + 
     HPL[{1}, -x]*(6480*x^2*HPL[{2}, -x]^2 - 25920*x^2*HPL[{4}, -x] - 
       (25920*I)*Pi*x^2*HPL[{2, 1}, -x] - 12960*x^2*HPL[{2, 2}, -x] + 
       HPL[{3}, -x]*(4320*(7 + (6*I)*Pi)*x^2 - 25920*x^2*Log[s]) + 
       HPL[{2}, -x]*(4320*Pi*(-7*I + 3*Pi)*x^2 + (25920*I)*Pi*x^2*Log[s]) + 
       4320*x^2*Log[s]*((-I)*Pi^3 + 6*Zeta[3]) - 
       72*x^2*((-70*I)*Pi^3 + 27*Pi^4 + 420*Zeta[3])) + 
     HPL[{0}, -x]^2*(-2160*x^2*HPL[{1}, -x]^3 - 12960*x^2*HPL[{2, 1}, -x] - 
       360*(48 + 174*x + 208*x^2 - (42*I)*Pi*x^2 + 15*Pi^2*x^2)*Log[s] + 
       1080*(3 + 12*x + 16*x^2 - (6*I)*Pi*x^2)*Log[s]^2 - 2160*x^2*Log[s]^3 + 
       HPL[{1}, -x]^2*(1080*(7 - (6*I)*Pi)*x^2 - 6480*x^2*Log[s]) + 
       HPL[{2}, -x]*(-15120*x^2 + 12960*x^2*Log[s]) + 
       HPL[{1}, -x]*(-360*(82 - (42*I)*Pi + 15*Pi^2)*x^2 + 
         12960*x^2*HPL[{2}, -x] + 2160*(7 - (6*I)*Pi)*x^2*Log[s] - 
         6480*x^2*Log[s]^2) + 60*(624 - 9*Pi^2 + 2208*x - 36*Pi^2*x + 
         2560*x^2 - (492*I)*Pi*x^2 + 78*Pi^2*x^2 + (18*I)*Pi^3*x^2 - 
         288*x^2*Zeta[3])) + HPL[{0}, -x]*((-4320*I)*Pi*x^2*HPL[{1}, -x]^3 + 
       25920*x^2*HPL[{2, 1, 1}, -x] - 2160*(8 + 29*x + 21*x^2 - 
         (7*I)*Pi*x^2 + 3*Pi^2*x^2)*Log[s]^2 + 
       2160*(1 + 4*x + 3*x^2 - (2*I)*Pi*x^2)*Log[s]^3 + 
       HPL[{2, 1}, -x]*(30240*x^2 - 25920*x^2*Log[s]) + 
       HPL[{1}, -x]^2*(-2160*Pi*(-7*I + 3*Pi)*x^2 + 12960*x^2*HPL[{2}, -x] - 
         (12960*I)*Pi*x^2*Log[s]) + HPL[{2}, -x]*(-720*(-82 + 3*Pi^2)*x^2 - 
         30240*x^2*Log[s] + 12960*x^2*Log[s]^2) + 
       360*Log[s]*(208 - 3*Pi^2 + 736*x - 12*Pi^2*x + 528*x^2 - 
         (164*I)*Pi*x^2 + 33*Pi^2*x^2 + (6*I)*Pi^3*x^2 + 72*x^2*Zeta[3]) + 
       24*(-6400 + 120*Pi^2 - 22480*x + 435*Pi^2*x - 16080*x^2 + 
         (4880*I)*Pi*x^2 - 915*Pi^2*x^2 - (105*I)*Pi^3*x^2 + 9*Pi^4*x^2 + 
         1260*Zeta[3] + 5040*x*Zeta[3] + 2520*x^2*Zeta[3] - 
         (2520*I)*Pi*x^2*Zeta[3]) + HPL[{1}, -x]*
        (-25920*x^2*HPL[{2, 1}, -x] - 4320*Pi*(-7*I + 3*Pi)*x^2*Log[s] - 
         (12960*I)*Pi*x^2*Log[s]^2 + HPL[{2}, -x]*(-30240*x^2 + 
           25920*x^2*Log[s]) + 720*x^2*((-82*I)*Pi + 21*Pi^2 + (3*I)*Pi^3 + 
                                        36*Zeta[3]))) + 25920*x^2*Zeta[5]))/(38880*s*x*(1 + x)^3);

AmmmpPhy[2]= (4*(1 + x))/(3*ep^2*s*x) +
  (2*((1 + x)*(16 + (3*I)*Pi + 42*x + (9*I)*Pi*x + 42*x^2 + (27*I)*Pi*x^2 + 
       16*x^3 + (9*I)*Pi*x^3) - 3*(3 + 12*x + 12*x^2 - (4*I)*Pi*x^2 + 4*x^3 + 
       x^4)*HPL[{0}, -x] + 6*x^2*HPL[{0}, -x]^2 - 12*(1 + x)^4*Log[s]))/
   (9*ep*s*x*(1 + x)^3) - (-73 - (48*I)*Pi + 15*Pi^2 - 331*x - (309*I)*Pi*x + 
    60*Pi^2*x - 516*x^2 - (504*I)*Pi*x^2 + 198*Pi^2*x^2 + (12*I)*Pi^3*x^2 - 
    331*x^3 - (387*I)*Pi*x^3 + 204*Pi^2*x^3 - 73*x^4 - (144*I)*Pi*x^4 + 
    51*Pi^2*x^4 + 42*x^2*HPL[{0}, -x]^3 - (72*I)*Pi*x^2*HPL[{2}, -x] + 
    72*x^2*HPL[{3}, -x] + 12*(1 + x)*(16 + (3*I)*Pi + 42*x + (9*I)*Pi*x + 
      42*x^2 + (27*I)*Pi*x^2 + 16*x^3 + (9*I)*Pi*x^3)*Log[s] - 
    72*(1 + x)^4*Log[s]^2 + HPL[{0}, -x]^2*
     (-3*(12 + 57*x + 23*x^2 - (18*I)*Pi*x^2 + 9*x^3) + 36*x^2*HPL[{1}, -x] + 
      72*x^2*Log[s]) + HPL[{0}, -x]*
     (3*(48 + (12*I)*Pi + 129*x + (30*I)*Pi*x + 168*x^2 + (98*I)*Pi*x^2 + 
        24*Pi^2*x^2 + 103*x^3 + (30*I)*Pi*x^3 + 16*x^4 + (12*I)*Pi*x^4) + 
      (72*I)*Pi*x^2*HPL[{1}, -x] - 72*x^2*HPL[{2}, -x] - 
      36*(3 + 12*x + 12*x^2 - (4*I)*Pi*x^2 + 4*x^3 + x^4)*Log[s]) - 
    72*x^2*Zeta[3])/(27*s*x*(1 + x)^3) + 
  (ep*(-90*x^3*(-3 + 15*x + 15*x^2 + 5*x^3)*HPL[{0}, -x]^4 + 
     540*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
      HPL[{2}, -x]^2 - 2160*x^3*(9 + 30*x + 30*x^2 + 10*x^3)*HPL[{4}, -x] - 
     (2160*I)*Pi*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
      HPL[{2, 1}, -x] - 1080*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 
       5*x^6)*HPL[{2, 2}, -x] + 360*x*(1 + x)*(16 + (3*I)*Pi + 42*x + 
       (9*I)*Pi*x + 42*x^2 + (27*I)*Pi*x^2 + 16*x^3 + (9*I)*Pi*x^3)*
      Log[s]^2 - 1440*x*(1 + x)^4*Log[s]^3 + HPL[{0}, -x]^3*
      ((-30*I)*x*(-12*I - (93*I)*x - (58*I)*x^2 + 48*Pi*x^2 - (162*I)*x^3 + 
         180*Pi*x^3 - (54*I)*x^4 + 180*Pi*x^4 + 60*Pi*x^5) - 
       180*x^3*(3 + 30*x + 30*x^2 + 10*x^3)*HPL[{1}, -x] + 2520*x^3*Log[s]) + 
     HPL[{3}, -x]*((180*I)*x*(54*I + (153*I)*x + (122*I)*x^2 + 42*Pi*x^2 + 
         (153*I)*x^3 + 180*Pi*x^3 + (54*I)*x^4 + 180*Pi*x^4 + 60*Pi*x^5) + 
       4320*x^3*Log[s]) + HPL[{2}, -x]*
      (-180*Pi*(-10*Pi - (54*I)*x - 30*Pi*x - (153*I)*x^2 - 30*Pi*x^2 - 
         (122*I)*x^3 + 12*Pi*x^3 - (153*I)*x^4 + 30*Pi*x^4 - (54*I)*x^5 + 
         30*Pi*x^5 + 10*Pi*x^6) - (4320*I)*Pi*x^3*Log[s]) + 
     HPL[{0}, -x]^2*(15*x*(192 + (72*I)*Pi + 201*x + (126*I)*Pi*x - 
         1033*x^2 - (72*I)*Pi*x^2 + 198*Pi^2*x^2 + 45*x^3 - (864*I)*Pi*x^3 + 
         180*Pi^2*x^3 - (324*I)*Pi*x^4 + 180*Pi^2*x^4 + 60*Pi^2*x^5) - 
       540*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
        HPL[{1}, -x]^2 - 2160*x^3*HPL[{2}, -x] - 
       180*x*(12 + 57*x + 23*x^2 - (18*I)*Pi*x^2 + 9*x^3)*Log[s] + 
       2160*x^3*Log[s]^2 + HPL[{1}, -x]*
        ((-90*I)*x*(-54*I - (153*I)*x - (122*I)*x^2 + 42*Pi*x^2 - 
           (153*I)*x^3 + 180*Pi*x^3 - (54*I)*x^4 + 180*Pi*x^4 + 60*Pi*x^5) + 
         2160*x^3*Log[s])) + 60*x*Log[s]*(-73 - (48*I)*Pi + 15*Pi^2 - 331*x - 
       (309*I)*Pi*x + 60*Pi^2*x - 516*x^2 - (504*I)*Pi*x^2 + 198*Pi^2*x^2 + 
       (12*I)*Pi^3*x^2 - 331*x^3 - (387*I)*Pi*x^3 + 204*Pi^2*x^3 - 73*x^4 - 
       (144*I)*Pi*x^4 + 51*Pi^2*x^4 - 72*x^2*Zeta[3]) + 
     x*(-18115 + (3120*I)*Pi + 1140*Pi^2 - (1890*I)*Pi^3 - 47785*x + 
       (33855*I)*Pi*x - 480*Pi^2*x - (5670*I)*Pi^3*x - 59340*x^2 + 
       (15480*I)*Pi*x^2 - 2700*Pi^2*x^2 - (7440*I)*Pi^3*x^2 + 1182*Pi^4*x^2 - 
       47785*x^3 - (13995*I)*Pi*x^3 - 2820*Pi^2*x^3 - (8550*I)*Pi^3*x^3 + 
       2520*Pi^4*x^3 - 18115*x^4 + (1260*I)*Pi*x^4 - 1740*Pi^2*x^4 - 
       (2610*I)*Pi^3*x^4 + 2520*Pi^4*x^4 + 840*Pi^4*x^5 + 4680*Zeta[3] + 
       7380*x*Zeta[3] - 8280*x^2*Zeta[3] + (11880*I)*Pi*x^2*Zeta[3] + 
       7380*x^3*Zeta[3] + (32400*I)*Pi*x^3*Zeta[3] + 4680*x^4*Zeta[3] + 
       (32400*I)*Pi*x^4*Zeta[3] + (10800*I)*Pi*x^5*Zeta[3]) + 
     HPL[{1}, -x]*((2160*I)*Pi*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 
         5*x^6)*HPL[{2}, -x] - 2160*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
         15*x^5 + 5*x^6)*HPL[{3}, -x] + 360*(5 + 15*x + 15*x^2 + 9*x^3 + 
         15*x^4 + 15*x^5 + 5*x^6)*((-I)*Pi^3 + 6*Zeta[3])) + 
     HPL[{0}, -x]*((-1080*I)*Pi*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
         15*x^5 + 5*x^6)*HPL[{1}, -x]^2 + 1080*x^3*(11 + 30*x + 30*x^2 + 
         10*x^3)*HPL[{3}, -x] - 2160*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
         15*x^5 + 5*x^6)*HPL[{2, 1}, -x] + 180*x*(48 + (12*I)*Pi + 129*x + 
         (30*I)*Pi*x + 168*x^2 + (98*I)*Pi*x^2 + 24*Pi^2*x^2 + 103*x^3 + 
         (30*I)*Pi*x^3 + 16*x^4 + (12*I)*Pi*x^4)*Log[s] - 
       1080*x*(3 + 12*x + 12*x^2 - (4*I)*Pi*x^2 + 4*x^3 + x^4)*Log[s]^2 + 
       HPL[{2}, -x]*(180*x*(54 + 153*x + 122*x^2 + 153*x^3 + 54*x^4) - 
         4320*x^3*Log[s]) + HPL[{1}, -x]*
        (180*Pi*(-10*Pi - (54*I)*x - 30*Pi*x - (153*I)*x^2 - 30*Pi*x^2 - 
           (122*I)*x^3 + 12*Pi*x^3 - (153*I)*x^4 + 30*Pi*x^4 - (54*I)*x^5 + 
           30*Pi*x^5 + 10*Pi*x^6) + 2160*(5 + 15*x + 15*x^2 + 9*x^3 + 
           15*x^4 + 15*x^5 + 5*x^6)*HPL[{2}, -x] + (4320*I)*Pi*x^3*Log[s]) + 
       15*x*(-84 - (192*I)*Pi - 66*Pi^2 + 933*x - (1146*I)*Pi*x - 
         174*Pi^2*x - 1032*x^2 - (4082*I)*Pi*x^2 + 552*Pi^2*x^2 - 
         (180*I)*Pi^3*x^2 - 2257*x^3 - (1146*I)*Pi*x^3 + 486*Pi^2*x^3 - 
         (360*I)*Pi^3*x^3 - 208*x^4 - (192*I)*Pi*x^4 + 198*Pi^2*x^4 - 
         (360*I)*Pi^3*x^4 - (120*I)*Pi^3*x^5 + 504*x^2*Zeta[3] + 
         2160*x^3*Zeta[3] + 2160*x^4*Zeta[3] + 720*x^5*Zeta[3]))))/
   (810*s*x^2*(1 + x)^3) + 
  (ep^2*(108*x^3*(22 + 105*x + 105*x^2 + 35*x^3)*HPL[{0}, -x]^5 + 
     25920*x^3*(3 + 15*x + 15*x^2 + 5*x^3)*HPL[{5}, -x] + 
     2160*(-35 - 105*x - 105*x^2 + 29*x^3 + 195*x^4 + 195*x^5 + 65*x^6)*
      HPL[{2, 3}, -x] + 6480*(5 + 15*x + 15*x^2 + 29*x^3 + 75*x^4 + 75*x^5 + 
       25*x^6)*HPL[{3, 2}, -x] - (12960*I)*Pi*(15 + 45*x + 45*x^2 + 29*x^3 + 
       45*x^4 + 45*x^5 + 15*x^6)*HPL[{2, 1, 1}, -x] - 
     2160*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 15*x^6)*
      HPL[{2, 1, 2}, -x] - 6480*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
       45*x^5 + 15*x^6)*HPL[{2, 2, 1}, -x] - (1440*I)*x*(1 + x)*
      (-16*I + 3*Pi - (42*I)*x + 9*Pi*x - (42*I)*x^2 + 27*Pi*x^2 - 
       (16*I)*x^3 + 9*Pi*x^3)*Log[s]^3 + 4320*x*(1 + x)^4*Log[s]^4 + 
     HPL[{0}, -x]^4*(45*x^2*(153 + 132*x + (336*I)*Pi*x + 678*x^2 + 
         (900*I)*Pi*x^2 + 219*x^3 + (900*I)*Pi*x^3 - 8*x^4 + 
         (300*I)*Pi*x^4) + 2160*x^3*(3 + 15*x + 15*x^2 + 5*x^3)*
        HPL[{1}, -x] + 1080*x^3*(-3 + 15*x + 15*x^2 + 5*x^3)*Log[s]) + 
     HPL[{4}, -x]*(2160*x*(147 + 390*x + 269*x^2 + (63*I)*Pi*x^2 + 135*x^3 + 
         (90*I)*Pi*x^3 + 18*x^4 + (90*I)*Pi*x^4 - 8*x^5 + (30*I)*Pi*x^5) + 
       25920*x^3*(9 + 30*x + 30*x^2 + 10*x^3)*Log[s]) + 
     HPL[{2}, -x]^2*(270*(8 + (720*I)*Pi - 165*x + (2160*I)*Pi*x - 525*x^2 + 
         (2160*I)*Pi*x^2 - 538*x^3 + (282*I)*Pi*x^3 - 525*x^4 - 
         (1260*I)*Pi*x^4 - 165*x^5 - (1260*I)*Pi*x^5 + 8*x^6 - 
         (420*I)*Pi*x^6) - 6480*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
         15*x^5 + 5*x^6)*Log[s]) + HPL[{2, 2}, -x]*
      (540*(-8 - (240*I)*Pi + 165*x - (720*I)*Pi*x + 525*x^2 - 
         (720*I)*Pi*x^2 + 538*x^3 - (282*I)*Pi*x^3 + 525*x^4 - 
         (180*I)*Pi*x^4 + 165*x^5 - (180*I)*Pi*x^5 - 8*x^6 - (60*I)*Pi*x^6) + 
       12960*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*Log[s]) + 
     HPL[{2, 1}, -x]*(1080*Pi*(-8*I + 70*Pi + (165*I)*x + 210*Pi*x + 
         (525*I)*x^2 + 210*Pi*x^2 + (538*I)*x^3 + 108*Pi*x^3 + (525*I)*x^4 + 
         150*Pi*x^4 + (165*I)*x^5 + 150*Pi*x^5 - (8*I)*x^6 + 50*Pi*x^6) + 
       (25920*I)*Pi*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
        Log[s]) + HPL[{3}, -x]*(180*(300*Pi^2 - 1428*x - (1404*I)*Pi*x + 
         900*Pi^2*x - 3345*x^2 - (3726*I)*Pi*x^2 + 900*Pi^2*x^2 - 1676*x^3 - 
         (2346*I)*Pi*x^3 + 510*Pi^2*x^3 - 3345*x^4 - (1260*I)*Pi*x^4 - 
         1428*x^5 - (234*I)*Pi*x^5 + (48*I)*Pi*x^6) + 
       2160*x*(54 + 153*x + 122*x^2 - (42*I)*Pi*x^2 + 153*x^3 - 
         (180*I)*Pi*x^3 + 54*x^4 - (180*I)*Pi*x^4 - (60*I)*Pi*x^5)*Log[s] - 
       25920*x^3*Log[s]^2) + HPL[{0}, -x]^3*
      (30*x*(-192 - (144*I)*Pi + 519*x - (198*I)*Pi*x + 3269*x^2 + 
         (96*I)*Pi*x^2 - 150*Pi^2*x^2 - 3210*x^3 + (2124*I)*Pi*x^3 + 
         180*Pi^2*x^3 - 1428*x^4 + (666*I)*Pi*x^4 + 180*Pi^2*x^4 - 
         (48*I)*Pi*x^5 + 60*Pi^2*x^5) + 540*(40 + 120*x + 120*x^2 + 83*x^3 + 
         150*x^4 + 150*x^5 + 50*x^6)*HPL[{1}, -x]^2 + 
       1080*x^3*(51 + 120*x + 120*x^2 + 40*x^3)*HPL[{2}, -x] + 
       360*x*(12 + 93*x + 58*x^2 + (48*I)*Pi*x^2 + 162*x^3 + (180*I)*Pi*x^3 + 
         54*x^4 + (180*I)*Pi*x^4 + (60*I)*Pi*x^5)*Log[s] - 
       15120*x^3*Log[s]^2 + HPL[{1}, -x]*
        (180*x*(210 + 615*x + 635*x^2 + (108*I)*Pi*x^2 + 828*x^3 + 
           (360*I)*Pi*x^3 + 279*x^4 + (360*I)*Pi*x^4 - 8*x^5 + 
           (120*I)*Pi*x^5) + 2160*x^3*(3 + 30*x + 30*x^2 + 10*x^3)*Log[s])) + 
     HPL[{1}, -x]^2*((-6480*I)*Pi*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
         45*x^5 + 15*x^6)*HPL[{2}, -x] + 6480*(15 + 45*x + 45*x^2 + 29*x^3 + 
         45*x^4 + 45*x^5 + 15*x^6)*HPL[{3}, -x] + 
       (1080*I)*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 15*x^6)*
        (Pi^3 + (6*I)*Zeta[3])) - 360*x*Log[s]^2*(-73 - (48*I)*Pi + 15*Pi^2 - 
       331*x - (309*I)*Pi*x + 60*Pi^2*x - 516*x^2 - (504*I)*Pi*x^2 + 
       198*Pi^2*x^2 + (12*I)*Pi^3*x^2 - 331*x^3 - (387*I)*Pi*x^3 + 
       204*Pi^2*x^3 - 73*x^4 - (144*I)*Pi*x^4 + 51*Pi^2*x^4 - 
       72*x^2*Zeta[3]) - 12*x*Log[s]*(-18115 + (3120*I)*Pi + 1140*Pi^2 - 
       (1890*I)*Pi^3 - 47785*x + (33855*I)*Pi*x - 480*Pi^2*x - 
       (5670*I)*Pi^3*x - 59340*x^2 + (15480*I)*Pi*x^2 - 2700*Pi^2*x^2 - 
       (7440*I)*Pi^3*x^2 + 1182*Pi^4*x^2 - 47785*x^3 - (13995*I)*Pi*x^3 - 
       2820*Pi^2*x^3 - (8550*I)*Pi^3*x^3 + 2520*Pi^4*x^3 - 18115*x^4 + 
       (1260*I)*Pi*x^4 - 1740*Pi^2*x^4 - (2610*I)*Pi^3*x^4 + 2520*Pi^4*x^4 + 
       840*Pi^4*x^5 + 4680*Zeta[3] + 7380*x*Zeta[3] - 8280*x^2*Zeta[3] + 
       (11880*I)*Pi*x^2*Zeta[3] + 7380*x^3*Zeta[3] + 
       (32400*I)*Pi*x^3*Zeta[3] + 4680*x^4*Zeta[3] + 
       (32400*I)*Pi*x^4*Zeta[3] + (10800*I)*Pi*x^5*Zeta[3]) + 
     HPL[{0}, -x]^2*(1080*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 
         15*x^6)*HPL[{1}, -x]^3 - 6480*x^3*(39 + 105*x + 105*x^2 + 35*x^3)*
        HPL[{3}, -x] + 6480*(-15 - 45*x - 45*x^2 + 18*x^3 + 105*x^4 + 
         105*x^5 + 35*x^6)*HPL[{2, 1}, -x] - 180*x*(192 + (72*I)*Pi + 201*x + 
         (126*I)*Pi*x - 1033*x^2 - (72*I)*Pi*x^2 + 198*Pi^2*x^2 + 45*x^3 - 
         (864*I)*Pi*x^3 + 180*Pi^2*x^3 - (324*I)*Pi*x^4 + 180*Pi^2*x^4 + 
         60*Pi^2*x^5)*Log[s] + 1080*x*(12 + 57*x + 23*x^2 - (18*I)*Pi*x^2 + 
         9*x^3)*Log[s]^2 - 8640*x^3*Log[s]^3 + HPL[{2}, -x]*
        ((1080*I)*x*(21*I + (75*I)*x + (122*I)*x^2 + 129*Pi*x^2 + 
           (231*I)*x^3 + 360*Pi*x^3 + (87*I)*x^4 + 360*Pi*x^4 + 120*Pi*x^5) + 
         25920*x^3*Log[s]) + HPL[{1}, -x]^2*
        (270*(-8 + (120*I)*Pi + 165*x + (360*I)*Pi*x + 525*x^2 + 
           (360*I)*Pi*x^2 + 538*x^3 + (282*I)*Pi*x^3 + 525*x^4 + 
           (540*I)*Pi*x^4 + 165*x^5 + (540*I)*Pi*x^5 - 8*x^6 + 
           (180*I)*Pi*x^6) + 6480*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
           15*x^5 + 5*x^6)*Log[s]) + HPL[{1}, -x]*
        (90*(180*Pi^2 - 1428*x + (612*I)*Pi*x + 540*Pi^2*x - 3345*x^2 + 
           (1854*I)*Pi*x^2 + 540*Pi^2*x^2 - 1676*x^3 + (2346*I)*Pi*x^3 + 
           282*Pi^2*x^3 - 3345*x^4 + (3132*I)*Pi*x^4 + 720*Pi^2*x^4 - 
           1428*x^5 + (1026*I)*Pi*x^5 + 720*Pi^2*x^5 - (48*I)*Pi*x^6 + 
           240*Pi^2*x^6) - 6480*(5 + 15*x + 15*x^2 + 18*x^3 + 45*x^4 + 
           45*x^5 + 15*x^6)*HPL[{2}, -x] + 1080*x*(54 + 153*x + 122*x^2 + 
           (42*I)*Pi*x^2 + 153*x^3 + (180*I)*Pi*x^3 + 54*x^4 + 
           (180*I)*Pi*x^4 + (60*I)*Pi*x^5)*Log[s] - 12960*x^3*Log[s]^2) + 
       15*x*(-744 + (1152*I)*Pi + 792*Pi^2 - 19113*x + (5526*I)*Pi*x + 
         2304*Pi^2*x - 45685*x^2 + (7218*I)*Pi*x^2 + 1920*Pi^2*x^2 + 
         (2340*I)*Pi^3*x^2 + 27*x^3 - (18720*I)*Pi*x^3 + 3006*Pi^2*x^3 + 
         (5400*I)*Pi^3*x^3 - (8568*I)*Pi*x^4 + 1170*Pi^2*x^4 + 
         (5400*I)*Pi^3*x^4 + 48*Pi^2*x^5 + (1800*I)*Pi^3*x^5 - 
         15840*x^2*Zeta[3] - 45360*x^3*Zeta[3] - 45360*x^4*Zeta[3] - 
         15120*x^5*Zeta[3])) + HPL[{2}, -x]*
      (2160*(-85 - 255*x - 255*x^2 - 29*x^3 + 165*x^4 + 165*x^5 + 55*x^6)*
        HPL[{3}, -x] + 2160*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 
         15*x^6)*HPL[{2, 1}, -x] + 2160*Pi*(-10*Pi - (54*I)*x - 30*Pi*x - 
         (153*I)*x^2 - 30*Pi*x^2 - (122*I)*x^3 + 12*Pi*x^3 - (153*I)*x^4 + 
         30*Pi*x^4 - (54*I)*x^5 + 30*Pi*x^5 + 10*Pi*x^6)*Log[s] + 
       (25920*I)*Pi*x^3*Log[s]^2 + 180*(8*Pi^2 - (120*I)*Pi^3 + 
         (1428*I)*Pi*x - 393*Pi^2*x - (360*I)*Pi^3*x + (3345*I)*Pi*x^2 - 
         1131*Pi^2*x^2 - (360*I)*Pi^3*x^2 + (1676*I)*Pi*x^3 - 732*Pi^2*x^3 + 
         (72*I)*Pi^3*x^3 + (3345*I)*Pi*x^4 - 705*Pi^2*x^4 + 
         (720*I)*Pi^3*x^4 + (1428*I)*Pi*x^5 - 255*Pi^2*x^5 + 
         (720*I)*Pi^3*x^5 - 8*Pi^2*x^6 + (240*I)*Pi^3*x^6 + 720*Zeta[3] + 
         2160*x*Zeta[3] + 2160*x^2*Zeta[3] - 2160*x^4*Zeta[3] - 
         2160*x^5*Zeta[3] - 720*x^6*Zeta[3])) + 
     HPL[{1}, -x]*(-3240*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 
         15*x^6)*HPL[{2}, -x]^2 + 12960*(25 + 75*x + 75*x^2 + 29*x^3 + 
         15*x^4 + 15*x^5 + 5*x^6)*HPL[{4}, -x] + (12960*I)*Pi*
        (15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 15*x^6)*
        HPL[{2, 1}, -x] + 6480*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
         45*x^5 + 15*x^6)*HPL[{2, 2}, -x] + HPL[{3}, -x]*
        (1080*(-8 - (240*I)*Pi + 165*x - (720*I)*Pi*x + 525*x^2 - 
           (720*I)*Pi*x^2 + 538*x^3 - (282*I)*Pi*x^3 + 525*x^4 - 
           (180*I)*Pi*x^4 + 165*x^5 - (180*I)*Pi*x^5 - 8*x^6 - 
           (60*I)*Pi*x^6) + 25920*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
           15*x^5 + 5*x^6)*Log[s]) + HPL[{2}, -x]*
        (-1080*Pi*(-8*I + 70*Pi + (165*I)*x + 210*Pi*x + (525*I)*x^2 + 
           210*Pi*x^2 + (538*I)*x^3 + 108*Pi*x^3 + (525*I)*x^4 + 150*Pi*x^4 + 
           (165*I)*x^5 + 150*Pi*x^5 - (8*I)*x^6 + 50*Pi*x^6) - 
         (25920*I)*Pi*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
          Log[s]) + (4320*I)*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 
         5*x^6)*Log[s]*(Pi^3 + (6*I)*Zeta[3]) + 
       36*((-40*I)*Pi^3 + 265*Pi^4 + (825*I)*Pi^3*x + 795*Pi^4*x + 
         (2625*I)*Pi^3*x^2 + 795*Pi^4*x^2 + (2690*I)*Pi^3*x^3 + 
         453*Pi^4*x^3 + (2625*I)*Pi^3*x^4 + 735*Pi^4*x^4 + (825*I)*Pi^3*x^5 + 
         735*Pi^4*x^5 - (40*I)*Pi^3*x^6 + 245*Pi^4*x^6 + 240*Zeta[3] + 
         (1800*I)*Pi*Zeta[3] - 4950*x*Zeta[3] + (5400*I)*Pi*x*Zeta[3] - 
         15750*x^2*Zeta[3] + (5400*I)*Pi*x^2*Zeta[3] - 16140*x^3*Zeta[3] - 
         (1980*I)*Pi*x^3*Zeta[3] - 15750*x^4*Zeta[3] - (10800*I)*Pi*x^4*
          Zeta[3] - 4950*x^5*Zeta[3] - (10800*I)*Pi*x^5*Zeta[3] + 
         240*x^6*Zeta[3] - (3600*I)*Pi*x^6*Zeta[3])) + 
     HPL[{0}, -x]*((2160*I)*Pi*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
         45*x^5 + 15*x^6)*HPL[{1}, -x]^3 - 1620*(-100 - 300*x - 300*x^2 - 
         11*x^3 + 270*x^4 + 270*x^5 + 90*x^6)*HPL[{2}, -x]^2 + 
       6480*x^3*(57 + 150*x + 150*x^2 + 50*x^3)*HPL[{4}, -x] + 
       3240*(-20 - 60*x - 60*x^2 - 11*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
        HPL[{2, 2}, -x] - 12960*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
         45*x^5 + 15*x^6)*HPL[{2, 1, 1}, -x] - 
       (1080*I)*x*(-48*I + 12*Pi - (129*I)*x + 30*Pi*x - (168*I)*x^2 + 
         98*Pi*x^2 - (24*I)*Pi^2*x^2 - (103*I)*x^3 + 30*Pi*x^3 - (16*I)*x^4 + 
         12*Pi*x^4)*Log[s]^2 + 4320*x*(3 + 12*x + 12*x^2 - (4*I)*Pi*x^2 + 
         4*x^3 + x^4)*Log[s]^3 + HPL[{3}, -x]*
        (1080*x*(-126 - 315*x - 147*x^2 - (336*I)*Pi*x^2 + 96*x^3 - 
           (900*I)*Pi*x^3 + 69*x^4 - (900*I)*Pi*x^4 + 8*x^5 - 
           (300*I)*Pi*x^5) - 12960*x^3*(11 + 30*x + 30*x^2 + 10*x^3)*
          Log[s]) + HPL[{2, 1}, -x]*(1080*(-8 - (300*I)*Pi + 165*x - 
           (900*I)*Pi*x + 525*x^2 - (900*I)*Pi*x^2 + 538*x^3 + 525*x^4 + 
           (900*I)*Pi*x^4 + 165*x^5 + (900*I)*Pi*x^5 - 8*x^6 + 
           (300*I)*Pi*x^6) + 25920*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
           15*x^5 + 5*x^6)*Log[s]) + HPL[{1}, -x]^2*
        (540*Pi*(-8*I + 70*Pi + (165*I)*x + 210*Pi*x + (525*I)*x^2 + 
           210*Pi*x^2 + (538*I)*x^3 + 108*Pi*x^3 + (525*I)*x^4 + 150*Pi*x^4 + 
           (165*I)*x^5 + 150*Pi*x^5 - (8*I)*x^6 + 50*Pi*x^6) - 
         6480*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 45*x^5 + 15*x^6)*
          HPL[{2}, -x] + (12960*I)*Pi*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 
           15*x^5 + 5*x^6)*Log[s]) + HPL[{2}, -x]*
        (-180*(240*Pi^2 - 1428*x - (396*I)*Pi*x + 720*Pi^2*x - 3345*x^2 - 
           (936*I)*Pi*x^2 + 720*Pi^2*x^2 - 1676*x^3 + 396*Pi^2*x^3 - 
           3345*x^4 + (936*I)*Pi*x^4 + 360*Pi^2*x^4 - 1428*x^5 + 
           (396*I)*Pi*x^5 + 360*Pi^2*x^5 + 120*Pi^2*x^6) - 
         2160*x*(54 + 153*x + 122*x^2 + 153*x^3 + 54*x^4)*Log[s] + 
         25920*x^3*Log[s]^2) + 180*x*Log[s]*(84 + (192*I)*Pi + 66*Pi^2 - 
         933*x + (1146*I)*Pi*x + 174*Pi^2*x + 1032*x^2 + (4082*I)*Pi*x^2 - 
         552*Pi^2*x^2 + (180*I)*Pi^3*x^2 + 2257*x^3 + (1146*I)*Pi*x^3 - 
         486*Pi^2*x^3 + (360*I)*Pi^3*x^3 + 208*x^4 + (192*I)*Pi*x^4 - 
         198*Pi^2*x^4 + (360*I)*Pi^3*x^4 + (120*I)*Pi^3*x^5 - 
         504*x^2*Zeta[3] - 2160*x^3*Zeta[3] - 2160*x^4*Zeta[3] - 
         720*x^5*Zeta[3]) - 3*x*(-85260 + (12480*I)*Pi + 12720*Pi^2 - 
         (3960*I)*Pi^3 - 422805*x + (135150*I)*Pi*x + 19200*Pi^2*x - 
         (11520*I)*Pi^3*x - 118680*x^2 + (518770*I)*Pi*x^2 - 97620*Pi^2*x^2 - 
         (24960*I)*Pi^3*x^2 + 2394*Pi^4*x^2 + 231665*x^3 + 
         (135150*I)*Pi*x^3 - 52800*Pi^2*x^3 - (25380*I)*Pi^3*x^3 + 
         6300*Pi^4*x^3 + 12800*x^4 + (12480*I)*Pi*x^4 - 13920*Pi^2*x^4 - 
         (8100*I)*Pi^3*x^4 + 6300*Pi^4*x^4 + (480*I)*Pi^3*x^5 + 
         2100*Pi^4*x^5 + 2160*Zeta[3] + 15120*x*Zeta[3] + 80280*x^2*Zeta[3] + 
         (128160*I)*Pi*x^2*Zeta[3] + 203400*x^3*Zeta[3] + 
         (324000*I)*Pi*x^3*Zeta[3] + 75960*x^4*Zeta[3] + 
         (324000*I)*Pi*x^4*Zeta[3] - 2880*x^5*Zeta[3] + 
         (108000*I)*Pi*x^5*Zeta[3]) + HPL[{1}, -x]*
        (6480*(-20 - 60*x - 60*x^2 - 11*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
          HPL[{3}, -x] + 12960*(15 + 45*x + 45*x^2 + 29*x^3 + 45*x^4 + 
           45*x^5 + 15*x^6)*HPL[{2, 1}, -x] - 2160*Pi*(-10*Pi - (54*I)*x - 
           30*Pi*x - (153*I)*x^2 - 30*Pi*x^2 - (122*I)*x^3 + 12*Pi*x^3 - 
           (153*I)*x^4 + 30*Pi*x^4 - (54*I)*x^5 + 30*Pi*x^5 + 10*Pi*x^6)*
          Log[s] - (25920*I)*Pi*x^3*Log[s]^2 + HPL[{2}, -x]*
          (1080*(8 + (60*I)*Pi - 165*x + (180*I)*Pi*x - 525*x^2 + 
             (180*I)*Pi*x^2 - 538*x^3 - 525*x^4 - (180*I)*Pi*x^4 - 165*x^5 - 
             (180*I)*Pi*x^5 + 8*x^6 - (60*I)*Pi*x^6) - 
           25920*(5 + 15*x + 15*x^2 + 9*x^3 + 15*x^4 + 15*x^5 + 5*x^6)*
            Log[s]) + 180*(-8*Pi^2 + (60*I)*Pi^3 - (1428*I)*Pi*x + 
           393*Pi^2*x + (180*I)*Pi^3*x - (3345*I)*Pi*x^2 + 1131*Pi^2*x^2 + 
           (180*I)*Pi^3*x^2 - (1676*I)*Pi*x^3 + 732*Pi^2*x^3 + 
           (210*I)*Pi^3*x^3 - (3345*I)*Pi*x^4 + 705*Pi^2*x^4 + 
           (360*I)*Pi^3*x^4 - (1428*I)*Pi*x^5 + 255*Pi^2*x^5 + 
           (360*I)*Pi^3*x^5 + 8*Pi^2*x^6 + (120*I)*Pi^3*x^6 - 360*Zeta[3] - 
           1080*x*Zeta[3] - 1080*x^2*Zeta[3] - 1692*x^3*Zeta[3] - 
           4320*x^4*Zeta[3] - 4320*x^5*Zeta[3] - 1440*x^6*Zeta[3]))) + 
     x*(-768115 + (38400*I)*Pi + 58740*Pi^2 - (24480*I)*Pi^3 + 9270*Pi^4 - 
       2226265*x + (694995*I)*Pi*x + 54600*Pi^2*x - (71460*I)*Pi^3*x + 
       25821*Pi^4*x - 2916300*x^2 - (356040*I)*Pi*x^2 + 267660*Pi^2*x^2 - 
       (36240*I)*Pi^3*x^2 + 22452*Pi^4*x^2 + (3618*I)*Pi^5*x^2 - 
       2226265*x^3 - (1268415*I)*Pi*x^3 + 341700*Pi^2*x^3 - 
       (107280*I)*Pi^3*x^3 + 27801*Pi^4*x^3 + (9180*I)*Pi^5*x^3 - 
       768115*x^4 - (255780*I)*Pi*x^4 + 69900*Pi^2*x^4 - (53280*I)*Pi^3*x^4 + 
       10386*Pi^4*x^4 + (9180*I)*Pi^5*x^4 + 672*Pi^4*x^5 + 
       (3060*I)*Pi^5*x^5 + 137520*Zeta[3] + (49680*I)*Pi*Zeta[3] + 
       199620*x*Zeta[3] + (43200*I)*Pi*x*Zeta[3] - 264240*x^2*Zeta[3] - 
       (340200*I)*Pi*x^2*Zeta[3] - 78840*Pi^2*x^2*Zeta[3] + 
       199620*x^3*Zeta[3] - (521640*I)*Pi*x^3*Zeta[3] - 
       162000*Pi^2*x^3*Zeta[3] + 137520*x^4*Zeta[3] - 
       (171720*I)*Pi*x^4*Zeta[3] - 162000*Pi^2*x^4*Zeta[3] + 
       (8640*I)*Pi*x^5*Zeta[3] - 54000*Pi^2*x^5*Zeta[3] - 
       336960*x^2*Zeta[5] - 1166400*x^3*Zeta[5] - 1166400*x^4*Zeta[5] - 
        388800*x^5*Zeta[5])))/(4860*s*x^2*(1 + x)^3);

AmmmpPhy[3]=(-8*(1 + x))/(3*ep^4*s*x) + 
  ((-I)*(1 + x)*(-53*I + 24*Pi - (135*I)*x + 72*Pi*x - (135*I)*x^2 + 
      144*Pi*x^2 - (53*I)*x^3 + 48*Pi*x^3) + 
    24*(2 + 8*x + 9*x^2 - (2*I)*Pi*x^2 + 4*x^3 + x^4)*HPL[{0}, -x] - 
    24*x^2*HPL[{0}, -x]^2 + 72*(1 + x)^4*Log[s])/(9*ep^3*s*x*(1 + x)^3) + 
  (93 - (53*I)*Pi + 23*Pi^2 + 245*x - (368*I)*Pi*x + 92*Pi^2*x + 304*x^2 - 
    (405*I)*Pi*x^2 + 246*Pi^2*x^2 + (8*I)*Pi^3*x^2 + 245*x^3 - 
    (196*I)*Pi*x^3 + 236*Pi^2*x^3 + 93*x^4 - (106*I)*Pi*x^4 + 59*Pi^2*x^4 + 
    40*x^2*HPL[{0}, -x]^3 - (48*I)*Pi*x^2*HPL[{2}, -x] + 
    48*x^2*HPL[{3}, -x] + 3*(1 + x)*(53 + (24*I)*Pi + 135*x + (72*I)*Pi*x + 
      135*x^2 + (144*I)*Pi*x^2 + 53*x^3 + (48*I)*Pi*x^3)*Log[s] - 
    108*(1 + x)^4*Log[s]^2 + HPL[{0}, -x]^2*(-42 - 204*x - 53*x^2 + 
      (48*I)*Pi*x^2 - 60*x^3 - 6*x^4 + 24*x^2*HPL[{1}, -x] + 72*x^2*Log[s]) + 
    HPL[{0}, -x]*(106 + (60*I)*Pi + 196*x + (168*I)*Pi*x + 405*x^2 + 
      (542*I)*Pi*x^2 + 72*Pi^2*x^2 + 368*x^3 + (168*I)*Pi*x^3 + 53*x^4 + 
      (60*I)*Pi*x^4 + (48*I)*Pi*x^2*HPL[{1}, -x] - 48*x^2*HPL[{2}, -x] - 
      72*(2 + 8*x + 9*x^2 - (2*I)*Pi*x^2 + 4*x^3 + x^4)*Log[s]) - 
    48*x^2*Zeta[3])/(9*ep^2*s*x*(1 + x)^3) - 
  (-720*x^3*(-3 + 15*x + 15*x^2 + 5*x^3)*HPL[{0}, -x]^4 + 
    2160*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
     HPL[{2}, -x]^2 - 8640*x^3*(19 + 60*x + 60*x^2 + 20*x^3)*HPL[{4}, -x] - 
    (8640*I)*Pi*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
     HPL[{2, 1}, -x] - 4320*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 
      10*x^6)*HPL[{2, 2}, -x] + 810*x*(1 + x)*(53 + (24*I)*Pi + 135*x + 
      (72*I)*Pi*x + 135*x^2 + (144*I)*Pi*x^2 + 53*x^3 + (48*I)*Pi*x^3)*
     Log[s]^2 - 19440*x*(1 + x)^4*Log[s]^3 + HPL[{0}, -x]^3*
     (60*x*(-54 - 450*x + 23*x^2 - (216*I)*Pi*x^2 - 702*x^3 - 
        (720*I)*Pi*x^3 - 216*x^4 - (720*I)*Pi*x^4 - (240*I)*Pi*x^5) - 
      7200*x^3*(1 + 6*x + 6*x^2 + 2*x^3)*HPL[{1}, -x] + 21600*x^3*Log[s]) + 
    HPL[{3}, -x]*((360*I)*x*(216*I + (612*I)*x + (449*I)*x^2 + 192*Pi*x^2 + 
        (612*I)*x^3 + 720*Pi*x^3 + (216*I)*x^4 + 720*Pi*x^4 + 240*Pi*x^5) + 
      25920*x^3*Log[s]) + HPL[{2}, -x]*
     (-360*Pi*(-40*Pi - (216*I)*x - 120*Pi*x - (612*I)*x^2 - 120*Pi*x^2 - 
        (449*I)*x^3 + 36*Pi*x^3 - (612*I)*x^4 + 120*Pi*x^4 - (216*I)*x^5 + 
        120*Pi*x^5 + 40*Pi*x^6) - (25920*I)*Pi*x^3*Log[s]) + 
    HPL[{0}, -x]^2*(90*x*(191 + (144*I)*Pi - 226*x + (324*I)*Pi*x - 
        1458*x^2 + (364*I)*Pi*x^2 + 282*Pi^2*x^2 + 290*x^3 - 
        (1044*I)*Pi*x^3 + 240*Pi^2*x^3 + 32*x^4 - (396*I)*Pi*x^4 + 
        240*Pi^2*x^4 + 80*Pi^2*x^5) - 2160*(10 + 30*x + 30*x^2 + 19*x^3 + 
        30*x^4 + 30*x^5 + 10*x^6)*HPL[{1}, -x]^2 - 12960*x^3*HPL[{2}, -x] - 
      540*x*(42 + 204*x + 53*x^2 - (48*I)*Pi*x^2 + 60*x^3 + 6*x^4)*Log[s] + 
      19440*x^3*Log[s]^2 + HPL[{1}, -x]*
       ((-180*I)*x*(-216*I - (612*I)*x - (449*I)*x^2 + 192*Pi*x^2 - 
          (612*I)*x^3 + 720*Pi*x^3 - (216*I)*x^4 + 720*Pi*x^4 + 240*Pi*x^5) + 
        12960*x^3*Log[s])) + 540*x*Log[s]*(93 - (53*I)*Pi + 23*Pi^2 + 245*x - 
      (368*I)*Pi*x + 92*Pi^2*x + 304*x^2 - (405*I)*Pi*x^2 + 246*Pi^2*x^2 + 
      (8*I)*Pi^3*x^2 + 245*x^3 - (196*I)*Pi*x^3 + 236*Pi^2*x^3 + 93*x^4 - 
      (106*I)*Pi*x^4 + 59*Pi^2*x^4 - 48*x^2*Zeta[3]) + 
    x*(-196300 - (540*I)*Pi + 10815*Pi^2 - (16380*I)*Pi^3 - 583240*x + 
      (157320*I)*Pi*x - 12720*Pi^2*x - (50400*I)*Pi^3*x - 773880*x^2 - 
      (82080*I)*Pi*x^2 + 13680*Pi^2*x^2 - (64200*I)*Pi^3*x^2 + 
      8808*Pi^4*x^2 - 583240*x^3 - (289620*I)*Pi*x^3 + 33720*Pi^2*x^3 - 
      (72720*I)*Pi^3*x^3 + 20160*Pi^4*x^3 - 196300*x^4 - (49680*I)*Pi*x^4 - 
      3495*Pi^2*x^4 - (21960*I)*Pi^3*x^4 + 20160*Pi^4*x^4 + 6720*Pi^4*x^5 + 
      48600*Zeta[3] + 103680*x*Zeta[3] - 13320*x^2*Zeta[3] + 
      (95040*I)*Pi*x^2*Zeta[3] + 103680*x^3*Zeta[3] + 
      (259200*I)*Pi*x^3*Zeta[3] + 48600*x^4*Zeta[3] + 
      (259200*I)*Pi*x^4*Zeta[3] + (86400*I)*Pi*x^5*Zeta[3]) + 
    HPL[{1}, -x]*((8640*I)*Pi*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
        30*x^5 + 10*x^6)*HPL[{2}, -x] - 8640*(10 + 30*x + 30*x^2 + 19*x^3 + 
        30*x^4 + 30*x^5 + 10*x^6)*HPL[{3}, -x] + 
      1440*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
       ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]*
     ((-4320*I)*Pi*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
       HPL[{1}, -x]^2 + 8640*x^3*(11 + 30*x + 30*x^2 + 10*x^3)*HPL[{3}, -x] - 
      8640*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
       HPL[{2, 1}, -x] + 540*x*(106 + (60*I)*Pi + 196*x + (168*I)*Pi*x + 
        405*x^2 + (542*I)*Pi*x^2 + 72*Pi^2*x^2 + 368*x^3 + (168*I)*Pi*x^3 + 
        53*x^4 + (60*I)*Pi*x^4)*Log[s] - 19440*x*(2 + 8*x + 9*x^2 - 
        (2*I)*Pi*x^2 + 4*x^3 + x^4)*Log[s]^2 + HPL[{2}, -x]*
       (360*x*(216 + 612*x + 449*x^2 + 612*x^3 + 216*x^4) - 
        25920*x^3*Log[s]) + HPL[{1}, -x]*
       (360*Pi*(-40*Pi - (216*I)*x - 120*Pi*x - (612*I)*x^2 - 120*Pi*x^2 - 
          (449*I)*x^3 + 36*Pi*x^3 - (612*I)*x^4 + 120*Pi*x^4 - (216*I)*x^5 + 
          120*Pi*x^5 + 40*Pi*x^6) + 8640*(10 + 30*x + 30*x^2 + 19*x^3 + 
          30*x^4 + 30*x^5 + 10*x^6)*HPL[{2}, -x] + (25920*I)*Pi*x^3*Log[s]) + 
      180*x*(276 - (127*I)*Pi - 22*Pi^2 + 1609*x - (814*I)*Pi*x - 64*Pi^2*x + 
        456*x^2 - (2673*I)*Pi*x^2 + 696*Pi^2*x^2 - (126*I)*Pi^3*x^2 - 
        874*x^3 - (814*I)*Pi*x^3 + 412*Pi^2*x^3 - (240*I)*Pi^3*x^3 + 3*x^4 - 
        (127*I)*Pi*x^4 + 163*Pi^2*x^4 - (240*I)*Pi^3*x^4 - (80*I)*Pi^3*x^5 + 
        384*x^2*Zeta[3] + 1440*x^3*Zeta[3] + 1440*x^4*Zeta[3] + 
        480*x^5*Zeta[3])))/(1620*ep*s*x^2*(1 + x)^3) + 
  (-216*x^3*(58 + 285*x + 285*x^2 + 95*x^3)*HPL[{0}, -x]^5 - 
    25920*x^3*(13 + 60*x + 60*x^2 + 20*x^3)*HPL[{5}, -x] - 
    4320*(-70 - 210*x - 210*x^2 + 59*x^3 + 390*x^4 + 390*x^5 + 130*x^6)*
     HPL[{2, 3}, -x] - 12960*(10 + 30*x + 30*x^2 + 59*x^3 + 150*x^4 + 
      150*x^5 + 50*x^6)*HPL[{3, 2}, -x] + (25920*I)*Pi*
     (30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 30*x^6)*
     HPL[{2, 1, 1}, -x] + 4320*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 
      90*x^5 + 30*x^6)*HPL[{2, 1, 2}, -x] + 
    12960*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 30*x^6)*
     HPL[{2, 2, 1}, -x] + 2430*x*(1 + x)*(53 + (24*I)*Pi + 135*x + 
      (72*I)*Pi*x + 135*x^2 + (144*I)*Pi*x^2 + 53*x^3 + (48*I)*Pi*x^3)*
     Log[s]^3 - 43740*x*(1 + x)^4*Log[s]^4 + HPL[{0}, -x]^4*
     ((-45*I)*x^2*(-1062*I - (1033*I)*x + 1824*Pi*x - (7008*I)*x^2 + 
        4680*Pi*x^2 - (4200*I)*x^3 + 4680*Pi*x^3 - (926*I)*x^4 + 
        1560*Pi*x^4) - 4320*x^3*(11 + 45*x + 45*x^2 + 15*x^3)*HPL[{1}, -x] - 
      6480*x^3*(-3 + 15*x + 15*x^2 + 5*x^3)*Log[s]) + 
    HPL[{4}, -x]*(-1080*x*(1158 + 3192*x + 4137*x^2 + (240*I)*Pi*x^2 + 
        7116*x^3 + 5982*x^4 + 1852*x^5) - 77760*x^3*(19 + 60*x + 60*x^2 + 
        20*x^3)*Log[s]) + HPL[{2, 2}, -x]*
     ((540*I)*(926*I + 1080*Pi + (3570*I)*x + 3240*Pi*x + (5154*I)*x^2 + 
        3240*Pi*x^2 + (4137*I)*x^3 + 1392*Pi*x^3 + (5154*I)*x^4 + 
        1080*Pi*x^4 + (3570*I)*x^5 + 1080*Pi*x^5 + (926*I)*x^6 + 
        360*Pi*x^6) - 38880*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 
        10*x^6)*Log[s]) + HPL[{2}, -x]^2*
     (270*(926 - (3000*I)*Pi + 3570*x - (9000*I)*Pi*x + 5154*x^2 - 
        (9000*I)*Pi*x^2 + 4137*x^3 - (1392*I)*Pi*x^3 + 5154*x^4 + 
        (4680*I)*Pi*x^4 + 3570*x^5 + (4680*I)*Pi*x^5 + 926*x^6 + 
        (1560*I)*Pi*x^6) + 19440*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
        30*x^5 + 10*x^6)*Log[s]) + HPL[{2, 1}, -x]*
     (-1080*Pi*(926*I + 400*Pi + (3570*I)*x + 1200*Pi*x + (5154*I)*x^2 + 
        1200*Pi*x^2 + (4137*I)*x^3 + 684*Pi*x^3 + (5154*I)*x^4 + 960*Pi*x^4 + 
        (3570*I)*x^5 + 960*Pi*x^5 + (926*I)*x^6 + 320*Pi*x^6) - 
      (77760*I)*Pi*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
       Log[s]) + HPL[{3}, -x]*(540*(-400*Pi^2 + 76*x + (2052*I)*Pi*x - 
        1200*Pi^2*x - 698*x^2 + (5616*I)*Pi*x^2 - 1200*Pi^2*x^2 - 3075*x^3 + 
        (5484*I)*Pi*x^3 - 422*Pi^2*x^3 - 698*x^4 + (8364*I)*Pi*x^4 + 
        720*Pi^2*x^4 + 76*x^5 + (6384*I)*Pi*x^5 + 720*Pi^2*x^5 + 
        (1852*I)*Pi*x^6 + 240*Pi^2*x^6) + (3240*I)*x*(216*I + (612*I)*x + 
        (449*I)*x^2 + 192*Pi*x^2 + (612*I)*x^3 + 720*Pi*x^3 + (216*I)*x^4 + 
        720*Pi*x^4 + 240*Pi*x^5)*Log[s] + 116640*x^3*Log[s]^2) + 
    HPL[{0}, -x]^3*(-90*x*(-288 - (324*I)*Pi + 2502*x - (576*I)*Pi*x + 
        9921*x^2 + (2204*I)*Pi*x^2 - 206*Pi^2*x^2 + 446*x^3 + 
        (9804*I)*Pi*x^3 + 600*Pi^2*x^3 - 76*x^4 + (7104*I)*Pi*x^4 + 
        600*Pi^2*x^4 + (1852*I)*Pi*x^5 + 200*Pi^2*x^5) - 
      10800*(11 + 33*x + 33*x^2 + 23*x^3 + 39*x^4 + 39*x^5 + 13*x^6)*
       HPL[{1}, -x]^2 - 2160*x^3*(103 + 240*x + 240*x^2 + 80*x^3)*
       HPL[{2}, -x] + 540*x*(-54 - 450*x + 23*x^2 - (216*I)*Pi*x^2 - 
        702*x^3 - (720*I)*Pi*x^3 - 216*x^4 - (720*I)*Pi*x^4 - (240*I)*Pi*x^5)*
       Log[s] + 97200*x^3*Log[s]^2 + HPL[{1}, -x]*
       ((-180*I)*x*(-1182*I - (3468*I)*x - (4089*I)*x^2 + 696*Pi*x^2 - 
          (7194*I)*x^3 + 2160*Pi*x^3 - (4332*I)*x^4 + 2160*Pi*x^4 - 
          (926*I)*x^5 + 720*Pi*x^5) - 64800*x^3*(1 + 6*x + 6*x^2 + 2*x^3)*
         Log[s])) + 2430*x*Log[s]^2*(93 - (53*I)*Pi + 23*Pi^2 + 245*x - 
      (368*I)*Pi*x + 92*Pi^2*x + 304*x^2 - (405*I)*Pi*x^2 + 246*Pi^2*x^2 + 
      (8*I)*Pi^3*x^2 + 245*x^3 - (196*I)*Pi*x^3 + 236*Pi^2*x^3 + 93*x^4 - 
      (106*I)*Pi*x^4 + 59*Pi^2*x^4 - 48*x^2*Zeta[3]) + 
    9*x*Log[s]*(-196300 - (540*I)*Pi + 10815*Pi^2 - (16380*I)*Pi^3 - 
      583240*x + (157320*I)*Pi*x - 12720*Pi^2*x - (50400*I)*Pi^3*x - 
      773880*x^2 - (82080*I)*Pi*x^2 + 13680*Pi^2*x^2 - (64200*I)*Pi^3*x^2 + 
      8808*Pi^4*x^2 - 583240*x^3 - (289620*I)*Pi*x^3 + 33720*Pi^2*x^3 - 
      (72720*I)*Pi^3*x^3 + 20160*Pi^4*x^3 - 196300*x^4 - (49680*I)*Pi*x^4 - 
      3495*Pi^2*x^4 - (21960*I)*Pi^3*x^4 + 20160*Pi^4*x^4 + 6720*Pi^4*x^5 + 
      48600*Zeta[3] + 103680*x*Zeta[3] - 13320*x^2*Zeta[3] + 
      (95040*I)*Pi*x^2*Zeta[3] + 103680*x^3*Zeta[3] + 
      (259200*I)*Pi*x^3*Zeta[3] + 48600*x^4*Zeta[3] + 
      (259200*I)*Pi*x^4*Zeta[3] + (86400*I)*Pi*x^5*Zeta[3]) + 
    HPL[{1}, -x]^2*((12960*I)*Pi*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 
        90*x^5 + 30*x^6)*HPL[{2}, -x] - 12960*(30 + 90*x + 90*x^2 + 59*x^3 + 
        90*x^4 + 90*x^5 + 30*x^6)*HPL[{3}, -x] + 
      2160*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 30*x^6)*
       ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]^2*
     (-2160*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 30*x^6)*
       HPL[{1}, -x]^3 + 6480*x^3*(177 + 480*x + 480*x^2 + 160*x^3)*
       HPL[{3}, -x] - 12960*(-20 - 60*x - 60*x^2 + 57*x^3 + 240*x^4 + 
        240*x^5 + 80*x^6)*HPL[{2, 1}, -x] + 
      810*x*(191 + (144*I)*Pi - 226*x + (324*I)*Pi*x - 1458*x^2 + 
        (364*I)*Pi*x^2 + 282*Pi^2*x^2 + 290*x^3 - (1044*I)*Pi*x^3 + 
        240*Pi^2*x^3 + 32*x^4 - (396*I)*Pi*x^4 + 240*Pi^2*x^4 + 80*Pi^2*x^5)*
       Log[s] - 2430*x*(42 + 204*x + 53*x^2 - (48*I)*Pi*x^2 + 60*x^3 + 6*x^4)*
       Log[s]^2 + 58320*x^3*Log[s]^3 + HPL[{2}, -x]*
       (1620*x*(134 + 416*x + 449*x^2 - (340*I)*Pi*x^2 + 808*x^3 - 
          (960*I)*Pi*x^3 + 298*x^4 - (960*I)*Pi*x^4 - (320*I)*Pi*x^5) - 
        116640*x^3*Log[s]) + HPL[{1}, -x]^2*
       ((-270*I)*(-926*I + 600*Pi - (3570*I)*x + 1800*Pi*x - (5154*I)*x^2 + 
          1800*Pi*x^2 - (4137*I)*x^3 + 1392*Pi*x^3 - (5154*I)*x^4 + 
          2520*Pi*x^4 - (3570*I)*x^5 + 2520*Pi*x^5 - (926*I)*x^6 + 
          840*Pi*x^6) - 19440*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
          30*x^5 + 10*x^6)*Log[s]) + HPL[{1}, -x]*
       (-270*(320*Pi^2 - 76*x + (1068*I)*Pi*x + 960*Pi^2*x + 698*x^2 + 
          (3264*I)*Pi*x^2 + 960*Pi^2*x^2 + 3075*x^3 + (5484*I)*Pi*x^3 + 
          598*Pi^2*x^3 + 698*x^4 + (10716*I)*Pi*x^4 + 1440*Pi^2*x^4 - 
          76*x^5 + (7368*I)*Pi*x^5 + 1440*Pi^2*x^5 + (1852*I)*Pi*x^6 + 
          480*Pi^2*x^6) + 12960*(20 + 60*x + 60*x^2 + 57*x^3 + 120*x^4 + 
          120*x^5 + 40*x^6)*HPL[{2}, -x] - (1620*I)*x*(-216*I - (612*I)*x - 
          (449*I)*x^2 + 192*Pi*x^2 - (612*I)*x^3 + 720*Pi*x^3 - (216*I)*x^4 + 
          720*Pi*x^4 + 240*Pi*x^5)*Log[s] + 58320*x^3*Log[s]^2) + 
      15*x*(13494 - (5130*I)*Pi - 3168*Pi^2 + 97320*x - (32832*I)*Pi*x - 
        10404*Pi^2*x + 101144*x^2 - (99846*I)*Pi*x^2 + 10767*Pi^2*x^2 - 
        (12672*I)*Pi^3*x^2 - 36762*x^3 - (23688*I)*Pi*x^3 + 720*Pi^2*x^3 - 
        (28080*I)*Pi^3*x^3 - 1248*x^4 - (360*I)*Pi*x^4 + 11142*Pi^2*x^4 - 
        (28080*I)*Pi^3*x^4 + 5556*Pi^2*x^5 - (9360*I)*Pi^3*x^5 + 
        70200*x^2*Zeta[3] + 207360*x^3*Zeta[3] + 207360*x^4*Zeta[3] + 
        69120*x^5*Zeta[3])) + HPL[{2}, -x]*
     (-4320*(-170 - 510*x - 510*x^2 - 59*x^3 + 330*x^4 + 330*x^5 + 110*x^6)*
       HPL[{3}, -x] - 4320*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 
        30*x^6)*HPL[{2, 1}, -x] - 3240*Pi*(-40*Pi - (216*I)*x - 120*Pi*x - 
        (612*I)*x^2 - 120*Pi*x^2 - (449*I)*x^3 + 36*Pi*x^3 - (612*I)*x^4 + 
        120*Pi*x^4 - (216*I)*x^5 + 120*Pi*x^5 + 40*Pi*x^6)*Log[s] - 
      (116640*I)*Pi*x^3*Log[s]^2 + 180*(926*Pi^2 + (360*I)*Pi^3 - 
        (228*I)*Pi*x + 5094*Pi^2*x + (1080*I)*Pi^3*x + (2094*I)*Pi*x^2 + 
        9234*Pi^2*x^2 + (1080*I)*Pi^3*x^2 + (9225*I)*Pi*x^3 + 4041*Pi^2*x^3 - 
        (294*I)*Pi^3*x^3 + (2094*I)*Pi*x^4 + 1782*Pi^2*x^4 - 
        (2520*I)*Pi^3*x^4 - (228*I)*Pi*x^5 - 1206*Pi^2*x^5 - 
        (2520*I)*Pi^3*x^5 - 926*Pi^2*x^6 - (840*I)*Pi^3*x^6 - 2880*Zeta[3] - 
        8640*x*Zeta[3] - 8640*x^2*Zeta[3] + 8640*x^4*Zeta[3] + 
        8640*x^5*Zeta[3] + 2880*x^6*Zeta[3])) + 
    HPL[{1}, -x]*(6480*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 
        30*x^6)*HPL[{2}, -x]^2 - 25920*(50 + 150*x + 150*x^2 + 59*x^3 + 
        30*x^4 + 30*x^5 + 10*x^6)*HPL[{4}, -x] - 
      (25920*I)*Pi*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 30*x^6)*
       HPL[{2, 1}, -x] - 12960*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 
        90*x^5 + 30*x^6)*HPL[{2, 2}, -x] + HPL[{3}, -x]*
       ((1080*I)*(926*I + 1080*Pi + (3570*I)*x + 3240*Pi*x + (5154*I)*x^2 + 
          3240*Pi*x^2 + (4137*I)*x^3 + 1392*Pi*x^3 + (5154*I)*x^4 + 
          1080*Pi*x^4 + (3570*I)*x^5 + 1080*Pi*x^5 + (926*I)*x^6 + 
          360*Pi*x^6) - 77760*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
          30*x^5 + 10*x^6)*Log[s]) + HPL[{2}, -x]*
       (1080*Pi*(926*I + 400*Pi + (3570*I)*x + 1200*Pi*x + (5154*I)*x^2 + 
          1200*Pi*x^2 + (4137*I)*x^3 + 684*Pi*x^3 + (5154*I)*x^4 + 
          960*Pi*x^4 + (3570*I)*x^5 + 960*Pi*x^5 + (926*I)*x^6 + 
          320*Pi*x^6) + (77760*I)*Pi*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
          30*x^5 + 10*x^6)*Log[s]) + 12960*(10 + 30*x + 30*x^2 + 19*x^3 + 
        30*x^4 + 30*x^5 + 10*x^6)*Log[s]*((-I)*Pi^3 + 6*Zeta[3]) - 
      36*((4630*I)*Pi^3 + 1660*Pi^4 + (17850*I)*Pi^3*x + 4980*Pi^4*x + 
        (25770*I)*Pi^3*x^2 + 4980*Pi^4*x^2 + (20685*I)*Pi^3*x^3 + 
        3066*Pi^4*x^3 + (25770*I)*Pi^3*x^4 + 4740*Pi^4*x^4 + 
        (17850*I)*Pi^3*x^5 + 4740*Pi^4*x^5 + (4630*I)*Pi^3*x^6 + 
        1580*Pi^4*x^6 - 27780*Zeta[3] + (10800*I)*Pi*Zeta[3] - 
        107100*x*Zeta[3] + (32400*I)*Pi*x*Zeta[3] - 154620*x^2*Zeta[3] + 
        (32400*I)*Pi*x^2*Zeta[3] - 124110*x^3*Zeta[3] - 
        (720*I)*Pi*x^3*Zeta[3] - 154620*x^4*Zeta[3] - (32400*I)*Pi*x^4*
         Zeta[3] - 107100*x^5*Zeta[3] - (32400*I)*Pi*x^5*Zeta[3] - 
        27780*x^6*Zeta[3] - (10800*I)*Pi*x^6*Zeta[3])) + 
    HPL[{0}, -x]*((-4320*I)*Pi*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 
        90*x^5 + 30*x^6)*HPL[{1}, -x]^3 + 6480*(-95 - 285*x - 285*x^2 - x^3 + 
        285*x^4 + 285*x^5 + 95*x^6)*HPL[{2}, -x]^2 - 
      25920*x^3*(67 + 180*x + 180*x^2 + 60*x^3)*HPL[{4}, -x] - 
      12960*(-15 - 45*x - 45*x^2 - x^3 + 45*x^4 + 45*x^5 + 15*x^6)*
       HPL[{2, 2}, -x] + 25920*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 
        90*x^5 + 30*x^6)*HPL[{2, 1, 1}, -x] + 
      2430*x*(106 + (60*I)*Pi + 196*x + (168*I)*Pi*x + 405*x^2 + 
        (542*I)*Pi*x^2 + 72*Pi^2*x^2 + 368*x^3 + (168*I)*Pi*x^3 + 53*x^4 + 
        (60*I)*Pi*x^4)*Log[s]^2 - 58320*x*(2 + 8*x + 9*x^2 - (2*I)*Pi*x^2 + 
        4*x^3 + x^4)*Log[s]^3 + HPL[{3}, -x]*
       (1080*x*(378 + 972*x + 1395*x^2 + (1332*I)*Pi*x^2 + 2346*x^3 + 
          (3600*I)*Pi*x^3 + 2544*x^4 + (3600*I)*Pi*x^4 + 926*x^5 + 
          (1200*I)*Pi*x^5) + 77760*x^3*(11 + 30*x + 30*x^2 + 10*x^3)*
         Log[s]) + HPL[{2, 1}, -x]*((-1080*I)*(-926*I - 1200*Pi - 
          (3570*I)*x - 3600*Pi*x - (5154*I)*x^2 - 3600*Pi*x^2 - 
          (4137*I)*x^3 - (5154*I)*x^4 + 3600*Pi*x^4 - (3570*I)*x^5 + 
          3600*Pi*x^5 - (926*I)*x^6 + 1200*Pi*x^6) - 
        77760*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 30*x^5 + 10*x^6)*
         Log[s]) + HPL[{1}, -x]^2*(-540*Pi*(926*I + 400*Pi + (3570*I)*x + 
          1200*Pi*x + (5154*I)*x^2 + 1200*Pi*x^2 + (4137*I)*x^3 + 
          684*Pi*x^3 + (5154*I)*x^4 + 960*Pi*x^4 + (3570*I)*x^5 + 
          960*Pi*x^5 + (926*I)*x^6 + 320*Pi*x^6) + 
        12960*(30 + 90*x + 90*x^2 + 59*x^3 + 90*x^4 + 90*x^5 + 30*x^6)*
         HPL[{2}, -x] - (38880*I)*Pi*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
          30*x^5 + 10*x^6)*Log[s]) + HPL[{2}, -x]*
       (540*(360*Pi^2 - 76*x - (492*I)*Pi*x + 1080*Pi^2*x + 698*x^2 - 
          (1176*I)*Pi*x^2 + 1080*Pi^2*x^2 + 3075*x^3 + 510*Pi^2*x^3 + 
          698*x^4 + (1176*I)*Pi*x^4 + 360*Pi^2*x^4 - 76*x^5 + 
          (492*I)*Pi*x^5 + 360*Pi^2*x^5 + 120*Pi^2*x^6) + 
        3240*x*(216 + 612*x + 449*x^2 + 612*x^3 + 216*x^4)*Log[s] - 
        116640*x^3*Log[s]^2) + 1620*x*Log[s]*(276 - (127*I)*Pi - 22*Pi^2 + 
        1609*x - (814*I)*Pi*x - 64*Pi^2*x + 456*x^2 - (2673*I)*Pi*x^2 + 
        696*Pi^2*x^2 - (126*I)*Pi^3*x^2 - 874*x^3 - (814*I)*Pi*x^3 + 
        412*Pi^2*x^3 - (240*I)*Pi^3*x^3 + 3*x^4 - (127*I)*Pi*x^4 + 
        163*Pi^2*x^4 - (240*I)*Pi^3*x^4 - (80*I)*Pi^3*x^5 + 384*x^2*Zeta[3] + 
        1440*x^3*Zeta[3] + 1440*x^4*Zeta[3] + 480*x^5*Zeta[3]) + 
      3*x*(-486200 - (14100*I)*Pi + 1110*Pi^2 - (19800*I)*Pi^3 - 1814570*x + 
        (104340*I)*Pi*x - 92940*Pi^2*x - (60840*I)*Pi^3*x - 1160820*x^2 + 
        (765200*I)*Pi*x^2 - 537165*Pi^2*x^2 - (238770*I)*Pi^3*x^2 + 
        4548*Pi^4*x^2 + 64850*x^3 + (104340*I)*Pi*x^3 - 86700*Pi^2*x^3 - 
        (336960*I)*Pi^3*x^3 + 13680*Pi^4*x^3 - 102700*x^4 - 
        (14100*I)*Pi*x^4 + 5685*Pi^2*x^4 - (227880*I)*Pi^3*x^4 + 
        13680*Pi^4*x^4 - (55560*I)*Pi^3*x^5 + 4560*Pi^4*x^5 + 49680*Zeta[3] + 
        198720*x*Zeta[3] + 724680*x^2*Zeta[3] + (494640*I)*Pi*x^2*Zeta[3] + 
        1967760*x^3*Zeta[3] + (1296000*I)*Pi*x^3*Zeta[3] + 
        1381320*x^4*Zeta[3] + (1296000*I)*Pi*x^4*Zeta[3] + 
        333360*x^5*Zeta[3] + (432000*I)*Pi*x^5*Zeta[3]) + 
      HPL[{1}, -x]*(-25920*(-15 - 45*x - 45*x^2 - x^3 + 45*x^4 + 45*x^5 + 
          15*x^6)*HPL[{3}, -x] - 25920*(30 + 90*x + 90*x^2 + 59*x^3 + 
          90*x^4 + 90*x^5 + 30*x^6)*HPL[{2, 1}, -x] + 
        3240*Pi*(-40*Pi - (216*I)*x - 120*Pi*x - (612*I)*x^2 - 120*Pi*x^2 - 
          (449*I)*x^3 + 36*Pi*x^3 - (612*I)*x^4 + 120*Pi*x^4 - (216*I)*x^5 + 
          120*Pi*x^5 + 40*Pi*x^6)*Log[s] + (116640*I)*Pi*x^3*Log[s]^2 + 
        HPL[{2}, -x]*(1080*(926 - (240*I)*Pi + 3570*x - (720*I)*Pi*x + 
            5154*x^2 - (720*I)*Pi*x^2 + 4137*x^3 + 5154*x^4 + 
            (720*I)*Pi*x^4 + 3570*x^5 + (720*I)*Pi*x^5 + 926*x^6 + 
            (240*I)*Pi*x^6) + 77760*(10 + 30*x + 30*x^2 + 19*x^3 + 30*x^4 + 
            30*x^5 + 10*x^6)*Log[s]) + 180*(-926*Pi^2 - (240*I)*Pi^3 + 
          (228*I)*Pi*x - 5094*Pi^2*x - (720*I)*Pi^3*x - (2094*I)*Pi*x^2 - 
          9234*Pi^2*x^2 - (720*I)*Pi^3*x^2 - (9225*I)*Pi*x^3 - 
          4041*Pi^2*x^3 - (1098*I)*Pi^3*x^3 - (2094*I)*Pi*x^4 - 
          1782*Pi^2*x^4 - (2160*I)*Pi^3*x^4 + (228*I)*Pi*x^5 + 
          1206*Pi^2*x^5 - (2160*I)*Pi^3*x^5 + 926*Pi^2*x^6 - 
          (720*I)*Pi^3*x^6 + 2160*Zeta[3] + 6480*x*Zeta[3] + 
          6480*x^2*Zeta[3] + 8352*x^3*Zeta[3] + 19440*x^4*Zeta[3] + 
          19440*x^5*Zeta[3] + 6480*x^6*Zeta[3]))) + 
    x*(2184430 + (308100*I)*Pi - 111555*Pi^2 - (94005*I)*Pi^3 - 59076*Pi^4 + 
      6516670*x - (194550*I)*Pi*x + 328095*Pi^2*x - (209700*I)*Pi^3*x - 
      166968*Pi^4*x + 8664480*x^2 + (3482460*I)*Pi*x^2 - 910800*Pi^2*x^2 - 
      (502335*I)*Pi^3*x^2 - 61167*Pi^4*x^2 - (24876*I)*Pi^5*x^2 + 
      6516670*x^3 + (5443710*I)*Pi*x^3 - 1683135*Pi^2*x^3 - 
      (238860*I)*Pi^3*x^3 + 61560*Pi^4*x^3 - (66960*I)*Pi^5*x^3 + 
      2184430*x^4 + (1458600*I)*Pi*x^4 - 332685*Pi^2*x^4 + 
      (10350*I)*Pi^3*x^4 + 177282*Pi^4*x^4 - (66960*I)*Pi^5*x^4 + 
      77784*Pi^4*x^5 - (22320*I)*Pi^5*x^5 + 258660*Zeta[3] - 
      (288360*I)*Pi*Zeta[3] + 1306800*x*Zeta[3] - (336960*I)*Pi*x*Zeta[3] + 
      2920860*x^2*Zeta[3] + (2293920*I)*Pi*x^2*Zeta[3] + 
      448200*Pi^2*x^2*Zeta[3] + 1306800*x^3*Zeta[3] + 
      (4970160*I)*Pi*x^3*Zeta[3] + 1036800*Pi^2*x^3*Zeta[3] + 
      258660*x^4*Zeta[3] + (3706560*I)*Pi*x^4*Zeta[3] + 
      1036800*Pi^2*x^4*Zeta[3] + (1000080*I)*Pi*x^5*Zeta[3] + 
      345600*Pi^2*x^5*Zeta[3] + 1373760*x^2*Zeta[5] + 4665600*x^3*Zeta[5] + 
       4665600*x^4*Zeta[5] + 1555200*x^5*Zeta[5]))/(4860*s*x^2*(1 + x)^3);


==> anc/pt4L3mmmpHardEu.m <==
HmmmpEu[0]=0;

HmmmpEu[1]=-(1 + x)/(3*s*x);

HmmmpEu[2]=-(45 + 4*Pi^2 + 135*x + 7*Pi^2*x + 180*x^2 +
    51*Pi^2*x^2 + 135*x^3 + 7*Pi^2*x^3 + 45*x^4 + 4*Pi^2*x^4 - 
    9*x*(1 - 3*x + x^2)*HPL[{0}, x]^2 - 6*(1 + x)^4*Log[-(s/\[Mu]^2)]^2 + 
    HPL[{0}, x]*(45*(-1 + x)*x*(1 + x) - 6*(1 + x)^4*Log[-(s/\[Mu]^2)]))/
(9*s*x*(1 + x)^3);

HmmmpEu[3]= -(-9720*x*(-1 + 4*x + 88*x^2 + 262*x^3 + 251*x^4 + 82*x^5)*HPL[{-4}, x] +
    405*x^2*(5 + 37*x + 130*x^2 + 124*x^3 + 41*x^4)*HPL[{0}, x]^4 + 
    HPL[{-3}, x]*(-540*x*(716 + 2018*x + 2169*x^2 + 2018*x^3 + 716*x^4) + 
      9720*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 125*x^5 + 41*x^6)*
       HPL[{-1}, x] + 9720*x*(-1 + x + 44*x^2 + 132*x^3 + 126*x^4 + 41*x^5)*
       HPL[{0}, x]) + HPL[{-2}, x]*(-1620*Pi^2*(-1 + x)*(1 + x)^3*
       (41 + 44*x + 41*x^2) + 540*x*(716 + 2018*x + 2169*x^2 + 2018*x^3 + 
        716*x^4)*HPL[{0}, x] - 9720*(41 + 125*x + 133*x^2 + 88*x^3 + 
        133*x^4 + 125*x^5 + 41*x^6)*HPL[{-1}, x]*HPL[{0}, x] - 
      4860*(-1 + x)*x*(1 + x)^3*HPL[{0}, x]^2) + 
    HPL[{-1}, x]^2*(2430*Pi^2*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 
        125*x^5 + 41*x^6) + 2430*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 
        125*x^5 + 41*x^6)*HPL[{0}, x]^2) - 
    9720*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 125*x^5 + 41*x^6)*
     HPL[{-3, -1}, x] - 180*x*(202 + 9*Pi^2 + 673*x + 9*Pi^2*x + 942*x^2 + 
      135*Pi^2*x^2 + 673*x^3 + 9*Pi^2*x^3 + 202*x^4 + 9*Pi^2*x^4)*
     Log[-(s/\[Mu]^2)]^2 + 1980*x*(1 + x)^4*Log[-(s/\[Mu]^2)]^3 + 
    1620*x*(1 + x)^4*Log[-(s/\[Mu]^2)]^4 + HPL[{0}, x]^3*
     (90*x*(-11 + 259*x + 903*x^2 + 1814*x^3 + 716*x^4) + 
      4860*x^2*(1 - 3*x + x^2)*Log[-(s/\[Mu]^2)]) + 
    HPL[{0}, x]^2*(135*x^2*(1162 + 36*Pi^2 + 4011*x + 522*Pi^2*x + 832*x^2 + 
        1548*Pi^2*x^2 + 1494*Pi^2*x^3 + 492*Pi^2*x^4) - 
      810*x^2*(-41 + 33*x + 19*x^2)*Log[-(s/\[Mu]^2)] + 
      1620*x*(1 + 7*x - 3*x^2 + 7*x^3 + x^4)*Log[-(s/\[Mu]^2)]^2) + 
    x*(359750 - 44325*Pi^2 - 396*Pi^4 + 1075580*x - 12375*Pi^2*x + 
      441*Pi^4*x + 1431660*x^2 + 336195*Pi^2*x^2 + 20655*Pi^4*x^2 + 
      1075580*x^3 - 12375*Pi^2*x^3 + 59652*Pi^4*x^3 + 359750*x^4 - 
      44325*Pi^2*x^4 + 57438*Pi^4*x^4 + 18819*Pi^4*x^5 - 376740*Zeta[3] - 
      1050120*x*Zeta[3] - 1111860*x^2*Zeta[3] - 1050120*x^3*Zeta[3] - 
      376740*x^4*Zeta[3]) - 30*x*Log[-(s/\[Mu]^2)]*(713 + 165*Pi^2 + 1367*x + 
      363*Pi^2*x + 1308*x^2 + 1881*Pi^2*x^2 + 1367*x^3 + 363*Pi^2*x^3 + 
      713*x^4 + 165*Pi^2*x^4 + 108*Zeta[3] + 432*x*Zeta[3] + 
      648*x^2*Zeta[3] + 432*x^3*Zeta[3] + 108*x^4*Zeta[3]) + 
    HPL[{0}, x]*(9720*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 125*x^5 + 
        41*x^6)*HPL[{-2, -1}, x] - 90*x*(404 + 18*Pi^2 + 851*x + 18*Pi^2*x + 
        1884*x^2 + 270*Pi^2*x^2 + 1841*x^3 + 18*Pi^2*x^3 + 404*x^4 + 
        18*Pi^2*x^4)*Log[-(s/\[Mu]^2)] + 270*x*(1 + x)*
       (11 + 123*x - 57*x^2 + 11*x^3)*Log[-(s/\[Mu]^2)]^2 + 
      3240*x*(1 + x)^4*Log[-(s/\[Mu]^2)]^3 - 
      30*x*(1117 - 2049*Pi^2 + 13576*x - 6297*Pi^2*x + 654*x^2 - 
        8820*Pi^2*x^2 - 12209*x^3 - 11502*Pi^2*x^3 - 404*x^4 - 
        4230*Pi^2*x^4 + 54*Zeta[3] + 1188*x*Zeta[3] + 14580*x^2*Zeta[3] + 
        42336*x^3*Zeta[3] + 40554*x^4*Zeta[3] + 13284*x^5*Zeta[3])) + 
    HPL[{-1}, x]*(-1620*Pi^2*(41 + 126*x + 138*x^2 + 132*x^3 + 261*x^4 + 
        249*x^5 + 82*x^6)*HPL[{0}, x] - 270*x*(716 + 2018*x + 2169*x^2 + 
        2018*x^3 + 716*x^4)*HPL[{0}, x]^2 - 
      1620*x*(1 + 5*x + 44*x^2 + 128*x^3 + 124*x^4 + 41*x^5)*HPL[{0}, x]^3 - 
      270*(716*Pi^2*x + 2018*Pi^2*x^2 + 2169*Pi^2*x^3 + 2018*Pi^2*x^4 + 
        716*Pi^2*x^5 - 1476*Zeta[3] - 4500*x*Zeta[3] - 4788*x^2*Zeta[3] - 
        3168*x^3*Zeta[3] - 4788*x^4*Zeta[3] - 4500*x^5*Zeta[3] - 
           1476*x^6*Zeta[3])))/(2430*s*x^2*(1 + x)^3);


==> anc/pt4L3mmmpHardPhy.m <==
HmmmpPhy[0]=0;

HmmmpPhy[1]=-(1 + x)/(3*s*x);

HmmmpPhy[2]= -((1 + x)*(45 + 4*Pi^2 + 90*x - (45*I)*Pi*x + 12*Pi^2*x + 90*x^2 +
      (45*I)*Pi*x^2 + 12*Pi^2*x^2 + 45*x^3 + 4*Pi^2*x^3) - 
    9*x*(1 - 3*x + x^2)*HPL[{0}, -x]^2 + (6*I)*Pi*(1 + x)^4*Log[s/\[Mu]^2] - 
    6*(1 + x)^4*Log[s/\[Mu]^2]^2 + HPL[{0}, -x]*
     (3*((2*I)*Pi - 15*x + (2*I)*Pi*x + (30*I)*Pi*x^2 + 15*x^3 + 
        (2*I)*Pi*x^3 + (2*I)*Pi*x^4) - 6*(1 + x)^4*Log[s/\[Mu]^2]))/
(9*s*x*(1 + x)^3);

HmmmpPhy[3]=(-405*x^2*(5 + 37*x + 130*x^2 + 124*x^3 + 41*x^4)*
    HPL[{0}, -x]^4 - 540*Pi*(-123*Pi - (716*I)*x - 369*Pi*x - (2018*I)*x^2 - 
     369*Pi*x^2 - (2169*I)*x^3 - (2018*I)*x^4 + 369*Pi*x^4 - (716*I)*x^5 + 
     369*Pi*x^5 + 123*Pi*x^6)*HPL[{2}, -x] + 
   2430*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 125*x^5 + 41*x^6)*
    HPL[{2}, -x]^2 + (540*I)*x*(716*I - 18*Pi + (2018*I)*x + 18*Pi*x + 
     (2169*I)*x^2 + 792*Pi*x^2 + (2018*I)*x^3 + 2376*Pi*x^3 + (716*I)*x^4 + 
     2268*Pi*x^4 + 738*Pi*x^5)*HPL[{3}, -x] - 
   9720*x*(-1 + 4*x + 88*x^2 + 262*x^3 + 251*x^4 + 82*x^5)*HPL[{4}, -x] - 
   (9720*I)*Pi*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 125*x^5 + 41*x^6)*
    HPL[{2, 1}, -x] - 4860*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 
     125*x^5 + 41*x^6)*HPL[{2, 2}, -x] + 
   90*x*(1 + x)*(404 + (33*I)*Pi + 36*Pi^2 + 942*x - (171*I)*Pi*x + 
     108*Pi^2*x + 942*x^2 + (369*I)*Pi*x^2 + 108*Pi^2*x^2 + 404*x^3 + 
     (33*I)*Pi*x^3 + 36*Pi^2*x^3)*Log[s/\[Mu]^2]^2 + 
   (180*I)*(11*I + 18*Pi)*x*(1 + x)^4*Log[s/\[Mu]^2]^3 - 
   1620*x*(1 + x)^4*Log[s/\[Mu]^2]^4 + HPL[{0}, -x]^3*
    (90*x*(11 - 259*x - (36*I)*Pi*x - 903*x^2 - (828*I)*Pi*x^2 - 1814*x^3 - 
       (2286*I)*Pi*x^3 - 716*x^4 - (2232*I)*Pi*x^4 - (738*I)*Pi*x^5) - 
     1620*x*(1 + 5*x + 44*x^2 + 128*x^3 + 124*x^4 + 41*x^5)*HPL[{1}, -x] - 
     4860*x^2*(1 - 3*x + x^2)*Log[s/\[Mu]^2]) + 
   HPL[{0}, -x]^2*(135*x*((22*I)*Pi + 12*Pi^2 - 1162*x - (272*I)*Pi*x + 
       30*Pi^2*x - 4011*x^2 - (2004*I)*Pi*x^2 + 432*Pi^2*x^2 - 832*x^3 - 
       (3742*I)*Pi*x^3 + 768*Pi^2*x^3 - (1432*I)*Pi*x^4 + 750*Pi^2*x^4 + 
       246*Pi^2*x^5) - (270*I)*x*(-716*I + 18*Pi - (2018*I)*x + 90*Pi*x - 
       (2169*I)*x^2 + 792*Pi*x^2 - (2018*I)*x^3 + 2304*Pi*x^3 - (716*I)*x^4 + 
       2232*Pi*x^4 + 738*Pi*x^5)*HPL[{1}, -x] - 
     2430*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 125*x^5 + 41*x^6)*
      HPL[{1}, -x]^2 - 4860*(-1 + x)*x*(1 + x)^3*HPL[{2}, -x] + 
     810*x*((4*I)*Pi - 41*x + (10*I)*Pi*x + 33*x^2 + (42*I)*Pi*x^2 + 19*x^3 + 
       (10*I)*Pi*x^3 + (4*I)*Pi*x^4)*Log[s/\[Mu]^2] - 
     1620*x*(1 + 7*x - 3*x^2 + 7*x^3 + x^4)*Log[s/\[Mu]^2]^2) + 
   30*x*(1 + x)*Log[s/\[Mu]^2]*(713 - (1212*I)*Pi + 165*Pi^2 - (54*I)*Pi^3 + 
     654*x - (4311*I)*Pi*x - 315*Pi^2*x - (162*I)*Pi^3*x + 654*x^2 - 
     (1341*I)*Pi*x^2 + 1305*Pi^2*x^2 - (162*I)*Pi^3*x^2 + 713*x^3 - 
     (1212*I)*Pi*x^3 + 165*Pi^2*x^3 - (54*I)*Pi^3*x^3 + 108*Zeta[3] + 
     324*x*Zeta[3] + 324*x^2*Zeta[3] + 108*x^3*Zeta[3]) + 
   x*(-359750 + (12120*I)*Pi + 44325*Pi^2 - (66420*I)*Pi^3 + 396*Pi^4 - 
     1075580*x + (366270*I)*Pi*x + 124695*Pi^2*x - (181440*I)*Pi^3*x + 
     2394*Pi^4*x - 1431660*x^2 - (19620*I)*Pi*x^2 + 205290*Pi^2*x^2 - 
     (207090*I)*Pi^3*x^2 + 34830*Pi^4*x^2 - 1075580*x^3 - (407280*I)*Pi*x^3 + 
     169245*Pi^2*x^3 - (197640*I)*Pi^3*x^3 + 96678*Pi^4*x^3 - 359750*x^4 - 
     (33510*I)*Pi*x^4 + 44325*Pi^2*x^4 - (66420*I)*Pi^3*x^4 + 
     94032*Pi^4*x^4 + 30996*Pi^4*x^5 + 376740*Zeta[3] - (1620*I)*Pi*Zeta[3] + 
     1050120*x*Zeta[3] + (22680*I)*Pi*x*Zeta[3] + 1111860*x^2*Zeta[3] + 
     (417960*I)*Pi*x^2*Zeta[3] + 1050120*x^3*Zeta[3] + 
     (1257120*I)*Pi*x^3*Zeta[3] + 376740*x^4*Zeta[3] + 
     (1213380*I)*Pi*x^4*Zeta[3] + (398520*I)*Pi*x^5*Zeta[3]) + 
   HPL[{1}, -x]*((9720*I)*Pi*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 
       125*x^5 + 41*x^6)*HPL[{2}, -x] - 9720*(41 + 125*x + 133*x^2 + 88*x^3 + 
       133*x^4 + 125*x^5 + 41*x^6)*HPL[{3}, -x] + 
     1620*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 125*x^5 + 41*x^6)*
      ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]*
    ((-4860*I)*Pi*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 125*x^5 + 
       41*x^6)*HPL[{1}, -x]^2 + 540*x*(716 + (18*I)*Pi + 2018*x + 
       (36*I)*Pi*x + 2169*x^2 + 2018*x^3 - (36*I)*Pi*x^3 + 716*x^4 - 
       (18*I)*Pi*x^4)*HPL[{2}, -x] + HPL[{1}, -x]*
      (540*Pi*(-123*Pi - (716*I)*x - 369*Pi*x - (2018*I)*x^2 - 369*Pi*x^2 - 
         (2169*I)*x^3 - (2018*I)*x^4 + 369*Pi*x^4 - (716*I)*x^5 + 
         369*Pi*x^5 + 123*Pi*x^6) + 9720*(41 + 125*x + 133*x^2 + 88*x^3 + 
         133*x^4 + 125*x^5 + 41*x^6)*HPL[{2}, -x]) + 
     9720*x*(-1 + x + 44*x^2 + 132*x^3 + 126*x^4 + 41*x^5)*HPL[{3}, -x] - 
     9720*(41 + 125*x + 133*x^2 + 88*x^3 + 133*x^4 + 125*x^5 + 41*x^6)*
      HPL[{2, 1}, -x] + 90*x*(404 + (66*I)*Pi + 54*Pi^2 + 851*x + 
       (66*I)*Pi*x + 108*Pi^2*x + 1884*x^2 + (990*I)*Pi*x^2 + 648*Pi^2*x^2 + 
       1841*x^3 + (66*I)*Pi*x^3 + 108*Pi^2*x^3 + 404*x^4 + (66*I)*Pi*x^4 + 
       54*Pi^2*x^4)*Log[s/\[Mu]^2] + 270*x*(-11 + (24*I)*Pi - 134*x + 
       (60*I)*Pi*x - 66*x^2 + (252*I)*Pi*x^2 + 46*x^3 + (60*I)*Pi*x^3 - 
       11*x^4 + (24*I)*Pi*x^4)*Log[s/\[Mu]^2]^2 - 
     3240*x*(1 + x)^4*Log[s/\[Mu]^2]^3 + 
     30*x*(1117 - (1212*I)*Pi - 2049*Pi^2 - (54*I)*Pi^3 + 13576*x - 
       (13011*I)*Pi*x - 4974*Pi^2*x - (270*I)*Pi^3*x + 654*x^2 - 
       (41751*I)*Pi*x^2 + 1683*Pi^2*x^2 - (3024*I)*Pi^3*x^2 - 12209*x^3 - 
       (13011*I)*Pi*x^3 + 5436*Pi^2*x^3 - (7128*I)*Pi^3*x^3 - 404*x^4 - 
       (1212*I)*Pi*x^4 + 2313*Pi^2*x^4 - (6804*I)*Pi^3*x^4 - 
       (2214*I)*Pi^3*x^5 + 54*Zeta[3] + 1188*x*Zeta[3] + 14580*x^2*Zeta[3] + 
       42336*x^3*Zeta[3] + 40554*x^4*Zeta[3] + 13284*x^5*Zeta[3])))/
(2430*s*x^2*(1 + x)^3);


==> anc/pt4L3pmpmBareEu.m <==
ApmpmEu[0]=1;

ApmpmEu[1]=-4/ep^2 + (-11 + 6*HPL[{0}, x] + 12*Log[-s])/(3*ep) +
  (-67 + 12*Pi^2 - 277*x + 30*Pi^2*x - 420*x^2 + 45*Pi^2*x^2 - 277*x^3 + 
    30*Pi^2*x^3 - 67*x^4 + 12*Pi^2*x^4 - 9*x*(2 + 3*x + 2*x^2)*
     HPL[{0}, x]^2 + 33*(1 + x)^4*Log[-s] - 18*(1 + x)^4*Log[-s]^2 + 
    HPL[{0}, x]*(3*(1 + x)*(11 + 19*x + 14*x^2) - 18*(1 + x)^4*Log[-s]))/
   (9*(1 + x)^4) + (ep*(-1616 + 33*Pi^2 - 6716*x - 84*Pi^2*x - 10200*x^2 - 
     144*Pi^2*x^2 - 6716*x^3 - 84*Pi^2*x^3 - 1616*x^4 + 33*Pi^2*x^4 + 
     216*(1 + x + x^2)^2*HPL[{-3}, x] - 36*(1 + x^4)*HPL[{0}, x]^3 + 
     HPL[{-1}, x]*(108*Pi^2*(1 + x + x^2)^2 + 108*(1 + x + x^2)^2*
        HPL[{0}, x]^2) - 12*(-67 + 12*Pi^2 - 277*x + 30*Pi^2*x - 420*x^2 + 
       45*Pi^2*x^2 - 277*x^3 + 30*Pi^2*x^3 - 67*x^4 + 12*Pi^2*x^4)*Log[-s] - 
     198*(1 + x)^4*Log[-s]^2 + 72*(1 + x)^4*Log[-s]^3 + 
     HPL[{0}, x]^2*(-18*(11 + 42*x + 52*x^2 + 26*x^3) + 
       108*x*(2 + 3*x + 2*x^2)*Log[-s]) + HPL[{0}, x]*
      (-6*(-134 + 21*Pi^2 - 378*x + 48*Pi^2*x - 420*x^2 + 72*Pi^2*x^2 - 
         176*x^3 + 48*Pi^2*x^3 + 21*Pi^2*x^4) - 216*(1 + x + x^2)^2*
        HPL[{-2}, x] - 36*(1 + x)*(11 + 19*x + 14*x^2)*Log[-s] + 
       108*(1 + x)^4*Log[-s]^2) + 1224*Zeta[3] + 4464*x*Zeta[3] + 
     6696*x^2*Zeta[3] + 4464*x^3*Zeta[3] + 1224*x^4*Zeta[3]))/
   (108*(1 + x)^4) + (ep^2*(-97120 + 2010*Pi^2 + 369*Pi^4 - 404320*x - 
     4650*Pi^2*x + 1584*Pi^4*x - 614400*x^2 - 7200*Pi^2*x^2 + 2376*Pi^4*x^2 - 
     404320*x^3 - 4650*Pi^2*x^3 + 1584*Pi^4*x^3 - 97120*x^4 + 2010*Pi^2*x^4 + 
     369*Pi^4*x^4 - 6480*(1 + x + x^2)^2*HPL[{-4}, x] + 
     270*(2 + 2*x + 3*x^2 + 2*x^3 + 2*x^4)*HPL[{0}, x]^4 + 
     HPL[{-1}, x]^2*(1620*Pi^2*(1 + x + x^2)^2 + 1620*(1 + x + x^2)^2*
        HPL[{0}, x]^2) - 6480*(1 + x + x^2)^2*HPL[{-3, -1}, x] + 
     180*(-67 + 12*Pi^2 - 277*x + 30*Pi^2*x - 420*x^2 + 45*Pi^2*x^2 - 
       277*x^3 + 30*Pi^2*x^3 - 67*x^4 + 12*Pi^2*x^4)*Log[-s]^2 + 
     1980*(1 + x)^4*Log[-s]^3 - 540*(1 + x)^4*Log[-s]^4 + 
     HPL[{-3}, x]*(-1080*x*(12 + 19*x + 12*x^2) + 6480*(1 + x + x^2)^2*
        HPL[{-1}, x] - 6480*(1 + x + x^2)^2*Log[-s]) + 
     HPL[{0}, x]^3*(180*(11 + 54*x + 71*x^2 + 38*x^3) + 
       1080*(1 + x^4)*Log[-s]) + HPL[{0}, x]^2*
      (90*(-134 + 18*Pi^2 - 522*x + 42*Pi^2*x - 640*x^2 + 63*Pi^2*x^2 - 
         320*x^3 + 42*Pi^2*x^3 + 18*Pi^2*x^4) + 3240*(1 + x + x^2)^2*
        HPL[{-2}, x] + 540*(11 + 42*x + 52*x^2 + 26*x^3)*Log[-s] - 
       1620*x*(2 + 3*x + 2*x^2)*Log[-s]^2) + 27720*Zeta[3] + 
     97920*x*Zeta[3] + 145800*x^2*Zeta[3] + 97920*x^3*Zeta[3] + 
     27720*x^4*Zeta[3] - 30*Log[-s]*(-1616 + 33*Pi^2 - 6716*x - 84*Pi^2*x - 
       10200*x^2 - 144*Pi^2*x^2 - 6716*x^3 - 84*Pi^2*x^3 - 1616*x^4 + 
       33*Pi^2*x^4 + 1224*Zeta[3] + 4464*x*Zeta[3] + 6696*x^2*Zeta[3] + 
       4464*x^3*Zeta[3] + 1224*x^4*Zeta[3]) + 
     HPL[{0}, x]*(6480*(1 + x + x^2)^2*HPL[{-2, -1}, x] + 
       180*(-134 + 21*Pi^2 - 378*x + 48*Pi^2*x - 420*x^2 + 72*Pi^2*x^2 - 
         176*x^3 + 48*Pi^2*x^3 + 21*Pi^2*x^4)*Log[-s] + 
       540*(1 + x)*(11 + 19*x + 14*x^2)*Log[-s]^2 - 
       1080*(1 + x)^4*Log[-s]^3 + HPL[{-2}, x]*(1080*x*(12 + 19*x + 12*x^2) + 
         6480*(1 + x + x^2)^2*Log[-s]) + 30*(1616 - 33*Pi^2 + 4572*x + 
         126*Pi^2*x + 5100*x^2 + 243*Pi^2*x^2 + 2144*x^3 + 174*Pi^2*x^3 - 
         720*Zeta[3] - 2448*x*Zeta[3] - 3672*x^2*Zeta[3] - 2448*x^3*Zeta[3] - 
         720*x^4*Zeta[3])) + HPL[{-1}, x]*
      ((-3240*Pi^2*(1 + x + x^2)^2 - 6480*(1 + x + x^2)^2*HPL[{-2}, x])*
        HPL[{0}, x] - 2160*(1 + x + x^2)^2*HPL[{0}, x]^3 - 
       3240*Pi^2*(1 + x + x^2)^2*Log[-s] + HPL[{0}, x]^2*
        (-540*x*(12 + 19*x + 12*x^2) - 3240*(1 + x + x^2)^2*Log[-s]) - 
       540*(12*Pi^2*x + 19*Pi^2*x^2 + 12*Pi^2*x^3 - 12*Zeta[3] - 
         24*x*Zeta[3] - 36*x^2*Zeta[3] - 24*x^3*Zeta[3] - 12*x^4*Zeta[3]))))/
   (3240*(1 + x)^4) - (ep^3*(2332160 - 48480*Pi^2 - 4653*Pi^4 + 9714560*x + 
     109560*Pi^2*x - 19908*Pi^4*x + 14764800*x^2 + 169920*Pi^2*x^2 - 
     29970*Pi^4*x^2 + 9714560*x^3 + 109560*Pi^2*x^3 - 19908*Pi^4*x^3 + 
     2332160*x^4 - 48480*Pi^2*x^4 - 4653*Pi^4*x^4 - 
     77760*(1 + x + x^2)^2*HPL[{-5}, x] + 648*(1 + x^2)*(3 + 4*x + 3*x^2)*
      HPL[{0}, x]^5 + HPL[{-1}, x]^3*(-6480*Pi^2*(1 + x + x^2)^2 - 
       6480*(1 + x + x^2)^2*HPL[{0}, x]^2) - 77760*(1 + x + x^2)^2*
      HPL[{-4, -1}, x] - 77760*(1 + x + x^2)^2*HPL[{-3, -1, -1}, x] + 
     720*(-67 + 12*Pi^2 - 277*x + 30*Pi^2*x - 420*x^2 + 45*Pi^2*x^2 - 
       277*x^3 + 30*Pi^2*x^3 - 67*x^4 + 12*Pi^2*x^4)*Log[-s]^3 + 
     5940*(1 + x)^4*Log[-s]^4 - 1296*(1 + x)^4*Log[-s]^5 + 
     HPL[{-3, -1}, x]*(-12960*x*(12 + 19*x + 12*x^2) - 
       77760*(1 + x + x^2)^2*Log[-s]) + HPL[{-4}, x]*
      (-12960*x*(12 + 19*x + 12*x^2) + 77760*(1 + x + x^2)^2*HPL[{-1}, x] - 
       77760*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]^4*
      (540*(11 + 66*x + 90*x^2 + 50*x^3) + 3240*(2 + 2*x + 3*x^2 + 2*x^3 + 
         2*x^4)*Log[-s]) + HPL[{0}, x]^3*
      (360*(-134 + 15*Pi^2 - 666*x + 36*Pi^2*x - 860*x^2 + 54*Pi^2*x^2 - 
         464*x^3 + 36*Pi^2*x^3 + 15*Pi^2*x^4) + 12960*(1 + x + x^2)^2*
        HPL[{-2}, x] + 2160*(11 + 54*x + 71*x^2 + 38*x^3)*Log[-s] + 
       6480*(1 + x^4)*Log[-s]^2) + HPL[{-3}, x]*
      (2160*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 9*Pi^2*x^2 + 144*x^3 + 
         6*Pi^2*x^3 + 3*Pi^2*x^4) - 38880*(1 + x + x^2)^2*HPL[{-1}, x]^2 - 
       12960*x*(12 + 19*x + 12*x^2)*Log[-s] - 38880*(1 + x + x^2)^2*
        Log[-s]^2 + HPL[{-1}, x]*(12960*x*(12 + 19*x + 12*x^2) + 
         77760*(1 + x + x^2)^2*Log[-s])) - 675360*Zeta[3] + 
     127440*Pi^2*Zeta[3] - 2481120*x*Zeta[3] + 315360*Pi^2*x*Zeta[3] - 
     3758400*x^2*Zeta[3] + 473040*Pi^2*x^2*Zeta[3] - 2481120*x^3*Zeta[3] + 
     315360*Pi^2*x^3*Zeta[3] - 675360*x^4*Zeta[3] + 127440*Pi^2*x^4*Zeta[3] - 
     180*Log[-s]^2*(-1616 + 33*Pi^2 - 6716*x - 84*Pi^2*x - 10200*x^2 - 
       144*Pi^2*x^2 - 6716*x^3 - 84*Pi^2*x^3 - 1616*x^4 + 33*Pi^2*x^4 + 
       1224*Zeta[3] + 4464*x*Zeta[3] + 6696*x^2*Zeta[3] + 4464*x^3*Zeta[3] + 
       1224*x^4*Zeta[3]) + 12*Log[-s]*(-97120 + 2010*Pi^2 + 369*Pi^4 - 
       404320*x - 4650*Pi^2*x + 1584*Pi^4*x - 614400*x^2 - 7200*Pi^2*x^2 + 
       2376*Pi^4*x^2 - 404320*x^3 - 4650*Pi^2*x^3 + 1584*Pi^4*x^3 - 
       97120*x^4 + 2010*Pi^2*x^4 + 369*Pi^4*x^4 + 27720*Zeta[3] + 
       97920*x*Zeta[3] + 145800*x^2*Zeta[3] + 97920*x^3*Zeta[3] + 
       27720*x^4*Zeta[3]) + HPL[{0}, x]*(77760*(1 + x + x^2)^2*
        HPL[{-2, -1, -1}, x] + 1080*(-134 + 21*Pi^2 - 378*x + 48*Pi^2*x - 
         420*x^2 + 72*Pi^2*x^2 - 176*x^3 + 48*Pi^2*x^3 + 21*Pi^2*x^4)*
        Log[-s]^2 + 2160*(1 + x)*(11 + 19*x + 14*x^2)*Log[-s]^3 - 
       3240*(1 + x)^4*Log[-s]^4 + HPL[{-2, -1}, x]*
        (12960*x*(12 + 19*x + 12*x^2) + 77760*(1 + x + x^2)^2*Log[-s]) + 
       HPL[{-2}, x]*(-2160*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 
           9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) + 
         12960*x*(12 + 19*x + 12*x^2)*Log[-s] + 38880*(1 + x + x^2)^2*
          Log[-s]^2) + 6*(-194240 + 4020*Pi^2 + 315*Pi^4 - 550080*x - 
         14580*Pi^2*x + 1476*Pi^4*x - 614400*x^2 - 27000*Pi^2*x^2 + 
         2214*Pi^4*x^2 - 258560*x^3 - 20640*Pi^2*x^3 + 1476*Pi^4*x^3 + 
         315*Pi^4*x^4 + 55440*Zeta[3] + 125280*x*Zeta[3] + 
         125280*x^2*Zeta[3] + 44640*x^3*Zeta[3]) + 
       360*Log[-s]*(1616 - 33*Pi^2 + 4572*x + 126*Pi^2*x + 5100*x^2 + 
         243*Pi^2*x^2 + 2144*x^3 + 174*Pi^2*x^3 - 720*Zeta[3] - 
         2448*x*Zeta[3] - 3672*x^2*Zeta[3] - 2448*x^3*Zeta[3] - 
         720*x^4*Zeta[3])) + HPL[{0}, x]^2*
      (38880*(1 + x + x^2)^2*HPL[{-2, -1}, x] + 
       1080*(-134 + 18*Pi^2 - 522*x + 42*Pi^2*x - 640*x^2 + 63*Pi^2*x^2 - 
         320*x^3 + 42*Pi^2*x^3 + 18*Pi^2*x^4)*Log[-s] + 
       3240*(11 + 42*x + 52*x^2 + 26*x^3)*Log[-s]^2 - 
       6480*x*(2 + 3*x + 2*x^2)*Log[-s]^3 + HPL[{-2}, x]*
        (6480*x*(12 + 19*x + 12*x^2) + 38880*(1 + x + x^2)^2*Log[-s]) + 
       180*(1616 - 33*Pi^2 + 6300*x + 90*Pi^2*x + 7744*x^2 + 186*Pi^2*x^2 + 
         3872*x^3 + 138*Pi^2*x^3 - 216*Zeta[3] - 1440*x*Zeta[3] - 
         2160*x^2*Zeta[3] - 1440*x^3*Zeta[3] - 216*x^4*Zeta[3])) + 
     HPL[{-1}, x]^2*((19440*Pi^2*(1 + x + x^2)^2 + 38880*(1 + x + x^2)^2*
          HPL[{-2}, x])*HPL[{0}, x] + 12960*(1 + x + x^2)^2*HPL[{0}, x]^3 + 
       19440*Pi^2*(1 + x + x^2)^2*Log[-s] + HPL[{0}, x]^2*
        (3240*x*(12 + 19*x + 12*x^2) + 19440*(1 + x + x^2)^2*Log[-s]) + 
       3240*(12*Pi^2*x + 19*Pi^2*x^2 + 12*Pi^2*x^3 - 12*Zeta[3] - 
         24*x*Zeta[3] - 36*x^2*Zeta[3] - 24*x^3*Zeta[3] - 12*x^4*Zeta[3])) + 
     HPL[{-1}, x]*(-9720*(1 + x + x^2)^2*HPL[{0}, x]^4 + 
       77760*(1 + x + x^2)^2*HPL[{-3, -1}, x] - 19440*Pi^2*(1 + x + x^2)^2*
        Log[-s]^2 + HPL[{0}, x]^3*(-4320*x*(12 + 19*x + 12*x^2) - 
         25920*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]^2*
        (-1080*(15*Pi^2 - 144*x + 30*Pi^2*x - 220*x^2 + 45*Pi^2*x^2 - 
           144*x^3 + 30*Pi^2*x^3 + 15*Pi^2*x^4) - 38880*(1 + x + x^2)^2*
          HPL[{-2}, x] - 6480*x*(12 + 19*x + 12*x^2)*Log[-s] - 
         19440*(1 + x + x^2)^2*Log[-s]^2) + 216*(3*Pi^4 + 720*Pi^2*x + 
         6*Pi^4*x + 1100*Pi^2*x^2 + 9*Pi^4*x^2 + 720*Pi^2*x^3 + 6*Pi^4*x^3 + 
         3*Pi^4*x^4 + 720*x*Zeta[3] + 1140*x^2*Zeta[3] + 720*x^3*Zeta[3]) - 
       6480*Log[-s]*(12*Pi^2*x + 19*Pi^2*x^2 + 12*Pi^2*x^3 - 12*Zeta[3] - 
         24*x*Zeta[3] - 36*x^2*Zeta[3] - 24*x^3*Zeta[3] - 12*x^4*Zeta[3]) + 
       HPL[{0}, x]*(-77760*(1 + x + x^2)^2*HPL[{-2, -1}, x] - 
         38880*Pi^2*(1 + x + x^2)^2*Log[-s] + HPL[{-2}, x]*
          (-12960*x*(12 + 19*x + 12*x^2) - 77760*(1 + x + x^2)^2*Log[-s]) - 
         6480*(12*Pi^2*x + 19*Pi^2*x^2 + 12*Pi^2*x^3 - 12*Zeta[3] - 
           24*x*Zeta[3] - 36*x^2*Zeta[3] - 24*x^3*Zeta[3] - 
           12*x^4*Zeta[3]))) - 1041984*Zeta[5] - 4012416*x*Zeta[5] - 
     6018624*x^2*Zeta[5] - 4012416*x^3*Zeta[5] - 1041984*x^4*Zeta[5]))/
   (38880*(1 + x)^4) - (ep^4*(97968640 - 2039520*Pi^2 - 198387*Pi^4 + 
     378*Pi^6 + 408163840*x + 4572960*Pi^2*x - 874629*Pi^4*x - 50490*Pi^6*x + 
     620390400*x^2 + 7096320*Pi^2*x^2 - 1326780*Pi^4*x^2 - 75735*Pi^6*x^2 + 
     408163840*x^3 + 4572960*Pi^2*x^3 - 874629*Pi^4*x^3 - 50490*Pi^6*x^3 + 
     97968640*x^4 - 2039520*Pi^2*x^4 - 198387*Pi^4*x^4 + 378*Pi^6*x^4 + 
     1632960*(1 + x + x^2)^2*HPL[{-6}, x] - 
     2268*(4 + 6*x + 9*x^2 + 6*x^3 + 4*x^4)*HPL[{0}, x]^6 + 
     HPL[{-1}, x]^4*(-34020*Pi^2*(1 + x + x^2)^2 - 34020*(1 + x + x^2)^2*
        HPL[{0}, x]^2) + 1632960*(1 + x + x^2)^2*HPL[{-5, -1}, x] + 
     1632960*(1 + x + x^2)^2*HPL[{-4, -1, -1}, x] + 
     1632960*(1 + x + x^2)^2*HPL[{-3, -1, -1, -1}, x] - 
     3780*(-67 + 12*Pi^2 - 277*x + 30*Pi^2*x - 420*x^2 + 45*Pi^2*x^2 - 
       277*x^3 + 30*Pi^2*x^3 - 67*x^4 + 12*Pi^2*x^4)*Log[-s]^4 - 
     24948*(1 + x)^4*Log[-s]^5 + 4536*(1 + x)^4*Log[-s]^6 + 
     HPL[{-4, -1}, x]*(272160*x*(12 + 19*x + 12*x^2) + 
       1632960*(1 + x + x^2)^2*Log[-s]) + HPL[{-3, -1, -1}, x]*
      (272160*x*(12 + 19*x + 12*x^2) + 1632960*(1 + x + x^2)^2*Log[-s]) + 
     HPL[{-5}, x]*(272160*x*(12 + 19*x + 12*x^2) - 1632960*(1 + x + x^2)^2*
        HPL[{-1}, x] + 1632960*(1 + x + x^2)^2*Log[-s]) + 
     HPL[{0}, x]^5*(-2268*(11 + 78*x + 109*x^2 + 62*x^3) - 
       13608*(1 + x^2)*(3 + 4*x + 3*x^2)*Log[-s]) + 
     HPL[{-3, -1}, x]*(-45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 
         9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) + 
       272160*x*(12 + 19*x + 12*x^2)*Log[-s] + 816480*(1 + x + x^2)^2*
        Log[-s]^2) + HPL[{0}, x]^4*(-1890*(-134 + 12*Pi^2 - 810*x + 
         30*Pi^2*x - 1080*x^2 + 45*Pi^2*x^2 - 608*x^3 + 30*Pi^2*x^3 + 
         12*Pi^2*x^4) - 68040*(1 + x + x^2)^2*HPL[{-2}, x] - 
       11340*(11 + 66*x + 90*x^2 + 50*x^3)*Log[-s] - 
       34020*(2 + 2*x + 3*x^2 + 2*x^3 + 2*x^4)*Log[-s]^2) + 
     HPL[{-4}, x]*(-45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 9*Pi^2*x^2 + 
         144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) + 816480*(1 + x + x^2)^2*
        HPL[{-1}, x]^2 + 272160*x*(12 + 19*x + 12*x^2)*Log[-s] + 
       816480*(1 + x + x^2)^2*Log[-s]^2 + HPL[{-1}, x]*
        (-272160*x*(12 + 19*x + 12*x^2) - 1632960*(1 + x + x^2)^2*Log[-s])) - 
     28506240*Zeta[3] + 582120*Pi^2*Zeta[3] - 105406560*x*Zeta[3] - 
     1753920*Pi^2*x*Zeta[3] - 159939360*x^2*Zeta[3] - 
     2971080*Pi^2*x^2*Zeta[3] - 105406560*x^3*Zeta[3] - 
     1753920*Pi^2*x^3*Zeta[3] - 28506240*x^4*Zeta[3] + 
     582120*Pi^2*x^4*Zeta[3] + 12700800*Zeta[3]^2 + 43182720*x*Zeta[3]^2 + 
     64774080*x^2*Zeta[3]^2 + 43182720*x^3*Zeta[3]^2 + 
     12700800*x^4*Zeta[3]^2 + 1260*Log[-s]^3*(-1616 + 33*Pi^2 - 6716*x - 
       84*Pi^2*x - 10200*x^2 - 144*Pi^2*x^2 - 6716*x^3 - 84*Pi^2*x^3 - 
       1616*x^4 + 33*Pi^2*x^4 + 1224*Zeta[3] + 4464*x*Zeta[3] + 
       6696*x^2*Zeta[3] + 4464*x^3*Zeta[3] + 1224*x^4*Zeta[3]) - 
     126*Log[-s]^2*(-97120 + 2010*Pi^2 + 369*Pi^4 - 404320*x - 4650*Pi^2*x + 
       1584*Pi^4*x - 614400*x^2 - 7200*Pi^2*x^2 + 2376*Pi^4*x^2 - 
       404320*x^3 - 4650*Pi^2*x^3 + 1584*Pi^4*x^3 - 97120*x^4 + 
       2010*Pi^2*x^4 + 369*Pi^4*x^4 + 27720*Zeta[3] + 97920*x*Zeta[3] + 
       145800*x^2*Zeta[3] + 97920*x^3*Zeta[3] + 27720*x^4*Zeta[3]) + 
     HPL[{0}, x]^2*(-816480*(1 + x + x^2)^2*HPL[{-2, -1, -1}, x] - 
       11340*(-134 + 18*Pi^2 - 522*x + 42*Pi^2*x - 640*x^2 + 63*Pi^2*x^2 - 
         320*x^3 + 42*Pi^2*x^3 + 18*Pi^2*x^4)*Log[-s]^2 - 
       22680*(11 + 42*x + 52*x^2 + 26*x^3)*Log[-s]^3 + 
       34020*x*(2 + 3*x + 2*x^2)*Log[-s]^4 + HPL[{-2, -1}, x]*
        (-136080*x*(12 + 19*x + 12*x^2) - 816480*(1 + x + x^2)^2*Log[-s]) + 
       HPL[{-2}, x]*(22680*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 
           9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) - 
         136080*x*(12 + 19*x + 12*x^2)*Log[-s] - 408240*(1 + x + x^2)^2*
          Log[-s]^2) + 63*(194240 - 4020*Pi^2 + 108*Pi^4 + 757440*x + 
         10260*Pi^2*x - 630*Pi^4*x + 931840*x^2 + 20400*Pi^2*x^2 - 
         945*Pi^4*x^2 + 465920*x^3 + 16320*Pi^2*x^3 - 630*Pi^4*x^3 + 
         108*Pi^4*x^4 - 55440*Zeta[3] - 185760*x*Zeta[3] - 
         221040*x^2*Zeta[3] - 105120*x^3*Zeta[3]) - 
       3780*Log[-s]*(1616 - 33*Pi^2 + 6300*x + 90*Pi^2*x + 7744*x^2 + 
         186*Pi^2*x^2 + 3872*x^3 + 138*Pi^2*x^3 - 216*Zeta[3] - 
         1440*x*Zeta[3] - 2160*x^2*Zeta[3] - 1440*x^3*Zeta[3] - 
         216*x^4*Zeta[3])) + HPL[{-1}, x]^3*
      ((136080*Pi^2*(1 + x + x^2)^2 + 272160*(1 + x + x^2)^2*HPL[{-2}, x])*
        HPL[{0}, x] + 90720*(1 + x + x^2)^2*HPL[{0}, x]^3 + 
       136080*Pi^2*(1 + x + x^2)^2*Log[-s] + HPL[{0}, x]^2*
        (22680*x*(12 + 19*x + 12*x^2) + 136080*(1 + x + x^2)^2*Log[-s]) + 
       22680*(12*Pi^2*x + 19*Pi^2*x^2 + 12*Pi^2*x^3 - 12*Zeta[3] - 
         24*x*Zeta[3] - 36*x^2*Zeta[3] - 24*x^3*Zeta[3] - 12*x^4*Zeta[3])) + 
     HPL[{0}, x]^3*(-272160*(1 + x + x^2)^2*HPL[{-2, -1}, x] - 
       7560*(-134 + 15*Pi^2 - 666*x + 36*Pi^2*x - 860*x^2 + 54*Pi^2*x^2 - 
         464*x^3 + 36*Pi^2*x^3 + 15*Pi^2*x^4)*Log[-s] - 
       22680*(11 + 54*x + 71*x^2 + 38*x^3)*Log[-s]^2 - 
       45360*(1 + x^4)*Log[-s]^3 + HPL[{-2}, x]*
        (-45360*x*(12 + 19*x + 12*x^2) - 272160*(1 + x + x^2)^2*Log[-s]) - 
       1260*(1616 - 33*Pi^2 + 8028*x + 54*Pi^2*x + 10388*x^2 + 129*Pi^2*x^2 + 
         5600*x^3 + 102*Pi^2*x^3 + 288*Zeta[3] - 432*x*Zeta[3] - 
         648*x^2*Zeta[3] - 432*x^3*Zeta[3] + 288*x^4*Zeta[3])) + 
     HPL[{-3}, x]*(-272160*(1 + x + x^2)^2*HPL[{-1}, x]^3 - 
       45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 9*Pi^2*x^2 + 144*x^3 + 
         6*Pi^2*x^3 + 3*Pi^2*x^4)*Log[-s] + 136080*x*(12 + 19*x + 12*x^2)*
        Log[-s]^2 + 272160*(1 + x + x^2)^2*Log[-s]^3 + 
       HPL[{-1}, x]^2*(136080*x*(12 + 19*x + 12*x^2) + 816480*(1 + x + x^2)^2*
          Log[-s]) + HPL[{-1}, x]*(45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 
           220*x^2 + 9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) - 
         272160*x*(12 + 19*x + 12*x^2)*Log[-s] - 816480*(1 + x + x^2)^2*
          Log[-s]^2) + 7560*(1728*x - 36*Pi^2*x + 2644*x^2 - 57*Pi^2*x^2 + 
         1728*x^3 - 36*Pi^2*x^3 + 504*Zeta[3] + 1008*x*Zeta[3] + 
         1512*x^2*Zeta[3] + 1008*x^3*Zeta[3] + 504*x^4*Zeta[3])) + 
     HPL[{-1}, x]^2*(-102060*(1 + x + x^2)^2*HPL[{0}, x]^4 + 
       816480*(1 + x + x^2)^2*HPL[{-3, -1}, x] - 204120*Pi^2*(1 + x + x^2)^2*
        Log[-s]^2 + HPL[{0}, x]^3*(-45360*x*(12 + 19*x + 12*x^2) - 
         272160*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]^2*
        (-11340*(15*Pi^2 - 144*x + 30*Pi^2*x - 220*x^2 + 45*Pi^2*x^2 - 
           144*x^3 + 30*Pi^2*x^3 + 15*Pi^2*x^4) - 408240*(1 + x + x^2)^2*
          HPL[{-2}, x] - 68040*x*(12 + 19*x + 12*x^2)*Log[-s] - 
         204120*(1 + x + x^2)^2*Log[-s]^2) + 
       2268*(3*Pi^4 + 720*Pi^2*x + 6*Pi^4*x + 1100*Pi^2*x^2 + 9*Pi^4*x^2 + 
         720*Pi^2*x^3 + 6*Pi^4*x^3 + 3*Pi^4*x^4 + 720*x*Zeta[3] + 
         1140*x^2*Zeta[3] + 720*x^3*Zeta[3]) - 68040*Log[-s]*
        (12*Pi^2*x + 19*Pi^2*x^2 + 12*Pi^2*x^3 - 12*Zeta[3] - 24*x*Zeta[3] - 
         36*x^2*Zeta[3] - 24*x^3*Zeta[3] - 12*x^4*Zeta[3]) + 
       HPL[{0}, x]*(-816480*(1 + x + x^2)^2*HPL[{-2, -1}, x] - 
         408240*Pi^2*(1 + x + x^2)^2*Log[-s] + HPL[{-2}, x]*
          (-136080*x*(12 + 19*x + 12*x^2) - 816480*(1 + x + x^2)^2*Log[-s]) - 
         68040*(12*Pi^2*x + 19*Pi^2*x^2 + 12*Pi^2*x^3 - 12*Zeta[3] - 
           24*x*Zeta[3] - 36*x^2*Zeta[3] - 24*x^3*Zeta[3] - 
           12*x^4*Zeta[3]))) - 18561312*Zeta[5] - 70979328*x*Zeta[5] - 
     106196832*x^2*Zeta[5] - 70979328*x^3*Zeta[5] - 18561312*x^4*Zeta[5] + 
     21*Log[-s]*(-2332160 + 48480*Pi^2 + 4653*Pi^4 - 9714560*x - 
       109560*Pi^2*x + 19908*Pi^4*x - 14764800*x^2 - 169920*Pi^2*x^2 + 
       29970*Pi^4*x^2 - 9714560*x^3 - 109560*Pi^2*x^3 + 19908*Pi^4*x^3 - 
       2332160*x^4 + 48480*Pi^2*x^4 + 4653*Pi^4*x^4 + 675360*Zeta[3] - 
       127440*Pi^2*Zeta[3] + 2481120*x*Zeta[3] - 315360*Pi^2*x*Zeta[3] + 
       3758400*x^2*Zeta[3] - 473040*Pi^2*x^2*Zeta[3] + 2481120*x^3*Zeta[3] - 
       315360*Pi^2*x^3*Zeta[3] + 675360*x^4*Zeta[3] - 
       127440*Pi^2*x^4*Zeta[3] + 1041984*Zeta[5] + 4012416*x*Zeta[5] + 
       6018624*x^2*Zeta[5] + 4012416*x^3*Zeta[5] + 1041984*x^4*Zeta[5]) + 
     HPL[{-1}, x]*(54432*(1 + x + x^2)^2*HPL[{0}, x]^5 - 
       1632960*(1 + x + x^2)^2*HPL[{-4, -1}, x] - 1632960*(1 + x + x^2)^2*
        HPL[{-3, -1, -1}, x] + 136080*Pi^2*(1 + x + x^2)^2*Log[-s]^3 + 
       HPL[{-3, -1}, x]*(-272160*x*(12 + 19*x + 12*x^2) - 
         1632960*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]^4*
        (34020*x*(12 + 19*x + 12*x^2) + 204120*(1 + x + x^2)^2*Log[-s]) + 
       HPL[{0}, x]^3*(30240*(3*Pi^2 - 72*x + 6*Pi^2*x - 110*x^2 + 
           9*Pi^2*x^2 - 72*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) + 
         272160*(1 + x + x^2)^2*HPL[{-2}, x] + 90720*x*(12 + 19*x + 12*x^2)*
          Log[-s] + 272160*(1 + x + x^2)^2*Log[-s]^2) - 
       4536*Log[-s]*(3*Pi^4 + 720*Pi^2*x + 6*Pi^4*x + 1100*Pi^2*x^2 + 
         9*Pi^4*x^2 + 720*Pi^2*x^3 + 6*Pi^4*x^3 + 3*Pi^4*x^4 + 
         720*x*Zeta[3] + 1140*x^2*Zeta[3] + 720*x^3*Zeta[3]) + 
       68040*Log[-s]^2*(12*Pi^2*x + 19*Pi^2*x^2 + 12*Pi^2*x^3 - 12*Zeta[3] - 
         24*x*Zeta[3] - 36*x^2*Zeta[3] - 24*x^3*Zeta[3] - 12*x^4*Zeta[3]) + 
       HPL[{0}, x]*(1632960*(1 + x + x^2)^2*HPL[{-2, -1, -1}, x] + 
         408240*Pi^2*(1 + x + x^2)^2*Log[-s]^2 + HPL[{-2, -1}, x]*
          (272160*x*(12 + 19*x + 12*x^2) + 1632960*(1 + x + x^2)^2*Log[-s]) + 
         HPL[{-2}, x]*(-45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 
             9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) + 
           272160*x*(12 + 19*x + 12*x^2)*Log[-s] + 816480*(1 + x + x^2)^2*
            Log[-s]^2) - 4536*(3*Pi^4 + 720*Pi^2*x + 6*Pi^4*x + 
           1100*Pi^2*x^2 + 9*Pi^4*x^2 + 720*Pi^2*x^3 + 6*Pi^4*x^3 + 
           3*Pi^4*x^4 + 720*x*Zeta[3] + 1140*x^2*Zeta[3] + 720*x^3*Zeta[3]) + 
         136080*Log[-s]*(12*Pi^2*x + 19*Pi^2*x^2 + 12*Pi^2*x^3 - 12*Zeta[3] - 
           24*x*Zeta[3] - 36*x^2*Zeta[3] - 24*x^3*Zeta[3] - 
           12*x^4*Zeta[3])) + HPL[{0}, x]^2*(816480*(1 + x + x^2)^2*
          HPL[{-2, -1}, x] + 22680*(15*Pi^2 - 144*x + 30*Pi^2*x - 220*x^2 + 
           45*Pi^2*x^2 - 144*x^3 + 30*Pi^2*x^3 + 15*Pi^2*x^4)*Log[-s] + 
         68040*x*(12 + 19*x + 12*x^2)*Log[-s]^2 + 136080*(1 + x + x^2)^2*
          Log[-s]^3 + HPL[{-2}, x]*(136080*x*(12 + 19*x + 12*x^2) + 
           816480*(1 + x + x^2)^2*Log[-s]) + 3780*(1728*x + 180*Pi^2*x + 
           2644*x^2 + 285*Pi^2*x^2 + 1728*x^3 + 180*Pi^2*x^3 + 288*Zeta[3] + 
           576*x*Zeta[3] + 864*x^2*Zeta[3] + 576*x^3*Zeta[3] + 
           288*x^4*Zeta[3])) - 756*(-8640*Pi^2*x + 36*Pi^4*x - 
         13220*Pi^2*x^2 + 57*Pi^4*x^2 - 8640*Pi^2*x^3 + 36*Pi^4*x^3 - 
         2700*Pi^2*Zeta[3] - 8640*x*Zeta[3] - 5400*Pi^2*x*Zeta[3] - 
         13200*x^2*Zeta[3] - 8100*Pi^2*x^2*Zeta[3] - 8640*x^3*Zeta[3] - 
         5400*Pi^2*x^3*Zeta[3] - 2700*Pi^2*x^4*Zeta[3] + 2160*Zeta[5] + 
         4320*x*Zeta[5] + 6480*x^2*Zeta[5] + 4320*x^3*Zeta[5] + 
         2160*x^4*Zeta[5])) + HPL[{0}, x]*(-1632960*(1 + x + x^2)^2*
        HPL[{-2, -1, -1, -1}, x] - 7560*(-134 + 21*Pi^2 - 378*x + 48*Pi^2*x - 
         420*x^2 + 72*Pi^2*x^2 - 176*x^3 + 48*Pi^2*x^3 + 21*Pi^2*x^4)*
        Log[-s]^3 - 11340*(1 + x)*(11 + 19*x + 14*x^2)*Log[-s]^4 + 
       13608*(1 + x)^4*Log[-s]^5 + HPL[{-2, -1, -1}, x]*
        (-272160*x*(12 + 19*x + 12*x^2) - 1632960*(1 + x + x^2)^2*Log[-s]) + 
       HPL[{-2, -1}, x]*(45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 
           9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) - 
         272160*x*(12 + 19*x + 12*x^2)*Log[-s] - 816480*(1 + x + x^2)^2*
          Log[-s]^2) - 126*Log[-s]*(-194240 + 4020*Pi^2 + 315*Pi^4 - 
         550080*x - 14580*Pi^2*x + 1476*Pi^4*x - 614400*x^2 - 
         27000*Pi^2*x^2 + 2214*Pi^4*x^2 - 258560*x^3 - 20640*Pi^2*x^3 + 
         1476*Pi^4*x^3 + 315*Pi^4*x^4 + 55440*Zeta[3] + 125280*x*Zeta[3] + 
         125280*x^2*Zeta[3] + 44640*x^3*Zeta[3]) - 3780*Log[-s]^2*
        (1616 - 33*Pi^2 + 4572*x + 126*Pi^2*x + 5100*x^2 + 243*Pi^2*x^2 + 
         2144*x^3 + 174*Pi^2*x^3 - 720*Zeta[3] - 2448*x*Zeta[3] - 
         3672*x^2*Zeta[3] - 2448*x^3*Zeta[3] - 720*x^4*Zeta[3]) + 
       HPL[{-2}, x]*(45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 
           9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4)*Log[-s] - 
         136080*x*(12 + 19*x + 12*x^2)*Log[-s]^2 - 272160*(1 + x + x^2)^2*
          Log[-s]^3 - 7560*(1728*x - 36*Pi^2*x + 2644*x^2 - 57*Pi^2*x^2 + 
           1728*x^3 - 36*Pi^2*x^3 + 504*Zeta[3] + 1008*x*Zeta[3] + 
           1512*x^2*Zeta[3] + 1008*x^3*Zeta[3] + 504*x^4*Zeta[3])) + 
       21*(-2332160 + 48480*Pi^2 + 4653*Pi^4 - 6606720*x - 173880*Pi^2*x + 
         13986*Pi^4*x - 7382400*x^2 - 322920*Pi^2*x^2 + 16011*Pi^4*x^2 - 
         3107840*x^3 - 246720*Pi^2*x^3 + 7218*Pi^4*x^3 + 675360*Zeta[3] - 
         112320*Pi^2*Zeta[3] + 1594080*x*Zeta[3] - 254880*Pi^2*x*Zeta[3] + 
         1641600*x^2*Zeta[3] - 382320*Pi^2*x^2*Zeta[3] + 576000*x^3*Zeta[3] - 
         254880*Pi^2*x^3*Zeta[3] - 112320*Pi^2*x^4*Zeta[3] + 559872*Zeta[5] + 
         2083968*x*Zeta[5] + 3125952*x^2*Zeta[5] + 2083968*x^3*Zeta[5] + 
           559872*x^4*Zeta[5]))))/(816480*(1 + x)^4);

ApmpmEu[2]=8/ep^4 + (11 - 8*HPL[{0}, x] - 16*Log[-s])/ep^3 -
  (-67 + 15*Pi^2 - 280*x + 36*Pi^2*x - 426*x^2 + 54*Pi^2*x^2 - 280*x^3 + 
    36*Pi^2*x^3 - 67*x^4 + 15*Pi^2*x^4 - 6*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*
     HPL[{0}, x]^2 + 66*(1 + x)^4*Log[-s] - 48*(1 + x)^4*Log[-s]^2 + 
    HPL[{0}, x]*((1 + x)*(55 + 109*x + 89*x^2 + 11*x^3) - 
      48*(1 + x)^4*Log[-s]))/(3*ep^2*(1 + x)^4) + 
  (718 - 11*Pi^2 + 3040*x + 100*Pi^2*x + 4644*x^2 + 162*Pi^2*x^2 + 3040*x^3 + 
    100*Pi^2*x^3 + 718*x^4 - 11*Pi^2*x^4 - 144*(1 + x + x^2)^2*HPL[{-3}, x] + 
    12*(2 - 6*x - 9*x^2 - 6*x^3 + 2*x^4)*HPL[{0}, x]^3 + 
    HPL[{-1}, x]*(-72*Pi^2*(1 + x + x^2)^2 - 72*(1 + x + x^2)^2*
       HPL[{0}, x]^2) + 12*(-67 + 15*Pi^2 - 280*x + 36*Pi^2*x - 426*x^2 + 
      54*Pi^2*x^2 - 280*x^3 + 36*Pi^2*x^3 - 67*x^4 + 15*Pi^2*x^4)*Log[-s] + 
    396*(1 + x)^4*Log[-s]^2 - 192*(1 + x)^4*Log[-s]^3 + 
    HPL[{0}, x]^2*(12*(22 + 72*x + 85*x^2 + 40*x^3) - 
      72*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*Log[-s]) + 
    HPL[{0}, x]*(2*(-335 + 63*Pi^2 - 1042*x + 144*Pi^2*x - 1278*x^2 + 
        216*Pi^2*x^2 - 638*x^3 + 144*Pi^2*x^3 - 67*x^4 + 63*Pi^2*x^4) + 
      144*(1 + x + x^2)^2*HPL[{-2}, x] + 12*(1 + x)*(55 + 109*x + 89*x^2 + 
        11*x^3)*Log[-s] - 288*(1 + x)^4*Log[-s]^2) - 780*Zeta[3] - 
    2832*x*Zeta[3] - 4248*x^2*Zeta[3] - 2832*x^3*Zeta[3] - 780*x^4*Zeta[3])/
   (18*ep*(1 + x)^4) - (-13885 + 335*Pi^2 + 12*Pi^4 - 58120*x - 1570*Pi^2*x + 
    264*Pi^4*x - 88470*x^2 - 4470*Pi^2*x^2 + 396*Pi^4*x^2 - 58120*x^3 - 
    1570*Pi^2*x^3 + 264*Pi^4*x^3 - 13885*x^4 + 335*Pi^2*x^4 + 12*Pi^4*x^4 - 
    2160*(1 + x + x^2)^2*HPL[{-4}, x] + 360*(1 + x^4)*HPL[{0}, x]^4 + 
    HPL[{-1}, x]^2*(540*Pi^2*(1 + x + x^2)^2 + 540*(1 + x + x^2)^2*
       HPL[{0}, x]^2) - 2160*(1 + x + x^2)^2*HPL[{-3, -1}, x] + 
    180*(-67 + 15*Pi^2 - 280*x + 36*Pi^2*x - 426*x^2 + 54*Pi^2*x^2 - 
      280*x^3 + 36*Pi^2*x^3 - 67*x^4 + 15*Pi^2*x^4)*Log[-s]^2 + 
    3960*(1 + x)^4*Log[-s]^3 - 1440*(1 + x)^4*Log[-s]^4 + 
    HPL[{-3}, x]*(-180*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4) + 
      2160*(1 + x + x^2)^2*HPL[{-1}, x] - 1080*(1 + x + x^2)^2*HPL[{0}, x] - 
      4320*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]^3*
     (30*(66 + 294*x + 364*x^2 + 182*x^3 + 11*x^4) + 
      360*(2 - 6*x - 9*x^2 - 6*x^3 + 2*x^4)*Log[-s]) + 
    HPL[{0}, x]^2*(30*(-268 + 39*Pi^2 - 786*x + 90*Pi^2*x - 922*x^2 + 
        135*Pi^2*x^2 - 382*x^3 + 90*Pi^2*x^3 + 39*Pi^2*x^4) + 
      2160*(1 + x + x^2)^2*HPL[{-2}, x] + 360*(22 + 72*x + 85*x^2 + 40*x^3)*
       Log[-s] - 1080*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*Log[-s]^2) + 
    3960*Zeta[3] + 11520*x*Zeta[3] + 16920*x^2*Zeta[3] + 11520*x^3*Zeta[3] + 
    3960*x^4*Zeta[3] - 30*Log[-s]*(-718 + 11*Pi^2 - 3040*x - 100*Pi^2*x - 
      4644*x^2 - 162*Pi^2*x^2 - 3040*x^3 - 100*Pi^2*x^3 - 718*x^4 + 
      11*Pi^2*x^4 + 780*Zeta[3] + 2832*x*Zeta[3] + 4248*x^2*Zeta[3] + 
      2832*x^3*Zeta[3] + 780*x^4*Zeta[3]) + 
    HPL[{0}, x]*(2160*(1 + x + x^2)^2*HPL[{-2, -1}, x] + 
      60*(-335 + 63*Pi^2 - 1042*x + 144*Pi^2*x - 1278*x^2 + 216*Pi^2*x^2 - 
        638*x^3 + 144*Pi^2*x^3 - 67*x^4 + 63*Pi^2*x^4)*Log[-s] + 
      180*(1 + x)*(55 + 109*x + 89*x^2 + 11*x^3)*Log[-s]^2 - 
      2880*(1 + x)^4*Log[-s]^3 + HPL[{-2}, x]*
       (180*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4) + 4320*(1 + x + x^2)^2*
         Log[-s]) + 5*(3500 - 33*Pi^2 + 11548*x + 864*Pi^2*x + 13932*x^2 + 
        1422*Pi^2*x^2 + 6692*x^3 + 960*Pi^2*x^3 + 808*x^4 + 165*Pi^2*x^4 - 
        2556*Zeta[3] - 8928*x*Zeta[3] - 13392*x^2*Zeta[3] - 
        8928*x^3*Zeta[3] - 2556*x^4*Zeta[3])) + 
    HPL[{-1}, x]*((-1620*Pi^2*(1 + x + x^2)^2 - 2160*(1 + x + x^2)^2*
         HPL[{-2}, x])*HPL[{0}, x] - 1260*(1 + x + x^2)^2*HPL[{0}, x]^3 - 
      2160*Pi^2*(1 + x + x^2)^2*Log[-s] + HPL[{0}, x]^2*
       (-90*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4) - 2160*(1 + x + x^2)^2*
         Log[-s]) - 90*(11*Pi^2 + 68*Pi^2*x + 104*Pi^2*x^2 + 68*Pi^2*x^3 + 
        11*Pi^2*x^4 - 24*Zeta[3] - 48*x*Zeta[3] - 72*x^2*Zeta[3] - 
        48*x^3*Zeta[3] - 24*x^4*Zeta[3])))/(270*(1 + x)^4) - 
  (ep*(12960*x*(7 + 12*x + 18*x^2 + 12*x^3 + 7*x^4)*HPL[{-5}, x] - 
     216*x*(8 + 6*x + 9*x^2 + 6*x^3 + 8*x^4)*HPL[{0}, x]^5 + 
     HPL[{-1}, x]^3*(2160*Pi^2*x*(1 + x + x^2)^2 + 2160*x*(1 + x + x^2)^2*
        HPL[{0}, x]^2) + 25920*x*(1 + x + x^2)^2*HPL[{-4, -1}, x] + 
     25920*x*(1 + x + x^2)^2*HPL[{-3, -1, -1}, x] - 
     1440*x*(-67 + 15*Pi^2 - 280*x + 36*Pi^2*x - 426*x^2 + 54*Pi^2*x^2 - 
       280*x^3 + 36*Pi^2*x^3 - 67*x^4 + 15*Pi^2*x^4)*Log[-s]^3 - 
     23760*x*(1 + x)^4*Log[-s]^4 + 6912*x*(1 + x)^4*Log[-s]^5 + 
     HPL[{-3, -1}, x]*(-4320*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 
         5*x^6) + 51840*x*(1 + x + x^2)^2*Log[-s]) + 
     HPL[{-4}, x]*(-4320*x*(-33 - 24*x + 21*x^2 + 70*x^3 + 73*x^4 + 10*x^5) - 
       25920*x*(1 + x + x^2)^2*HPL[{-1}, x] - 
       12960*x*(3 - 2*x - 3*x^2 - 2*x^3 + 3*x^4)*HPL[{0}, x] + 
       51840*x*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]^4*
      (180*x*(-44 - 251*x - 315*x^2 - 144*x^3 - 13*x^4 + 5*x^5) - 
       8640*x*(1 + x^4)*Log[-s]) + HPL[{0}, x]^3*
      (-120*x*(-402 + 36*Pi^2 - 1803*x + 114*Pi^2*x - 2060*x^2 + 
         171*Pi^2*x^2 - 679*x^3 + 114*Pi^2*x^3 - 97*x^4 + 36*Pi^2*x^4) - 
       720*x*(66 + 294*x + 364*x^2 + 182*x^3 + 11*x^4)*Log[-s] - 
       4320*x*(2 - 6*x - 9*x^2 - 6*x^3 + 2*x^4)*Log[-s]^2) + 
     HPL[{-3}, x]*(-720*x*(97 + 658*x + 6*Pi^2*x + 1144*x^2 + 9*Pi^2*x^2 + 
         658*x^3 + 6*Pi^2*x^3 + 97*x^4) + 12960*x*(1 + x + x^2)^2*
        HPL[{-1}, x]^2 + 6480*x*(3 - 4*x - 6*x^2 - 4*x^3 + 3*x^4)*
        HPL[{0}, x]^2 + 4320*x*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4)*
        Log[-s] + 51840*x*(1 + x + x^2)^2*Log[-s]^2 + 
       HPL[{-1}, x]*(4320*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 
           5*x^6) - 12960*x*(1 + x + x^2)^2*HPL[{0}, x] - 
         51840*x*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]*
        (2160*x*(-44 + 26*x + 125*x^2 + 156*x^3 + 106*x^4 + 10*x^5) + 
         25920*x*(1 + x + x^2)^2*Log[-s])) + HPL[{-2}, x]*
      (-720*Pi^2*(-1 + x)*(1 + x)*(5 + 53*x + 52*x^2 + 53*x^3 + 5*x^4) - 
       12960*x*(1 + x + x^2)^2*HPL[{-1}, x]^2*HPL[{0}, x] - 
       2160*x*(7 + 6*x + 9*x^2 + 6*x^3 + 7*x^4)*HPL[{0}, x]^3 + 
       HPL[{0}, x]^2*(-2160*x*(-11 + 50*x + 104*x^2 + 86*x^3 + 33*x^4) - 
         51840*x*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]*
        (720*x*(97 + 3*Pi^2 + 658*x + 30*Pi^2*x + 1144*x^2 + 45*Pi^2*x^2 + 
           658*x^3 + 30*Pi^2*x^3 + 97*x^4 + 3*Pi^2*x^4) - 
         4320*x*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4)*Log[-s] - 
         51840*x*(1 + x + x^2)^2*Log[-s]^2) + HPL[{-1}, x]*
        (25920*x*(1 + x + x^2)^2*HPL[{0}, x]^2 + HPL[{0}, x]*
          (-4320*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 5*x^6) + 
           51840*x*(1 + x + x^2)^2*Log[-s]))) + 360*x*Log[-s]^2*
      (-718 + 11*Pi^2 - 3040*x - 100*Pi^2*x - 4644*x^2 - 162*Pi^2*x^2 - 
       3040*x^3 - 100*Pi^2*x^3 - 718*x^4 + 11*Pi^2*x^4 + 780*Zeta[3] + 
       2832*x*Zeta[3] + 4248*x^2*Zeta[3] + 2832*x^3*Zeta[3] + 
       780*x^4*Zeta[3]) - 24*x*Log[-s]*(-13885 + 335*Pi^2 + 12*Pi^4 - 
       58120*x - 1570*Pi^2*x + 264*Pi^4*x - 88470*x^2 - 4470*Pi^2*x^2 + 
       396*Pi^4*x^2 - 58120*x^3 - 1570*Pi^2*x^3 + 264*Pi^4*x^3 - 13885*x^4 + 
       335*Pi^2*x^4 + 12*Pi^4*x^4 + 3960*Zeta[3] + 11520*x*Zeta[3] + 
       16920*x^2*Zeta[3] + 11520*x^3*Zeta[3] + 3960*x^4*Zeta[3]) + 
     HPL[{0}, x]^2*(-25920*x*(1 + x + x^2)^2*HPL[{-2, -1}, x] - 
       720*x*(-268 + 39*Pi^2 - 786*x + 90*Pi^2*x - 922*x^2 + 135*Pi^2*x^2 - 
         382*x^3 + 90*Pi^2*x^3 + 39*Pi^2*x^4)*Log[-s] - 
       4320*x*(22 + 72*x + 85*x^2 + 40*x^3)*Log[-s]^2 + 
       8640*x*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*Log[-s]^3 + 
       60*x*(-2692 - 4503*x - 444*Pi^2*x - 3778*x^2 - 693*Pi^2*x^2 + 
         353*x^3 - 300*Pi^2*x^3 + 42*Pi^2*x^4 + 60*Pi^2*x^5 + 936*Zeta[3] + 
         4464*x*Zeta[3] + 6696*x^2*Zeta[3] + 4464*x^3*Zeta[3] + 
         936*x^4*Zeta[3])) + HPL[{-1}, x]^2*
      (-9720*Pi^2*x*(1 + x + x^2)^2*HPL[{0}, x] - 7560*x*(1 + x + x^2)^2*
        HPL[{0}, x]^3 - 12960*Pi^2*x*(1 + x + x^2)^2*Log[-s] + 
       HPL[{0}, x]^2*(1080*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 
           5*x^6) - 12960*x*(1 + x + x^2)^2*Log[-s]) + 
       1080*(5*Pi^2 + 20*Pi^2*x + 23*Pi^2*x^2 + 21*Pi^2*x^3 + 23*Pi^2*x^4 + 
         20*Pi^2*x^5 + 5*Pi^2*x^6 + 12*x*Zeta[3] + 24*x^2*Zeta[3] + 
         36*x^3*Zeta[3] + 24*x^4*Zeta[3] + 12*x^5*Zeta[3])) + 
     HPL[{0}, x]*(12960*x*(1 + x + x^2)^2*HPL[{-3, -1}, x] - 
       25920*x*(1 + x + x^2)^2*HPL[{-2, -1, -1}, x] - 
       720*x*(-335 + 63*Pi^2 - 1042*x + 144*Pi^2*x - 1278*x^2 + 
         216*Pi^2*x^2 - 638*x^3 + 144*Pi^2*x^3 - 67*x^4 + 63*Pi^2*x^4)*
        Log[-s]^2 - 1440*x*(1 + x)*(55 + 109*x + 89*x^2 + 11*x^3)*Log[-s]^3 + 
       17280*x*(1 + x)^4*Log[-s]^4 + HPL[{-2, -1}, x]*
        (4320*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 5*x^6) - 
         51840*x*(1 + x + x^2)^2*Log[-s]) - 120*x*Log[-s]*
        (3500 - 33*Pi^2 + 11548*x + 864*Pi^2*x + 13932*x^2 + 1422*Pi^2*x^2 + 
         6692*x^3 + 960*Pi^2*x^3 + 808*x^4 + 165*Pi^2*x^4 - 2556*Zeta[3] - 
         8928*x*Zeta[3] - 13392*x^2*Zeta[3] - 8928*x^3*Zeta[3] - 
         2556*x^4*Zeta[3]) - 4*x*(-59030 + 105*Pi^2 - 117*Pi^4 - 239950*x - 
         39060*Pi^2*x + 810*Pi^4*x - 265410*x^2 - 64890*Pi^2*x^2 + 
         1215*Pi^4*x^2 - 108770*x^3 - 29580*Pi^2*x^3 + 810*Pi^4*x^3 - 
         24280*x^4 - 6825*Pi^2*x^4 - 117*Pi^4*x^4 + 63360*Zeta[3] + 
         86760*x*Zeta[3] + 62100*x^2*Zeta[3] + 7200*x^3*Zeta[3] - 
         18000*x^4*Zeta[3] + 5400*x^5*Zeta[3])) + 
     HPL[{-1}, x]*(540*x*(3 + 2*x + 3*x^2)*(5 + 6*x + 5*x^2)*HPL[{0}, x]^4 - 
       25920*x*(1 + x + x^2)^2*HPL[{-3, -1}, x] + 
       25920*Pi^2*x*(1 + x + x^2)^2*Log[-s]^2 + HPL[{0}, x]^3*
        (-360*x^2*(-174 - 291*x - 188*x^2 - 26*x^3 + 10*x^4) + 
         30240*x*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]^2*
        (360*x*(-97 + 30*Pi^2 - 658*x + 54*Pi^2*x - 1144*x^2 + 81*Pi^2*x^2 - 
           658*x^3 + 54*Pi^2*x^3 - 97*x^4 + 30*Pi^2*x^4) + 
         2160*x*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4)*Log[-s] + 
         25920*x*(1 + x + x^2)^2*Log[-s]^2) + 2160*x*Log[-s]*
        (11*Pi^2 + 68*Pi^2*x + 104*Pi^2*x^2 + 68*Pi^2*x^3 + 11*Pi^2*x^4 - 
         24*Zeta[3] - 48*x*Zeta[3] - 72*x^2*Zeta[3] - 48*x^3*Zeta[3] - 
         24*x^4*Zeta[3]) - 36*(970*Pi^2*x + 51*Pi^4*x + 6580*Pi^2*x^2 + 
         132*Pi^4*x^2 + 11440*Pi^2*x^3 + 198*Pi^4*x^3 + 6580*Pi^2*x^4 + 
         132*Pi^4*x^4 + 970*Pi^2*x^5 + 51*Pi^4*x^5 - 600*Zeta[3] - 
         2400*x*Zeta[3] - 2760*x^2*Zeta[3] - 2520*x^3*Zeta[3] - 
         2760*x^4*Zeta[3] - 2400*x^5*Zeta[3] - 600*x^6*Zeta[3]) + 
       HPL[{0}, x]*(25920*x*(1 + x + x^2)^2*HPL[{-2, -1}, x] + 
         38880*Pi^2*x*(1 + x + x^2)^2*Log[-s] - 
         360*(10*Pi^2 + 40*Pi^2*x - 128*Pi^2*x^2 - 249*Pi^2*x^3 - 
           142*Pi^2*x^4 + 14*Pi^2*x^5 + 20*Pi^2*x^6 + 108*x*Zeta[3] + 
           216*x^2*Zeta[3] + 324*x^3*Zeta[3] + 216*x^4*Zeta[3] + 
           108*x^5*Zeta[3]))) + x*(28870 + 700*Pi^2 - 4059*Pi^4 + 223360*x + 
       30820*Pi^2*x + 4896*Pi^4*x + 388980*x^2 - 78960*Pi^2*x^2 + 
       12666*Pi^4*x^2 + 223360*x^3 + 30820*Pi^2*x^3 + 14484*Pi^4*x^3 + 
       28870*x^4 + 700*Pi^2*x^4 + 6753*Pi^4*x^4 + 1020*Pi^4*x^5 - 
       331200*Zeta[3] - 83160*Pi^2*Zeta[3] - 1078560*x*Zeta[3] - 
       138240*Pi^2*x*Zeta[3] - 1510560*x^2*Zeta[3] - 
       207360*Pi^2*x^2*Zeta[3] - 1078560*x^3*Zeta[3] - 
       138240*Pi^2*x^3*Zeta[3] - 331200*x^4*Zeta[3] - 
       83160*Pi^2*x^4*Zeta[3] + 600048*Zeta[5] + 2192832*x*Zeta[5] + 
       3289248*x^2*Zeta[5] + 2192832*x^3*Zeta[5] + 600048*x^4*Zeta[5])))/
   (3240*x*(1 + x)^4) + 
  (ep^2*(272160*x*(41 + 46*x + 69*x^2 + 46*x^3 + 41*x^4)*HPL[{-6}, x] + 
     952560*x*(1 - 2*x - 3*x^2 - 2*x^3 + x^4)*HPL[{-3}, x]^2 - 
     756*x*(2 + x + 2*x^2)*(4 + 5*x + 4*x^2)*HPL[{0}, x]^6 + 
     HPL[{-1}, x]^4*(-11340*Pi^2*x*(1 + x + x^2)^2 - 11340*x*(1 + x + x^2)^2*
        HPL[{0}, x]^2) + HPL[{-2}, x]^2*(-45360*Pi^2*x*(1 - x + x^2)*
        (5 + 7*x + 5*x^2) - 90720*(-1 + x)*(1 + x)*(10 + 40*x + 39*x^2 + 
         40*x^3 + 10*x^4)*HPL[{0}, x] + 408240*x^2*(2 + 3*x + 2*x^2)*
        HPL[{0}, x]^2) + 272160*x*(49 + 36*x + 54*x^2 + 36*x^3 + 49*x^4)*
      HPL[{-5, -1}, x] + 544320*x*(1 - x + x^2)*(5 + 7*x + 5*x^2)*
      HPL[{-4, -2}, x] - 181440*(-1 + x)*(1 + x)*(10 + 40*x + 39*x^2 + 
       40*x^3 + 10*x^4)*HPL[{-3, -2}, x] + 37800*Pi^2*(-1 + x)*(1 + x)*
      (28 + 79*x + 80*x^2 + 79*x^3 + 28*x^4)*HPL[{-2, -1}, x] + 
     544320*x*(1 + x + x^2)^2*HPL[{-4, -1, -1}, x] + 
     544320*x*(1 + x + x^2)^2*HPL[{-3, -1, -1, -1}, x] - 
     15120*x*(-67 + 15*Pi^2 - 280*x + 36*Pi^2*x - 426*x^2 + 54*Pi^2*x^2 - 
       280*x^3 + 36*Pi^2*x^3 - 67*x^4 + 15*Pi^2*x^4)*Log[-s]^4 - 
     199584*x*(1 + x)^4*Log[-s]^5 + 48384*x*(1 + x)^4*Log[-s]^6 + 
     HPL[{-3, -1, -1}, x]*(-90720*(15 + 71*x + 137*x^2 + 167*x^3 + 137*x^4 + 
         71*x^5 + 15*x^6) + 1088640*x*(1 + x + x^2)^2*Log[-s]) + 
     HPL[{-4, -1}, x]*(-45360*(-70 - 423*x - 162*x^2 + 334*x^3 + 710*x^4 + 
         707*x^5 + 130*x^6) + 1088640*x*(1 + x + x^2)^2*Log[-s]) + 
     HPL[{-5}, x]*(-45360*x*(-264 - 410*x - 267*x^2 + 86*x^3 + 311*x^4 + 
         20*x^5) - 272160*x*(9 + 20*x + 30*x^2 + 20*x^3 + 9*x^4)*
        HPL[{-1}, x] - 272160*x*(21 + 8*x + 12*x^2 + 8*x^3 + 21*x^4)*
        HPL[{0}, x] + 544320*x*(7 + 12*x + 18*x^2 + 12*x^3 + 7*x^4)*
        Log[-s]) + HPL[{0}, x]^5*(756*x*(-44 - 223*x - 233*x^2 + 30*x^3 + 
         30*x^4 + 35*x^5) - 9072*x*(8 + 6*x + 9*x^2 + 6*x^3 + 8*x^4)*
        Log[-s]) + HPL[{-3, -1}, x]*
      (-15120*(11 + 322*x - 66*Pi^2*x + 2152*x^2 + 120*Pi^2*x^2 + 3704*x^3 + 
         180*Pi^2*x^3 + 2152*x^4 + 120*Pi^2*x^4 + 322*x^5 - 66*Pi^2*x^5 + 
         11*x^6) - 181440*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 
         5*x^6)*Log[-s] + 1088640*x*(1 + x + x^2)^2*Log[-s]^2) + 
     HPL[{0}, x]^4*(630*x*(536 + 3827*x - 144*Pi^2*x + 4578*x^2 - 
         216*Pi^2*x^2 + 1287*x^3 - 144*Pi^2*x^3 + 754*x^4 + 11*x^5) + 
       7560*x*(-44 - 251*x - 315*x^2 - 144*x^3 - 13*x^4 + 5*x^5)*Log[-s] - 
       181440*x*(1 + x^4)*Log[-s]^2) + HPL[{-4}, x]*
      (-30240*x*(276 - 33*Pi^2 + 852*x + 60*Pi^2*x + 1852*x^2 + 90*Pi^2*x^2 + 
         1300*x^3 + 60*Pi^2*x^3 + 46*x^4 - 33*Pi^2*x^4 + 11*x^5) - 
       544320*x*(1 - x + x^2)*(5 + 7*x + 5*x^2)*HPL[{-2}, x] + 
       272160*x*(1 + x + x^2)^2*HPL[{-1}, x]^2 + 
       136080*x*(9 + 10*x + 15*x^2 + 10*x^3 + 9*x^4)*HPL[{0}, x]^2 - 
       181440*x*(-33 - 24*x + 21*x^2 + 70*x^3 + 73*x^4 + 10*x^5)*Log[-s] + 
       1088640*x*(1 + x + x^2)^2*Log[-s]^2 + HPL[{-1}, x]*
        (45360*(50 + 57*x + 186*x^2 + 334*x^3 + 362*x^4 + 227*x^5 + 10*x^6) + 
         272160*x*(9 + 22*x + 33*x^2 + 22*x^3 + 9*x^4)*HPL[{0}, x] - 
         1088640*x*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]*
        (-45360*x*(132 + 674*x + 987*x^2 + 740*x^3 + 222*x^4 + 50*x^5) - 
         544320*x*(3 - 2*x - 3*x^2 - 2*x^3 + 3*x^4)*Log[-s])) + 
     5040*x*Log[-s]^3*(-718 + 11*Pi^2 - 3040*x - 100*Pi^2*x - 4644*x^2 - 
       162*Pi^2*x^2 - 3040*x^3 - 100*Pi^2*x^3 - 718*x^4 + 11*Pi^2*x^4 + 
       780*Zeta[3] + 2832*x*Zeta[3] + 4248*x^2*Zeta[3] + 2832*x^3*Zeta[3] + 
       780*x^4*Zeta[3]) - 504*x*Log[-s]^2*(-13885 + 335*Pi^2 + 12*Pi^4 - 
       58120*x - 1570*Pi^2*x + 264*Pi^4*x - 88470*x^2 - 4470*Pi^2*x^2 + 
       396*Pi^4*x^2 - 58120*x^3 - 1570*Pi^2*x^3 + 264*Pi^4*x^3 - 13885*x^4 + 
       335*Pi^2*x^4 + 12*Pi^4*x^4 + 3960*Zeta[3] + 11520*x*Zeta[3] + 
       16920*x^2*Zeta[3] + 11520*x^3*Zeta[3] + 3960*x^4*Zeta[3]) + 
     HPL[{0}, x]^3*(-45360*x*(17 + 46*x + 69*x^2 + 46*x^3 + 17*x^4)*
        HPL[{-2, -1}, x] - 5040*x*(-402 + 36*Pi^2 - 1803*x + 114*Pi^2*x - 
         2060*x^2 + 171*Pi^2*x^2 - 679*x^3 + 114*Pi^2*x^3 - 97*x^4 + 
         36*Pi^2*x^4)*Log[-s] - 15120*x*(66 + 294*x + 364*x^2 + 182*x^3 + 
         11*x^4)*Log[-s]^2 - 60480*x*(2 - 6*x - 9*x^2 - 6*x^3 + 2*x^4)*
        Log[-s]^3 + 420*x*(-3768 - 66*Pi^2 - 12585*x + 1230*Pi^2*x - 
         5558*x^2 + 2148*Pi^2*x^2 + 9881*x^3 + 2370*Pi^2*x^3 - 1498*x^4 + 
         1101*Pi^2*x^4 + 300*Pi^2*x^5 - 360*Zeta[3] + 5616*x*Zeta[3] + 
         8424*x^2*Zeta[3] + 5616*x^3*Zeta[3] - 360*x^4*Zeta[3])) + 
     HPL[{0}, x]^2*(136080*x*(17 + 10*x + 15*x^2 + 10*x^3 + 17*x^4)*
        HPL[{-3, -1}, x] - 544320*x*(1 + x + x^2)^2*HPL[{-2, -1, -1}, x] - 
       15120*x*(-268 + 39*Pi^2 - 786*x + 90*Pi^2*x - 922*x^2 + 135*Pi^2*x^2 - 
         382*x^3 + 90*Pi^2*x^3 + 39*Pi^2*x^4)*Log[-s]^2 - 
       60480*x*(22 + 72*x + 85*x^2 + 40*x^3)*Log[-s]^3 + 
       90720*x*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*Log[-s]^4 + 
       HPL[{-2, -1}, x]*(22680*(-30 - 43*x + 10*x^2 + 84*x^3 + 174*x^4 + 
           203*x^5 + 70*x^6) - 1088640*x*(1 + x + x^2)^2*Log[-s]) + 
       2520*x*Log[-s]*(-2692 - 4503*x - 444*Pi^2*x - 3778*x^2 - 
         693*Pi^2*x^2 + 353*x^3 - 300*Pi^2*x^3 + 42*Pi^2*x^4 + 60*Pi^2*x^5 + 
         936*Zeta[3] + 4464*x*Zeta[3] + 6696*x^2*Zeta[3] + 4464*x^3*Zeta[3] + 
         936*x^4*Zeta[3]) + 42*x*(69500 + 2700*Pi^2 + 423*Pi^4 - 370605*x + 
         85200*Pi^2*x - 756*Pi^4*x - 716890*x^2 + 162480*Pi^2*x^2 - 
         1134*Pi^4*x^2 - 632965*x^3 + 88260*Pi^2*x^3 - 756*Pi^4*x^3 + 
         29580*Pi^2*x^4 + 423*Pi^4*x^4 + 660*Pi^2*x^5 - 205920*Zeta[3] - 
         388800*x*Zeta[3] - 471060*x^2*Zeta[3] - 273960*x^3*Zeta[3] - 
         109620*x^4*Zeta[3] - 37800*x^5*Zeta[3])) + 
     HPL[{-3}, x]*(-90720*x*(1 + x + x^2)^2*HPL[{-1}, x]^3 - 
       45360*x*(1 + 24*x + 36*x^2 + 24*x^3 + x^4)*HPL[{0}, x]^3 + 
       HPL[{-2}, x]*(181440*(-1 + x)*(1 + x)*(10 + 40*x + 39*x^2 + 40*x^3 + 
           10*x^4) + 272160*x*(5 - 4*x - 6*x^2 - 4*x^3 + 5*x^4)*
          HPL[{0}, x]) - 30240*x*(97 + 658*x + 6*Pi^2*x + 1144*x^2 + 
         9*Pi^2*x^2 + 658*x^3 + 6*Pi^2*x^3 + 97*x^4)*Log[-s] + 
       90720*x*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4)*Log[-s]^2 + 
       725760*x*(1 + x + x^2)^2*Log[-s]^3 + HPL[{-1}, x]^2*
        (-45360*(15 + 71*x + 137*x^2 + 167*x^3 + 137*x^4 + 71*x^5 + 15*x^6) + 
         136080*x*(1 + x + x^2)^2*HPL[{0}, x] + 544320*x*(1 + x + x^2)^2*
          Log[-s]) + HPL[{0}, x]^2*(22680*x*(44 + 772*x + 1317*x^2 + 
           1114*x^3 + 467*x^4 + 70*x^5) + 272160*x*(3 - 4*x - 6*x^2 - 4*x^3 + 
           3*x^4)*Log[-s]) + HPL[{0}, x]*
        (15120*x*(328 - 45*Pi^2 + 167*x + 12*Pi^2*x + 708*x^2 + 18*Pi^2*x^2 + 
           669*x^3 + 12*Pi^2*x^3 - 200*x^4 - 45*Pi^2*x^4 + 11*x^5) + 
         90720*x*(-44 + 26*x + 125*x^2 + 156*x^3 + 106*x^4 + 10*x^5)*
          Log[-s] + 544320*x*(1 + x + x^2)^2*Log[-s]^2) + 
       HPL[{-1}, x]*(15120*(11 + 322*x - 3*Pi^2*x + 2152*x^2 - 6*Pi^2*x^2 + 
           3704*x^3 - 9*Pi^2*x^3 + 2152*x^4 - 6*Pi^2*x^4 + 322*x^5 - 
           3*Pi^2*x^5 + 11*x^6) - 272160*x*(5 + 12*x + 18*x^2 + 12*x^3 + 
           5*x^4)*HPL[{0}, x]^2 + 181440*(5 + 20*x + 23*x^2 + 21*x^3 + 
           23*x^4 + 20*x^5 + 5*x^6)*Log[-s] - 1088640*x*(1 + x + x^2)^2*
          Log[-s]^2 + HPL[{0}, x]*(45360*(-20 + 30*x - 30*x^2 - 125*x^3 - 
             152*x^4 - 92*x^5 + 10*x^6) - 544320*x*(1 + x + x^2)^2*
            Log[-s])) + 2520*(-150*Pi^2 + 1498*x - 204*Pi^2*x + 8494*x^2 + 
         660*Pi^2*x^2 + 16312*x^3 + 1428*Pi^2*x^3 + 8494*x^4 + 
         1440*Pi^2*x^4 + 1498*x^5 + 981*Pi^2*x^5 + 270*Pi^2*x^6 - 
         720*x*Zeta[3] - 1656*x^2*Zeta[3] - 2484*x^3*Zeta[3] - 
         1656*x^4*Zeta[3] - 720*x^5*Zeta[3])) + 
     HPL[{-1}, x]^3*(68040*Pi^2*x*(1 + x + x^2)^2*HPL[{0}, x] + 
       52920*x*(1 + x + x^2)^2*HPL[{0}, x]^3 + 90720*Pi^2*x*(1 + x + x^2)^2*
        Log[-s] + HPL[{0}, x]^2*(-7560*(15 + 71*x + 137*x^2 + 167*x^3 + 
           137*x^4 + 71*x^5 + 15*x^6) + 90720*x*(1 + x + x^2)^2*Log[-s]) - 
       7560*(15*Pi^2 + 71*Pi^2*x + 137*Pi^2*x^2 + 167*Pi^2*x^3 + 
         137*Pi^2*x^4 + 71*Pi^2*x^5 + 15*Pi^2*x^6 + 12*x*Zeta[3] + 
         24*x^2*Zeta[3] + 36*x^3*Zeta[3] + 24*x^4*Zeta[3] + 
         12*x^5*Zeta[3])) + HPL[{-2}, x]*(90720*x*(1 + x + x^2)^2*
        HPL[{-1}, x]^3*HPL[{0}, x] - 11340*x*(7 - 22*x - 33*x^2 - 22*x^3 + 
         7*x^4)*HPL[{0}, x]^4 - 30240*Pi^2*(-1 + x)*(1 + x)*
        (5 + 53*x + 52*x^2 + 53*x^3 + 5*x^4)*Log[-s] + 
       HPL[{0}, x]^3*(-7560*x^2*(704 + 1257*x + 1036*x^2 + 424*x^3 + 
           40*x^4) - 90720*x*(7 + 6*x + 9*x^2 + 6*x^3 + 7*x^4)*Log[-s]) + 
       HPL[{0}, x]^2*(7560*x*(-104 + 36*Pi^2 + 1370*x + 126*Pi^2*x + 
           2288*x^2 + 189*Pi^2*x^2 + 1262*x^3 + 126*Pi^2*x^3 + 492*x^4 + 
           36*Pi^2*x^4) - 90720*x*(-11 + 50*x + 104*x^2 + 86*x^3 + 33*x^4)*
          Log[-s] - 1088640*x*(1 + x + x^2)^2*Log[-s]^2) + 
       HPL[{-1}, x]^2*(-272160*x*(1 + x + x^2)^2*HPL[{0}, x]^2 + 
         HPL[{0}, x]*(45360*(15 + 71*x + 137*x^2 + 167*x^3 + 137*x^4 + 
             71*x^5 + 15*x^6) - 544320*x*(1 + x + x^2)^2*Log[-s])) + 
       HPL[{-1}, x]*(-7560*Pi^2*(-1 + x)*(1 + x)*(20 - 85*x - 68*x^2 - 
           85*x^3 + 20*x^4) + 45360*x*(12 + 26*x + 39*x^2 + 26*x^3 + 12*x^4)*
          HPL[{0}, x]^3 + HPL[{0}, x]^2*(-22680*(10 + 117*x + 126*x^2 + 
             84*x^3 + 58*x^4 + 43*x^5 + 30*x^6) + 1088640*x*(1 + x + x^2)^2*
            Log[-s]) + HPL[{0}, x]*(-15120*(11 + 322*x - 12*Pi^2*x + 
             2152*x^2 - 30*Pi^2*x^2 + 3704*x^3 - 45*Pi^2*x^3 + 2152*x^4 - 
             30*Pi^2*x^4 + 322*x^5 - 12*Pi^2*x^5 + 11*x^6) - 
           181440*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 5*x^6)*
            Log[-s] + 1088640*x*(1 + x + x^2)^2*Log[-s]^2)) + 
       252*(110*Pi^2 - 2300*Pi^2*x + 255*Pi^4*x + 4480*Pi^2*x^2 + 
         102*Pi^4*x^2 + 153*Pi^4*x^3 - 4480*Pi^2*x^4 + 102*Pi^4*x^4 + 
         2300*Pi^2*x^5 + 255*Pi^4*x^5 - 110*Pi^2*x^6 - 3600*Zeta[3] - 
         44100*x*Zeta[3] - 36720*x^2*Zeta[3] + 36720*x^4*Zeta[3] + 
         44100*x^5*Zeta[3] + 3600*x^6*Zeta[3]) + 
       HPL[{0}, x]*(30240*x*(97 + 3*Pi^2 + 658*x + 30*Pi^2*x + 1144*x^2 + 
           45*Pi^2*x^2 + 658*x^3 + 30*Pi^2*x^3 + 97*x^4 + 3*Pi^2*x^4)*
          Log[-s] - 90720*x*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4)*
          Log[-s]^2 - 725760*x*(1 + x + x^2)^2*Log[-s]^3 - 
         2520*(-120*Pi^2 + 1498*x - 381*Pi^2*x + 8494*x^2 + 1332*Pi^2*x^2 + 
           16312*x^3 + 2961*Pi^2*x^3 + 8494*x^4 + 2940*Pi^2*x^4 + 1498*x^5 + 
           1695*Pi^2*x^5 + 300*Pi^2*x^6 - 180*x*Zeta[3] + 288*x^2*Zeta[3] + 
           432*x^3*Zeta[3] + 288*x^4*Zeta[3] - 180*x^5*Zeta[3]))) + 
     HPL[{-1}, x]^2*(-5670*x*(3 + 2*x + 3*x^2)*(5 + 6*x + 5*x^2)*
        HPL[{0}, x]^4 + 272160*x*(1 + x + x^2)^2*HPL[{-3, -1}, x] - 
       272160*Pi^2*x*(1 + x + x^2)^2*Log[-s]^2 + HPL[{0}, x]^3*
        (3780*(40 + 204*x + 282*x^2 + 293*x^3 + 268*x^4 + 178*x^5 + 50*x^6) - 
         317520*x*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]^2*
        (3780*(11 + 322*x - 30*Pi^2*x + 2152*x^2 - 54*Pi^2*x^2 + 3704*x^3 - 
           81*Pi^2*x^3 + 2152*x^4 - 54*Pi^2*x^4 + 322*x^5 - 30*Pi^2*x^5 + 
           11*x^6) + 45360*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 
           5*x^6)*Log[-s] - 272160*x*(1 + x + x^2)^2*Log[-s]^2) + 
       45360*Log[-s]*(5*Pi^2 + 20*Pi^2*x + 23*Pi^2*x^2 + 21*Pi^2*x^3 + 
         23*Pi^2*x^4 + 20*Pi^2*x^5 + 5*Pi^2*x^6 + 12*x*Zeta[3] + 
         24*x^2*Zeta[3] + 36*x^3*Zeta[3] + 24*x^4*Zeta[3] + 12*x^5*Zeta[3]) + 
       378*(110*Pi^2 + 3220*Pi^2*x + 51*Pi^4*x + 21520*Pi^2*x^2 + 
         132*Pi^4*x^2 + 37040*Pi^2*x^3 + 198*Pi^4*x^3 + 21520*Pi^2*x^4 + 
         132*Pi^4*x^4 + 3220*Pi^2*x^5 + 51*Pi^4*x^5 + 110*Pi^2*x^6 - 
         1800*Zeta[3] - 8520*x*Zeta[3] - 16440*x^2*Zeta[3] - 
         20040*x^3*Zeta[3] - 16440*x^4*Zeta[3] - 8520*x^5*Zeta[3] - 
         1800*x^6*Zeta[3]) + HPL[{0}, x]*(-272160*x*(1 + x + x^2)^2*
          HPL[{-2, -1}, x] - 408240*Pi^2*x*(1 + x + x^2)^2*Log[-s] + 
         3780*(70*Pi^2 + 346*Pi^2*x + 556*Pi^2*x^2 + 627*Pi^2*x^3 + 
           542*Pi^2*x^4 + 320*Pi^2*x^5 + 80*Pi^2*x^6 + 108*x*Zeta[3] + 
           216*x^2*Zeta[3] + 324*x^3*Zeta[3] + 216*x^4*Zeta[3] + 
           108*x^5*Zeta[3]))) + 42*x*Log[-s]*(28870 + 700*Pi^2 - 4059*Pi^4 + 
       223360*x + 30820*Pi^2*x + 4896*Pi^4*x + 388980*x^2 - 78960*Pi^2*x^2 + 
       12666*Pi^4*x^2 + 223360*x^3 + 30820*Pi^2*x^3 + 14484*Pi^4*x^3 + 
       28870*x^4 + 700*Pi^2*x^4 + 6753*Pi^4*x^4 + 1020*Pi^4*x^5 - 
       331200*Zeta[3] - 83160*Pi^2*Zeta[3] - 1078560*x*Zeta[3] - 
       138240*Pi^2*x*Zeta[3] - 1510560*x^2*Zeta[3] - 
       207360*Pi^2*x^2*Zeta[3] - 1078560*x^3*Zeta[3] - 
       138240*Pi^2*x^3*Zeta[3] - 331200*x^4*Zeta[3] - 
       83160*Pi^2*x^4*Zeta[3] + 600048*Zeta[5] + 2192832*x*Zeta[5] + 
       3289248*x^2*Zeta[5] + 2192832*x^3*Zeta[5] + 600048*x^4*Zeta[5]) + 
     x*(-27588365 + 492310*Pi^2 + 344169*Pi^4 - 17991*Pi^6 - 129036320*x - 
       6384350*Pi^2*x + 330750*Pi^4*x - 67104*Pi^6*x - 202895910*x^2 + 
       1206240*Pi^2*x^2 + 805686*Pi^4*x^2 - 100656*Pi^6*x^2 - 129036320*x^3 - 
       6384350*Pi^2*x^3 + 650622*Pi^4*x^3 - 67104*Pi^6*x^3 - 27588365*x^4 + 
       492310*Pi^2*x^4 + 179949*Pi^4*x^4 - 17991*Pi^6*x^4 + 7854*Pi^4*x^5 + 
       34483680*Zeta[3] - 4961880*Pi^2*Zeta[3] + 105381360*x*Zeta[3] - 
       20981520*Pi^2*x*Zeta[3] + 147641760*x^2*Zeta[3] - 
       32371920*Pi^2*x^2*Zeta[3] + 105381360*x^3*Zeta[3] - 
       22947120*Pi^2*x^3*Zeta[3] + 34483680*x^4*Zeta[3] - 
       7948080*Pi^2*x^4*Zeta[3] - 1058400*Pi^2*x^5*Zeta[3] + 
       1436400*Zeta[3]^2 + 3114720*x*Zeta[3]^2 + 4672080*x^2*Zeta[3]^2 + 
       3114720*x^3*Zeta[3]^2 + 1436400*x^4*Zeta[3]^2 - 11276496*Zeta[5] - 
       31497984*x*Zeta[5] - 44842896*x^2*Zeta[5] - 32768064*x^3*Zeta[5] - 
       14678496*x^4*Zeta[5] - 2721600*x^5*Zeta[5]) + 
     HPL[{0}, x]*(-272160*x*(45 - 32*x - 48*x^2 - 32*x^3 + 45*x^4)*
        HPL[{-4, -1}, x] - 816480*x*(4 - 6*x - 9*x^2 - 6*x^3 + 4*x^4)*
        HPL[{-3, -2}, x] + 272160*x*(1 + x + x^2)^2*HPL[{-3, -1, -1}, x] - 
       544320*x*(1 + x + x^2)^2*HPL[{-2, -1, -1, -1}, x] - 
       10080*x*(-335 + 63*Pi^2 - 1042*x + 144*Pi^2*x - 1278*x^2 + 
         216*Pi^2*x^2 - 638*x^3 + 144*Pi^2*x^3 - 67*x^4 + 63*Pi^2*x^4)*
        Log[-s]^3 - 15120*x*(1 + x)*(55 + 109*x + 89*x^2 + 11*x^3)*
        Log[-s]^4 + 145152*x*(1 + x)^4*Log[-s]^5 + HPL[{-2, -1, -1}, x]*
        (90720*(15 + 71*x + 137*x^2 + 167*x^3 + 137*x^4 + 71*x^5 + 15*x^6) - 
         1088640*x*(1 + x + x^2)^2*Log[-s]) + HPL[{-3, -1}, x]*
        (-45360*(-20 + 30*x - 30*x^2 - 125*x^3 - 152*x^4 - 92*x^5 + 10*x^6) + 
         544320*x*(1 + x + x^2)^2*Log[-s]) + HPL[{-2, -1}, x]*
        (15120*(11 + 322*x - 27*Pi^2*x + 2152*x^2 - 90*Pi^2*x^2 + 3704*x^3 - 
           135*Pi^2*x^3 + 2152*x^4 - 90*Pi^2*x^4 + 322*x^5 - 27*Pi^2*x^5 + 
           11*x^6) + 181440*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 
           5*x^6)*Log[-s] - 1088640*x*(1 + x + x^2)^2*Log[-s]^2) - 
       2520*x*Log[-s]^2*(3500 - 33*Pi^2 + 11548*x + 864*Pi^2*x + 13932*x^2 + 
         1422*Pi^2*x^2 + 6692*x^3 + 960*Pi^2*x^3 + 808*x^4 + 165*Pi^2*x^4 - 
         2556*Zeta[3] - 8928*x*Zeta[3] - 13392*x^2*Zeta[3] - 
         8928*x^3*Zeta[3] - 2556*x^4*Zeta[3]) - 168*x*Log[-s]*
        (-59030 + 105*Pi^2 - 117*Pi^4 - 239950*x - 39060*Pi^2*x + 
         810*Pi^4*x - 265410*x^2 - 64890*Pi^2*x^2 + 1215*Pi^4*x^2 - 
         108770*x^3 - 29580*Pi^2*x^3 + 810*Pi^4*x^3 - 24280*x^4 - 
         6825*Pi^2*x^4 - 117*Pi^4*x^4 + 63360*Zeta[3] + 86760*x*Zeta[3] + 
         62100*x^2*Zeta[3] + 7200*x^3*Zeta[3] - 18000*x^4*Zeta[3] + 
         5400*x^5*Zeta[3]) + 7*x*(756260 - 37680*Pi^2 - 15741*Pi^4 - 
         497780*x - 1051380*Pi^2*x + 53316*Pi^4*x + 1166940*x^2 - 
         1704960*Pi^2*x^2 + 104868*Pi^4*x^2 + 1837940*x^3 - 292620*Pi^2*x^3 + 
         103500*Pi^4*x^3 - 583040*x^4 - 227760*Pi^2*x^4 + 43947*Pi^4*x^4 + 
         7200*Pi^4*x^5 - 957600*Zeta[3] - 417960*Pi^2*Zeta[3] - 
         6237360*x*Zeta[3] - 401760*Pi^2*x*Zeta[3] - 8532000*x^2*Zeta[3] - 
         602640*Pi^2*x^2*Zeta[3] - 4882320*x^3*Zeta[3] - 
         401760*Pi^2*x^3*Zeta[3] - 1725120*x^4*Zeta[3] - 
         417960*Pi^2*x^4*Zeta[3] - 23760*x^5*Zeta[3] + 1800144*Zeta[5] + 
         7472736*x*Zeta[5] + 11209104*x^2*Zeta[5] + 7472736*x^3*Zeta[5] + 
         1800144*x^4*Zeta[5])) + HPL[{-1}, x]*
      (2268*x*(19 + 24*x + 36*x^2 + 24*x^3 + 19*x^4)*HPL[{0}, x]^5 - 
       544320*x*(1 + x + x^2)^2*HPL[{-4, -1}, x] - 544320*x*(1 + x + x^2)^2*
        HPL[{-3, -1, -1}, x] + 362880*Pi^2*x*(1 + x + x^2)^2*Log[-s]^3 + 
       HPL[{-3, -1}, x]*(90720*(15 + 71*x + 137*x^2 + 167*x^3 + 137*x^4 + 
           71*x^5 + 15*x^6) - 1088640*x*(1 + x + x^2)^2*Log[-s]) + 
       HPL[{0}, x]^4*(-1890*x^2*(-470 - 807*x - 506*x^2 - 93*x^3 + 40*x^4) + 
         22680*x*(3 + 2*x + 3*x^2)*(5 + 6*x + 5*x^2)*Log[-s]) + 
       HPL[{0}, x]^3*(-2520*x*(120 + 3*Pi^2 + 2907*x + 42*Pi^2*x + 5284*x^2 + 
           63*Pi^2*x^2 + 3193*x^3 + 42*Pi^2*x^3 + 784*x^4 + 3*Pi^2*x^4 + 
           11*x^5) - 15120*x^2*(-174 - 291*x - 188*x^2 - 26*x^3 + 10*x^4)*
          Log[-s] + 635040*x*(1 + x + x^2)^2*Log[-s]^2) + 
       45360*x*Log[-s]^2*(11*Pi^2 + 68*Pi^2*x + 104*Pi^2*x^2 + 68*Pi^2*x^3 + 
         11*Pi^2*x^4 - 24*Zeta[3] - 48*x*Zeta[3] - 72*x^2*Zeta[3] - 
         48*x^3*Zeta[3] - 24*x^4*Zeta[3]) - 1512*Log[-s]*
        (970*Pi^2*x + 51*Pi^4*x + 6580*Pi^2*x^2 + 132*Pi^4*x^2 + 
         11440*Pi^2*x^3 + 198*Pi^4*x^3 + 6580*Pi^2*x^4 + 132*Pi^4*x^4 + 
         970*Pi^2*x^5 + 51*Pi^4*x^5 - 600*Zeta[3] - 2400*x*Zeta[3] - 
         2760*x^2*Zeta[3] - 2520*x^3*Zeta[3] - 2760*x^4*Zeta[3] - 
         2400*x^5*Zeta[3] - 600*x^6*Zeta[3]) + HPL[{0}, x]^2*
        (544320*x*(1 + x + x^2)^2*HPL[{-2, -1}, x] + 
         15120*x*(-97 + 30*Pi^2 - 658*x + 54*Pi^2*x - 1144*x^2 + 
           81*Pi^2*x^2 - 658*x^3 + 54*Pi^2*x^3 - 97*x^4 + 30*Pi^2*x^4)*
          Log[-s] + 45360*x*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4)*
          Log[-s]^2 + 362880*x*(1 + x + x^2)^2*Log[-s]^3 - 
         1260*(90*Pi^2 - 1498*x + 162*Pi^2*x - 8494*x^2 - 510*Pi^2*x^2 - 
           16312*x^3 - 984*Pi^2*x^3 - 8494*x^4 - 372*Pi^2*x^4 - 1498*x^5 + 
           183*Pi^2*x^5 + 120*Pi^2*x^6 + 72*x*Zeta[3] + 1008*x^2*Zeta[3] + 
           1512*x^3*Zeta[3] + 1008*x^4*Zeta[3] + 72*x^5*Zeta[3])) + 
       HPL[{0}, x]*(-272160*x*(1 + x + x^2)^2*HPL[{-3, -1}, x] + 
         544320*x*(1 + x + x^2)^2*HPL[{-2, -1, -1}, x] + 
         816480*Pi^2*x*(1 + x + x^2)^2*Log[-s]^2 + HPL[{-2, -1}, x]*
          (-90720*(15 + 71*x + 137*x^2 + 167*x^3 + 137*x^4 + 71*x^5 + 
             15*x^6) + 1088640*x*(1 + x + x^2)^2*Log[-s]) - 
         15120*Log[-s]*(10*Pi^2 + 40*Pi^2*x - 128*Pi^2*x^2 - 249*Pi^2*x^3 - 
           142*Pi^2*x^4 + 14*Pi^2*x^5 + 20*Pi^2*x^6 + 108*x*Zeta[3] + 
           216*x^2*Zeta[3] + 324*x^3*Zeta[3] + 216*x^4*Zeta[3] + 
           108*x^5*Zeta[3]) - 252*(110*Pi^2 + 4420*Pi^2*x + 306*Pi^4*x + 
           50590*Pi^2*x^2 + 798*Pi^4*x^2 + 89880*Pi^2*x^3 + 1197*Pi^4*x^3 + 
           53450*Pi^2*x^4 + 798*Pi^4*x^4 + 11060*Pi^2*x^5 + 306*Pi^4*x^5 + 
           220*Pi^2*x^6 - 1800*Zeta[3] - 30960*x*Zeta[3] - 
           43920*x^2*Zeta[3] - 37620*x^3*Zeta[3] - 21960*x^4*Zeta[3] - 
           9000*x^5*Zeta[3] - 7200*x^6*Zeta[3])) + 
       126*(-230*Pi^4 + 14980*Pi^2*x + 1126*Pi^4*x + 84940*Pi^2*x^2 + 
         1420*Pi^4*x^2 + 163120*Pi^2*x^3 + 1257*Pi^4*x^3 + 84940*Pi^2*x^4 - 
         76*Pi^4*x^4 + 14980*Pi^2*x^5 - 319*Pi^4*x^5 + 110*Pi^4*x^6 + 
         1320*Zeta[3] + 38640*x*Zeta[3] + 14040*Pi^2*x*Zeta[3] + 
         258240*x^2*Zeta[3] + 23760*Pi^2*x^2*Zeta[3] + 444480*x^3*Zeta[3] + 
         35640*Pi^2*x^3*Zeta[3] + 258240*x^4*Zeta[3] + 
         23760*Pi^2*x^4*Zeta[3] + 38640*x^5*Zeta[3] + 14040*Pi^2*x^5*
          Zeta[3] + 1320*x^6*Zeta[3] - 19440*x*Zeta[5] - 43200*x^2*Zeta[5] - 
         64800*x^3*Zeta[5] - 43200*x^4*Zeta[5] - 19440*x^5*Zeta[5]))))/
(68040*x*(1 + x)^4);

ApmpmEu[3]=-32/(3*ep^6) +
  (4*(-11 + 12*HPL[{0}, x] + 24*Log[-s]))/(3*ep^5) + 
  (-1807 + 756*Pi^2 - 7876*x + 1728*Pi^2*x - 12138*x^2 + 2592*Pi^2*x^2 - 
    7876*x^3 + 1728*Pi^2*x^3 - 1807*x^4 + 756*Pi^2*x^4 - 
    648*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*HPL[{0}, x]^2 + 
    3564*(1 + x)^4*Log[-s] - 3888*(1 + x)^4*Log[-s]^2 + 
    HPL[{0}, x]*(54*(1 + x)*(55 + 109*x + 89*x^2 + 11*x^3) - 
      3888*(1 + x)^4*Log[-s]))/(81*ep^4*(1 + x)^4) - 
  (2926 + 1221*Pi^2 + 15349*x + 6990*Pi^2*x + 24846*x^2 + 10809*Pi^2*x^2 + 
    15349*x^3 + 6990*Pi^2*x^3 + 2926*x^4 + 1221*Pi^2*x^4 - 
    3888*(1 + x + x^2)^2*HPL[{-3}, x] + 
    324*(1 - 16*x - 24*x^2 - 16*x^3 + x^4)*HPL[{0}, x]^3 + 
    HPL[{-1}, x]*(-1944*Pi^2*(1 + x + x^2)^2 - 1944*(1 + x + x^2)^2*
       HPL[{0}, x]^2) + 9*(-1807 + 756*Pi^2 - 7876*x + 1728*Pi^2*x - 
      12138*x^2 + 2592*Pi^2*x^2 - 7876*x^3 + 1728*Pi^2*x^3 - 1807*x^4 + 
      756*Pi^2*x^4)*Log[-s] + 16038*(1 + x)^4*Log[-s]^2 - 
    11664*(1 + x)^4*Log[-s]^3 + HPL[{0}, x]^2*
     (81*(132 + 386*x + 439*x^2 + 194*x^3) - 
      5832*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*Log[-s]) + 
    HPL[{0}, x]*(9*(-1526 + 486*Pi^2 - 4886*x + 1080*Pi^2*x - 6069*x^2 + 
        1620*Pi^2*x^2 - 2990*x^3 + 1080*Pi^2*x^3 - 281*x^4 + 486*Pi^2*x^4) + 
      3888*(1 + x + x^2)^2*HPL[{-2}, x] + 486*(1 + x)*(55 + 109*x + 89*x^2 + 
        11*x^3)*Log[-s] - 17496*(1 + x)^4*Log[-s]^2) - 20088*Zeta[3] - 
    72576*x*Zeta[3] - 108864*x^2*Zeta[3] - 72576*x^3*Zeta[3] - 
    20088*x^4*Zeta[3])/(243*ep^3*(1 + x)^4) - 
  (-461260 + 51395*Pi^2 + 1932*Pi^4 - 1927120*x + 156440*Pi^2*x - 
    3288*Pi^4*x - 2931720*x^2 + 382080*Pi^2*x^2 - 4932*Pi^4*x^2 - 
    1927120*x^3 + 156440*Pi^2*x^3 - 3288*Pi^4*x^3 - 461260*x^4 + 
    51395*Pi^2*x^4 + 1932*Pi^4*x^4 + 77760*(1 + x + x^2)^2*HPL[{-4}, x] - 
    6480*(3 - 4*x - 6*x^2 - 4*x^3 + 3*x^4)*HPL[{0}, x]^4 + 
    HPL[{-1}, x]^2*(-19440*Pi^2*(1 + x + x^2)^2 - 19440*(1 + x + x^2)^2*
       HPL[{0}, x]^2) + 77760*(1 + x + x^2)^2*HPL[{-3, -1}, x] - 
    270*(-1807 + 756*Pi^2 - 7876*x + 1728*Pi^2*x - 12138*x^2 + 
      2592*Pi^2*x^2 - 7876*x^3 + 1728*Pi^2*x^3 - 1807*x^4 + 756*Pi^2*x^4)*
     Log[-s]^2 - 320760*(1 + x)^4*Log[-s]^3 + 174960*(1 + x)^4*Log[-s]^4 + 
    HPL[{-3}, x]*(3240*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4) - 
      77760*(1 + x + x^2)^2*HPL[{-1}, x] + 77760*(1 + x + x^2)^2*
       HPL[{0}, x] + 233280*(1 + x + x^2)^2*Log[-s]) + 
    HPL[{0}, x]^3*(-540*(297 + 1074*x + 1271*x^2 + 594*x^3 + 55*x^4) - 
      19440*(1 - 16*x - 24*x^2 - 16*x^3 + x^4)*Log[-s]) + 
    HPL[{0}, x]^2*(-270*(-1245 + 276*Pi^2 - 2846*x + 612*Pi^2*x - 3188*x^2 + 
        918*Pi^2*x^2 - 950*x^3 + 612*Pi^2*x^3 + 276*Pi^2*x^4) - 
      116640*(1 + x + x^2)^2*HPL[{-2}, x] - 
      4860*(132 + 386*x + 439*x^2 + 194*x^3)*Log[-s] + 
      174960*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*Log[-s]^2) + 253440*Zeta[3] + 
    1098000*x*Zeta[3] + 1659960*x^2*Zeta[3] + 1098000*x^3*Zeta[3] + 
    253440*x^4*Zeta[3] - 60*Log[-s]*(2926 + 1221*Pi^2 + 15349*x + 
      6990*Pi^2*x + 24846*x^2 + 10809*Pi^2*x^2 + 15349*x^3 + 6990*Pi^2*x^3 + 
      2926*x^4 + 1221*Pi^2*x^4 - 20088*Zeta[3] - 72576*x*Zeta[3] - 
      108864*x^2*Zeta[3] - 72576*x^3*Zeta[3] - 20088*x^4*Zeta[3]) + 
    HPL[{0}, x]*(-77760*(1 + x + x^2)^2*HPL[{-2, -1}, x] - 
      540*(-1526 + 486*Pi^2 - 4886*x + 1080*Pi^2*x - 6069*x^2 + 
        1620*Pi^2*x^2 - 2990*x^3 + 1080*Pi^2*x^3 - 281*x^4 + 486*Pi^2*x^4)*
       Log[-s] - 14580*(1 + x)*(55 + 109*x + 89*x^2 + 11*x^3)*Log[-s]^2 + 
      349920*(1 + x)^4*Log[-s]^3 + HPL[{-2}, x]*
       (-3240*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4) - 
        233280*(1 + x + x^2)^2*Log[-s]) - 30*(4960 + 1815*Pi^2 + 23368*x + 
        13488*Pi^2*x + 24846*x^2 + 20880*Pi^2*x^2 + 7330*x^3 + 
        13776*Pi^2*x^3 + 892*x^4 + 3597*Pi^2*x^4 - 21384*Zeta[3] - 
        75168*x*Zeta[3] - 112752*x^2*Zeta[3] - 75168*x^3*Zeta[3] - 
        21384*x^4*Zeta[3])) + HPL[{-1}, x]*
     ((77760*Pi^2*(1 + x + x^2)^2 + 77760*(1 + x + x^2)^2*HPL[{-2}, x])*
       HPL[{0}, x] + 64800*(1 + x + x^2)^2*HPL[{0}, x]^3 + 
      116640*Pi^2*(1 + x + x^2)^2*Log[-s] + HPL[{0}, x]^2*
       (1620*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4) + 
        116640*(1 + x + x^2)^2*Log[-s]) + 1620*(55*Pi^2 + 246*Pi^2*x + 
        373*Pi^2*x^2 + 246*Pi^2*x^3 + 55*Pi^2*x^4 - 48*Zeta[3] - 
        96*x*Zeta[3] - 144*x^2*Zeta[3] - 96*x^3*Zeta[3] - 48*x^4*Zeta[3])))/
   (4860*ep^2*(1 + x)^4) + (1399680*x*(6 + 10*x + 15*x^2 + 10*x^3 + 6*x^4)*
     HPL[{-5}, x] - 11664*x*(18 - 2*x - 3*x^2 - 2*x^3 + 18*x^4)*
     HPL[{0}, x]^5 + HPL[{-1}, x]^3*(116640*Pi^2*x*(1 + x + x^2)^2 + 
      116640*x*(1 + x + x^2)^2*HPL[{0}, x]^2) + 1399680*x*(1 + x + x^2)^2*
     HPL[{-4, -1}, x] + 1399680*x*(1 + x + x^2)^2*HPL[{-3, -1, -1}, x] - 
    4860*x*(-1807 + 756*Pi^2 - 7876*x + 1728*Pi^2*x - 12138*x^2 + 
      2592*Pi^2*x^2 - 7876*x^3 + 1728*Pi^2*x^3 - 1807*x^4 + 756*Pi^2*x^4)*
     Log[-s]^3 - 4330260*x*(1 + x)^4*Log[-s]^4 + 1889568*x*(1 + x)^4*
     Log[-s]^5 + HPL[{-3, -1}, x]*(-58320*(40 + 149*x + 210*x^2 + 211*x^3 + 
        210*x^4 + 149*x^5 + 40*x^6) + 4199040*x*(1 + x + x^2)^2*Log[-s]) + 
    HPL[{-4}, x]*(-58320*x*(-275 - 166*x + 211*x^2 + 586*x^3 + 573*x^4 + 
        80*x^5) - 1399680*x*(1 + x + x^2)^2*HPL[{-1}, x] - 
      1399680*x*(3 - 2*x - 3*x^2 - 2*x^3 + 3*x^4)*HPL[{0}, x] + 
      4199040*x*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]^4*
     (2430*x*(-594 - 2662*x - 3213*x^2 - 1422*x^3 - 258*x^4 + 40*x^5) - 
      349920*x*(3 - 4*x - 6*x^2 - 4*x^3 + 3*x^4)*Log[-s]) + 
    HPL[{0}, x]^3*(-1620*x*(-2892 + 360*Pi^2 - 8556*x + 1020*Pi^2*x - 
        8749*x^2 + 1530*Pi^2*x^2 - 568*x^3 + 1020*Pi^2*x^3 - 668*x^4 + 
        360*Pi^2*x^4) - 29160*x*(297 + 1074*x + 1271*x^2 + 594*x^3 + 55*x^4)*
       Log[-s] - 524880*x*(1 - 16*x - 24*x^2 - 16*x^3 + x^4)*Log[-s]^2) + 
    HPL[{-3}, x]*(9720*x*(-668 + 18*Pi^2 - 3856*x - 12*Pi^2*x - 7013*x^2 - 
        18*Pi^2*x^2 - 3856*x^3 - 12*Pi^2*x^3 - 668*x^4 + 18*Pi^2*x^4) + 
      699840*x*(1 + x + x^2)^2*HPL[{-1}, x]^2 + 
      349920*x*(7 - 6*x - 9*x^2 - 6*x^3 + 7*x^4)*HPL[{0}, x]^2 + 
      174960*x*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4)*Log[-s] + 
      6298560*x*(1 + x + x^2)^2*Log[-s]^2 + HPL[{-1}, x]*
       (58320*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 149*x^5 + 40*x^6) - 
        1399680*x*(1 + x + x^2)^2*HPL[{0}, x] - 4199040*x*(1 + x + x^2)^2*
         Log[-s]) + HPL[{0}, x]*(58320*x*(-143 + 214*x + 665*x^2 + 734*x^3 + 
          457*x^4 + 40*x^5) + 4199040*x*(1 + x + x^2)^2*Log[-s])) + 
    HPL[{-2}, x]*(-77760*Pi^2*(-1 + x)*(1 + x)*(5 + 53*x + 52*x^2 + 53*x^3 + 
        5*x^4) - 699840*x*(1 + x + x^2)^2*HPL[{-1}, x]^2*HPL[{0}, x] - 
      116640*x*(15 + 14*x + 21*x^2 + 14*x^3 + 15*x^4)*HPL[{0}, x]^3 + 
      HPL[{0}, x]^2*(-29160*x*(-11 + 594*x + 1119*x^2 + 882*x^3 + 341*x^4) - 
        6298560*x*(1 + x + x^2)^2*Log[-s]) + HPL[{0}, x]*
       (9720*x*(668 + 6*Pi^2 + 3856*x + 204*Pi^2*x + 7013*x^2 + 
          306*Pi^2*x^2 + 3856*x^3 + 204*Pi^2*x^3 + 668*x^4 + 6*Pi^2*x^4) - 
        174960*x*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4)*Log[-s] - 
        6298560*x*(1 + x + x^2)^2*Log[-s]^2) + HPL[{-1}, x]*
       (2099520*x*(1 + x + x^2)^2*HPL[{0}, x]^2 + HPL[{0}, x]*
         (-58320*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 149*x^5 + 
            40*x^6) + 4199040*x*(1 + x + x^2)^2*Log[-s]))) - 
    1620*x*Log[-s]^2*(2926 + 1221*Pi^2 + 15349*x + 6990*Pi^2*x + 24846*x^2 + 
      10809*Pi^2*x^2 + 15349*x^3 + 6990*Pi^2*x^3 + 2926*x^4 + 1221*Pi^2*x^4 - 
      20088*Zeta[3] - 72576*x*Zeta[3] - 108864*x^2*Zeta[3] - 
      72576*x^3*Zeta[3] - 20088*x^4*Zeta[3]) + 
    54*x*Log[-s]*(-461260 + 51395*Pi^2 + 1932*Pi^4 - 1927120*x + 
      156440*Pi^2*x - 3288*Pi^4*x - 2931720*x^2 + 382080*Pi^2*x^2 - 
      4932*Pi^4*x^2 - 1927120*x^3 + 156440*Pi^2*x^3 - 3288*Pi^4*x^3 - 
      461260*x^4 + 51395*Pi^2*x^4 + 1932*Pi^4*x^4 + 253440*Zeta[3] + 
      1098000*x*Zeta[3] + 1659960*x^2*Zeta[3] + 1098000*x^3*Zeta[3] + 
      253440*x^4*Zeta[3]) + HPL[{0}, x]^2*
     (-2099520*x*(1 + x + x^2)^2*HPL[{-2, -1}, x] - 
      14580*x*(-1245 + 276*Pi^2 - 2846*x + 612*Pi^2*x - 3188*x^2 + 
        918*Pi^2*x^2 - 950*x^3 + 612*Pi^2*x^3 + 276*Pi^2*x^4)*Log[-s] - 
      131220*x*(132 + 386*x + 439*x^2 + 194*x^3)*Log[-s]^2 + 
      3149280*x*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*Log[-s]^3 + 
      810*x*(-4068 - 1188*Pi^2 + 18790*x - 7734*Pi^2*x + 36876*x^2 - 
        11439*Pi^2*x^2 + 34828*x^3 - 6102*Pi^2*x^3 - 1050*Pi^2*x^4 + 
        480*Pi^2*x^5 + 8640*Zeta[3] + 36720*x*Zeta[3] + 55080*x^2*Zeta[3] + 
        36720*x^3*Zeta[3] + 8640*x^4*Zeta[3])) + 
    HPL[{-1}, x]^2*(-699840*Pi^2*x*(1 + x + x^2)^2*HPL[{0}, x] - 
      583200*x*(1 + x + x^2)^2*HPL[{0}, x]^3 - 1049760*Pi^2*x*(1 + x + x^2)^2*
       Log[-s] + HPL[{0}, x]^2*(14580*(40 + 149*x + 210*x^2 + 211*x^3 + 
          210*x^4 + 149*x^5 + 40*x^6) - 1049760*x*(1 + x + x^2)^2*Log[-s]) + 
      14580*(40*Pi^2 + 149*Pi^2*x + 210*Pi^2*x^2 + 211*Pi^2*x^3 + 
        210*Pi^2*x^4 + 149*Pi^2*x^5 + 40*Pi^2*x^6 + 48*x*Zeta[3] + 
        96*x^2*Zeta[3] + 144*x^3*Zeta[3] + 96*x^4*Zeta[3] + 
        48*x^5*Zeta[3])) + HPL[{0}, x]*(1399680*x*(1 + x + x^2)^2*
       HPL[{-3, -1}, x] - 1399680*x*(1 + x + x^2)^2*HPL[{-2, -1, -1}, x] - 
      14580*x*(-1526 + 486*Pi^2 - 4886*x + 1080*Pi^2*x - 6069*x^2 + 
        1620*Pi^2*x^2 - 2990*x^3 + 1080*Pi^2*x^3 - 281*x^4 + 486*Pi^2*x^4)*
       Log[-s]^2 - 262440*x*(1 + x)*(55 + 109*x + 89*x^2 + 11*x^3)*
       Log[-s]^3 + 4723920*x*(1 + x)^4*Log[-s]^4 + HPL[{-2, -1}, x]*
       (58320*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 149*x^5 + 40*x^6) - 
        4199040*x*(1 + x + x^2)^2*Log[-s]) - 1620*x*Log[-s]*
       (4960 + 1815*Pi^2 + 23368*x + 13488*Pi^2*x + 24846*x^2 + 
        20880*Pi^2*x^2 + 7330*x^3 + 13776*Pi^2*x^3 + 892*x^4 + 
        3597*Pi^2*x^4 - 21384*Zeta[3] - 75168*x*Zeta[3] - 
        112752*x^2*Zeta[3] - 75168*x^3*Zeta[3] - 21384*x^4*Zeta[3]) - 
      54*x*(387960 - 44050*Pi^2 - 1812*Pi^4 + 926560*x - 302710*Pi^2*x + 
        2544*Pi^4*x + 1465860*x^2 - 506625*Pi^2*x^2 + 3816*Pi^4*x^2 + 
        1000560*x^3 - 200770*Pi^2*x^3 + 2544*Pi^4*x^3 + 73300*x^4 - 
        67465*Pi^2*x^4 - 1812*Pi^4*x^4 + 217800*Zeta[3] - 206640*x*Zeta[3] - 
        716040*x^2*Zeta[3] - 664560*x^3*Zeta[3] - 310320*x^4*Zeta[3] + 
        43200*x^5*Zeta[3])) + HPL[{-1}, x]*
     (58320*x*(3 + 2*x + 3*x^2)*(5 + 6*x + 5*x^2)*HPL[{0}, x]^4 - 
      1399680*x*(1 + x + x^2)^2*HPL[{-3, -1}, x] + 
      3149280*Pi^2*x*(1 + x + x^2)^2*Log[-s]^2 + 
      HPL[{0}, x]^3*(-9720*x*(-121 - 974*x - 1573*x^2 - 1030*x^3 - 225*x^4 + 
          40*x^5) + 3499200*x*(1 + x + x^2)^2*Log[-s]) + 
      HPL[{0}, x]^2*(4860*x*(-668 + 222*Pi^2 - 3856*x + 396*Pi^2*x - 
          7013*x^2 + 594*Pi^2*x^2 - 3856*x^3 + 396*Pi^2*x^3 - 668*x^4 + 
          222*Pi^2*x^4) + 87480*x*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4)*
         Log[-s] + 3149280*x*(1 + x + x^2)^2*Log[-s]^2) + 
      87480*x*Log[-s]*(55*Pi^2 + 246*Pi^2*x + 373*Pi^2*x^2 + 246*Pi^2*x^3 + 
        55*Pi^2*x^4 - 48*Zeta[3] - 96*x*Zeta[3] - 144*x^2*Zeta[3] - 
        96*x^3*Zeta[3] - 48*x^4*Zeta[3]) - 972*(3340*Pi^2*x + 162*Pi^4*x + 
        19280*Pi^2*x^2 + 444*Pi^4*x^2 + 35065*Pi^2*x^3 + 666*Pi^4*x^3 + 
        19280*Pi^2*x^4 + 444*Pi^4*x^4 + 3340*Pi^2*x^5 + 162*Pi^4*x^5 - 
        2400*Zeta[3] - 8940*x*Zeta[3] - 12600*x^2*Zeta[3] - 
        12660*x^3*Zeta[3] - 12600*x^4*Zeta[3] - 8940*x^5*Zeta[3] - 
        2400*x^6*Zeta[3]) + HPL[{0}, x]*(1399680*x*(1 + x + x^2)^2*
         HPL[{-2, -1}, x] + 4199040*Pi^2*x*(1 + x + x^2)^2*Log[-s] - 
        19440*(20*Pi^2 + 14*Pi^2*x - 382*Pi^2*x^2 - 681*Pi^2*x^3 - 
          410*Pi^2*x^4 - 38*Pi^2*x^5 + 40*Pi^2*x^6 + 144*x*Zeta[3] + 
          288*x^2*Zeta[3] + 432*x^3*Zeta[3] + 288*x^4*Zeta[3] + 
          144*x^5*Zeta[3]))) + x*(45570280 - 2565780*Pi^2 - 415503*Pi^4 + 
      202009480*x + 1596090*Pi^2*x + 207144*Pi^4*x + 312878400*x^2 - 
      8532360*Pi^2*x^2 + 878688*Pi^4*x^2 + 202009480*x^3 + 1596090*Pi^2*x^3 + 
      1242648*Pi^4*x^3 + 45570280*x^4 - 2565780*Pi^2*x^4 + 752193*Pi^4*x^4 + 
      110160*Pi^4*x^5 - 50709240*Zeta[3] - 6253200*Pi^2*Zeta[3] - 
      168564240*x*Zeta[3] - 7983360*Pi^2*x*Zeta[3] - 241901640*x^2*Zeta[3] - 
      11975040*Pi^2*x^2*Zeta[3] - 168564240*x^3*Zeta[3] - 
      7983360*Pi^2*x^3*Zeta[3] - 50709240*x^4*Zeta[3] - 
      6253200*Pi^2*x^4*Zeta[3] + 45116352*Zeta[5] + 160869888*x*Zeta[5] + 
      241304832*x^2*Zeta[5] + 160869888*x^3*Zeta[5] + 45116352*x^4*Zeta[5]))/
   (87480*ep*x*(1 + x)^4) - 
  (58786560*x*(80 - 2*x + 267*x^2 + 28*x^3 + 80*x^4)*HPL[{-6}, x] + 
    29393280*x*(14 - 22*x - 99*x^2 - 22*x^3 + 14*x^4)*HPL[{-3}, x]^2 - 
    163296*x*(27 + 45*x^2 + 5*x^3 + 27*x^4)*HPL[{0}, x]^6 + 
    HPL[{-1}, x]^4*(-2449440*Pi^2*x*(1 + x + x^2)^2 - 
      2449440*x*(1 + x + x^2)^2*HPL[{0}, x]^2) + 
    HPL[{-2}, x]^2*(-9797760*Pi^2*x*(10 - 11*x + 33*x^2 - 11*x^3 + 10*x^4) - 
      4898880*(-1 + x)*(1 + x)*(80 + 309*x - 12*x^2 + 309*x^3 + 80*x^4)*
       HPL[{0}, x] + 88179840*x^2*(5 + 2*x + 5*x^2)*HPL[{0}, x]^2) + 
    117573120*x*(48 - 26*x + 159*x^2 - 26*x^3 + 48*x^4)*HPL[{-5, -1}, x] + 
    117573120*x*(10 - 11*x + 33*x^2 - 11*x^3 + 10*x^4)*HPL[{-4, -2}, x] - 
    9797760*(-1 + x)*(1 + x)*(80 + 309*x - 12*x^2 + 309*x^3 + 80*x^4)*
     HPL[{-3, -2}, x] + 6531840*Pi^2*(-1 + x)*(1 + x)*
     (70 + 181*x + 26*x^2 + 181*x^3 + 70*x^4)*HPL[{-2, -1}, x] + 
    117573120*x*(1 + x + x^2)^2*HPL[{-4, -1, -1}, x] + 
    117573120*x*(1 + x + x^2)^2*HPL[{-3, -1, -1, -1}, x] - 
    306180*x*(-1807 + 756*Pi^2 - 7876*x + 1728*Pi^2*x - 12138*x^2 + 
      2592*Pi^2*x^2 - 7876*x^3 + 1728*Pi^2*x^3 - 1807*x^4 + 756*Pi^2*x^4)*
     Log[-s]^4 - 218245104*x*(1 + x)^4*Log[-s]^5 + 
    79361856*x*(1 + x)^4*Log[-s]^6 + HPL[{-3, -1, -1}, x]*
     (-4898880*(120 + 579*x + 1210*x^2 + 1511*x^3 + 1210*x^4 + 579*x^5 + 
        120*x^6) + 352719360*x*(1 + x + x^2)^2*Log[-s]) + 
    HPL[{-4, -1}, x]*(-4898880*(-280 - 1681*x + 1962*x^2 + 1511*x^3 + 
        458*x^4 + 2839*x^5 + 520*x^6) + 352719360*x*(1 + x + x^2)^2*
       Log[-s]) + HPL[{-5}, x]*(-4898880*x*(-1353 - 878*x - 1955*x^2 - 
        1846*x^3 + 1101*x^4 + 80*x^5) - 117573120*x*(8 + 18*x + 27*x^2 + 
        18*x^3 + 8*x^4)*HPL[{-1}, x] - 58786560*x*(37 - 4*x - 6*x^2 - 4*x^3 + 
        37*x^4)*HPL[{0}, x] + 352719360*x*(6 + 10*x + 15*x^2 + 10*x^3 + 
        6*x^4)*Log[-s]) + HPL[{0}, x]^5*
     (40824*x*(-891 - 3862*x - 4697*x^2 - 1194*x^3 - 163*x^4 + 380*x^5) - 
      2939328*x*(18 - 2*x - 3*x^2 - 2*x^3 + 18*x^4)*Log[-s]) + 
    HPL[{-3, -1}, x]*(-816480*(1604 + 8882*x - 546*Pi^2*x + 32512*x^2 + 
        708*Pi^2*x^2 + 51105*x^3 + 3438*Pi^2*x^3 + 32512*x^4 + 708*Pi^2*x^4 + 
        8882*x^5 - 546*Pi^2*x^5 + 1604*x^6) - 
      14696640*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 149*x^5 + 40*x^6)*
       Log[-s] + 529079040*x*(1 + x + x^2)^2*Log[-s]^2) + 
    HPL[{0}, x]^4*(34020*x*(6147 - 108*Pi^2 + 36054*x - 1164*Pi^2*x + 
        42118*x^2 - 3690*Pi^2*x^2 + 12674*x^3 - 1380*Pi^2*x^3 + 12202*x^4 - 
        108*Pi^2*x^4 + 1604*x^5) + 612360*x*(-594 - 2662*x - 3213*x^2 - 
        1422*x^3 - 258*x^4 + 40*x^5)*Log[-s] - 
      44089920*x*(3 - 4*x - 6*x^2 - 4*x^3 + 3*x^4)*Log[-s]^2) + 
    HPL[{-4}, x]*(-816480*x*(2192 - 546*Pi^2 + 24220*x + 708*Pi^2*x + 
        51105*x^2 + 3438*Pi^2*x^2 + 40804*x^3 + 708*Pi^2*x^3 + 15572*x^4 - 
        546*Pi^2*x^4 + 3208*x^5) - 117573120*x*(10 - 11*x + 33*x^2 - 11*x^3 + 
        10*x^4)*HPL[{-2}, x] + 58786560*x*(1 + x + x^2)^2*HPL[{-1}, x]^2 + 
      29393280*x*(11 + 32*x - 24*x^2 + 24*x^3 + 11*x^4)*HPL[{0}, x]^2 - 
      14696640*x*(-275 - 166*x + 211*x^2 + 586*x^3 + 573*x^4 + 80*x^5)*
       Log[-s] + 529079040*x*(1 + x + x^2)^2*Log[-s]^2 + 
      HPL[{-1}, x]*(4898880*(200 + 173*x + 1410*x^2 + 1511*x^3 + 1010*x^4 + 
          985*x^5 + 40*x^6) + 117573120*x*(9 + 22*x + 33*x^2 + 22*x^3 + 
          9*x^4)*HPL[{0}, x] - 352719360*x*(1 + x + x^2)^2*Log[-s]) + 
      HPL[{0}, x]*(-4898880*x*(627 + 2630*x + 4609*x^2 + 4038*x^3 + 
          1345*x^4 + 240*x^5) - 352719360*x*(3 - 2*x - 3*x^2 - 2*x^3 + 3*x^4)*
         Log[-s])) - 136080*x*Log[-s]^3*(2926 + 1221*Pi^2 + 15349*x + 
      6990*Pi^2*x + 24846*x^2 + 10809*Pi^2*x^2 + 15349*x^3 + 6990*Pi^2*x^3 + 
      2926*x^4 + 1221*Pi^2*x^4 - 20088*Zeta[3] - 72576*x*Zeta[3] - 
      108864*x^2*Zeta[3] - 72576*x^3*Zeta[3] - 20088*x^4*Zeta[3]) + 
    6804*x*Log[-s]^2*(-461260 + 51395*Pi^2 + 1932*Pi^4 - 1927120*x + 
      156440*Pi^2*x - 3288*Pi^4*x - 2931720*x^2 + 382080*Pi^2*x^2 - 
      4932*Pi^4*x^2 - 1927120*x^3 + 156440*Pi^2*x^3 - 3288*Pi^4*x^3 - 
      461260*x^4 + 51395*Pi^2*x^4 + 1932*Pi^4*x^4 + 253440*Zeta[3] + 
      1098000*x*Zeta[3] + 1659960*x^2*Zeta[3] + 1098000*x^3*Zeta[3] + 
      253440*x^4*Zeta[3]) + HPL[{0}, x]^3*
     (-9797760*x*(35 + 88*x + 132*x^2 + 88*x^3 + 35*x^4)*HPL[{-2, -1}, x] - 
      408240*x*(-2892 + 360*Pi^2 - 8556*x + 1020*Pi^2*x - 8749*x^2 + 
        1530*Pi^2*x^2 - 568*x^3 + 1020*Pi^2*x^3 - 668*x^4 + 360*Pi^2*x^4)*
       Log[-s] - 3674160*x*(297 + 1074*x + 1271*x^2 + 594*x^3 + 55*x^4)*
       Log[-s]^2 - 44089920*x*(1 - 16*x - 24*x^2 - 16*x^3 + x^4)*Log[-s]^3 + 
      22680*x*(-9528 - 1683*Pi^2 + 108936*x + 7026*Pi^2*x + 232422*x^2 + 
        7077*Pi^2*x^2 + 223108*x^3 + 9186*Pi^2*x^3 + 2688*x^4 + 
        9411*Pi^2*x^4 + 3120*Pi^2*x^5 + 2808*Zeta[3] + 60048*x*Zeta[3] + 
        105624*x^2*Zeta[3] + 61776*x^3*Zeta[3] + 2808*x^4*Zeta[3])) + 
    HPL[{0}, x]^2*(29393280*x*(35 + 28*x - 24*x^2 + 28*x^3 + 35*x^4)*
       HPL[{-3, -1}, x] - 176359680*x*(1 + x + x^2)^2*HPL[{-2, -1, -1}, x] - 
      1837080*x*(-1245 + 276*Pi^2 - 2846*x + 612*Pi^2*x - 3188*x^2 + 
        918*Pi^2*x^2 - 950*x^3 + 612*Pi^2*x^3 + 276*Pi^2*x^4)*Log[-s]^2 - 
      11022480*x*(132 + 386*x + 439*x^2 + 194*x^3)*Log[-s]^3 + 
      198404640*x*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*Log[-s]^4 + 
      HPL[{-2, -1}, x]*(2449440*(-80 - 23*x + 734*x^2 + 633*x^3 + 526*x^4 + 
          917*x^5 + 320*x^6) - 529079040*x*(1 + x + x^2)^2*Log[-s]) + 
      204120*x*Log[-s]*(-4068 - 1188*Pi^2 + 18790*x - 7734*Pi^2*x + 
        36876*x^2 - 11439*Pi^2*x^2 + 34828*x^3 - 6102*Pi^2*x^3 - 
        1050*Pi^2*x^4 + 480*Pi^2*x^5 + 8640*Zeta[3] + 36720*x*Zeta[3] + 
        55080*x^2*Zeta[3] + 36720*x^3*Zeta[3] + 8640*x^4*Zeta[3]) + 
      2268*x*(-943980 + 95715*Pi^2 + 4302*Pi^4 - 5157620*x + 1277430*Pi^2*x + 
        8280*Pi^4*x - 8302960*x^2 + 2377650*Pi^2*x^2 - 33588*Pi^4*x^2 - 
        5379620*x^3 + 1432770*Pi^2*x^3 + 3168*Pi^4*x^3 + 635040*Pi^2*x^4 + 
        4302*Pi^4*x^4 + 96240*Pi^2*x^5 - 1639440*Zeta[3] - 
        2309040*x*Zeta[3] - 2103840*x^2*Zeta[3] - 822960*x^3*Zeta[3] - 
        562680*x^4*Zeta[3] - 345600*x^5*Zeta[3])) + 
    HPL[{-3}, x]*(-19595520*x*(1 + x + x^2)^2*HPL[{-1}, x]^3 + 
      9797760*x*(7 - 62*x - 57*x^2 - 58*x^3 + 7*x^4)*HPL[{0}, x]^3 + 
      HPL[{-2}, x]*(9797760*(-1 + x)*(1 + x)*(80 + 309*x - 12*x^2 + 309*x^3 + 
          80*x^4) + 58786560*x*(10 - 26*x + 27*x^2 - 26*x^3 + 10*x^4)*
         HPL[{0}, x]) + 2449440*x*(-668 + 18*Pi^2 - 3856*x - 12*Pi^2*x - 
        7013*x^2 - 18*Pi^2*x^2 - 3856*x^3 - 12*Pi^2*x^3 - 668*x^4 + 
        18*Pi^2*x^4)*Log[-s] + 22044960*x*(55 + 246*x + 373*x^2 + 246*x^3 + 
        55*x^4)*Log[-s]^2 + 529079040*x*(1 + x + x^2)^2*Log[-s]^3 + 
      HPL[{-1}, x]^2*(-2449440*(120 + 579*x + 1210*x^2 + 1511*x^3 + 
          1210*x^4 + 579*x^5 + 120*x^6) + 58786560*x*(1 + x + x^2)^2*
         HPL[{0}, x] + 176359680*x*(1 + x + x^2)^2*Log[-s]) + 
      HPL[{0}, x]^2*(4898880*x*(99 + 1782*x + 3012*x^2 + 2510*x^3 + 
          1234*x^4 + 160*x^5) + 88179840*x*(7 - 6*x - 9*x^2 - 6*x^3 + 7*x^4)*
         Log[-s]) + HPL[{0}, x]*(816480*x*(470 - 342*Pi^2 + 6124*x - 
          36*Pi^2*x + 15033*x^2 + 1242*Pi^2*x^2 + 14820*x^3 + 108*Pi^2*x^3 + 
          6408*x^4 - 342*Pi^2*x^4 + 1604*x^5) + 14696640*x*
         (-143 + 214*x + 665*x^2 + 734*x^3 + 457*x^4 + 40*x^5)*Log[-s] + 
        529079040*x*(1 + x + x^2)^2*Log[-s]^2) + 
      HPL[{-1}, x]*(816480*(1604 + 8882*x - 42*Pi^2*x + 32512*x^2 - 
          84*Pi^2*x^2 + 51105*x^3 - 126*Pi^2*x^3 + 32512*x^4 - 84*Pi^2*x^4 + 
          8882*x^5 - 42*Pi^2*x^5 + 1604*x^6) - 29393280*x*
         (21 + 50*x + 75*x^2 + 50*x^3 + 21*x^4)*HPL[{0}, x]^2 + 
        14696640*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 149*x^5 + 
          40*x^6)*Log[-s] - 529079040*x*(1 + x + x^2)^2*Log[-s]^2 + 
        HPL[{0}, x]*(4898880*(-60 + 211*x - 430*x^2 - 439*x^3 - 150*x^4 - 
            343*x^5 + 60*x^6) - 352719360*x*(1 + x + x^2)^2*Log[-s])) + 
      136080*(-1200*Pi^2 - 2688*x - 939*Pi^2*x - 44716*x^2 + 11250*Pi^2*x^2 - 
        58422*x^3 + 13701*Pi^2*x^3 - 44716*x^4 + 9138*Pi^2*x^4 - 2688*x^5 + 
        7749*Pi^2*x^5 + 2160*Pi^2*x^6 - 7992*x*Zeta[3] + 10800*x^2*Zeta[3] - 
        97848*x^3*Zeta[3] + 10800*x^4*Zeta[3] - 7992*x^5*Zeta[3])) + 
    HPL[{-1}, x]^3*(19595520*Pi^2*x*(1 + x + x^2)^2*HPL[{0}, x] + 
      16329600*x*(1 + x + x^2)^2*HPL[{0}, x]^3 + 29393280*Pi^2*x*
       (1 + x + x^2)^2*Log[-s] + HPL[{0}, x]^2*
       (-408240*(120 + 579*x + 1210*x^2 + 1511*x^3 + 1210*x^4 + 579*x^5 + 
          120*x^6) + 29393280*x*(1 + x + x^2)^2*Log[-s]) - 
      408240*(120*Pi^2 + 579*Pi^2*x + 1210*Pi^2*x^2 + 1511*Pi^2*x^3 + 
        1210*Pi^2*x^4 + 579*Pi^2*x^5 + 120*Pi^2*x^6 + 48*x*Zeta[3] + 
        96*x^2*Zeta[3] + 144*x^3*Zeta[3] + 96*x^4*Zeta[3] + 
        48*x^5*Zeta[3])) + HPL[{-2}, x]*(19595520*x*(1 + x + x^2)^2*
       HPL[{-1}, x]^3*HPL[{0}, x] - 2449440*x*(26 - 42*x - 81*x^2 - 44*x^3 + 
        26*x^4)*HPL[{0}, x]^4 - 19595520*Pi^2*(-1 + x)*(1 + x)*
       (5 + 53*x + 52*x^2 + 53*x^3 + 5*x^4)*Log[-s] + 
      HPL[{0}, x]^3*(-1632960*x*(33 + 1840*x + 3100*x^2 + 2396*x^3 + 
          1134*x^4 + 80*x^5) - 29393280*x*(15 + 14*x + 21*x^2 + 14*x^3 + 
          15*x^4)*Log[-s]) + HPL[{0}, x]^2*
       (408240*x*(1252 + 258*Pi^2 + 11972*x + 900*Pi^2*x + 21039*x^2 + 
          1926*Pi^2*x^2 + 11164*x^3 + 876*Pi^2*x^3 + 2756*x^4 + 
          258*Pi^2*x^4) - 7348320*x*(-11 + 594*x + 1119*x^2 + 882*x^3 + 
          341*x^4)*Log[-s] - 793618560*x*(1 + x + x^2)^2*Log[-s]^2) + 
      HPL[{-1}, x]^2*(-88179840*x*(1 + x + x^2)^2*HPL[{0}, x]^2 + 
        HPL[{0}, x]*(2449440*(120 + 579*x + 1210*x^2 + 1511*x^3 + 1210*x^4 + 
            579*x^5 + 120*x^6) - 176359680*x*(1 + x + x^2)^2*Log[-s])) + 
      HPL[{-1}, x]*(-1632960*Pi^2*(-1 + x)*(1 + x)*(40 - 203*x + 140*x^2 - 
          203*x^3 + 40*x^4) + 9797760*x*(25 + 54*x + 81*x^2 + 54*x^3 + 
          25*x^4)*HPL[{0}, x]^3 + HPL[{0}, x]^2*
         (-2449440*(80 + 595*x + 550*x^2 + 633*x^3 + 710*x^4 + 299*x^5 + 
            160*x^6) + 529079040*x*(1 + x + x^2)^2*Log[-s]) + 
        HPL[{0}, x]*(-816480*(1604 + 8882*x - 114*Pi^2*x + 32512*x^2 - 
            276*Pi^2*x^2 + 51105*x^3 - 414*Pi^2*x^3 + 32512*x^4 - 
            276*Pi^2*x^4 + 8882*x^5 - 114*Pi^2*x^5 + 1604*x^6) - 
          14696640*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 149*x^5 + 
            40*x^6)*Log[-s] + 529079040*x*(1 + x + x^2)^2*Log[-s]^2)) + 
      54432*(4010*Pi^2 + 16725*Pi^2*x + 510*Pi^4*x + 20730*Pi^2*x^2 - 
        426*Pi^4*x^2 + 1683*Pi^4*x^3 - 20730*Pi^2*x^4 - 696*Pi^4*x^4 - 
        16725*Pi^2*x^5 + 510*Pi^4*x^5 - 4010*Pi^2*x^6 - 7200*Zeta[3] - 
        92160*x*Zeta[3] + 34560*x^2*Zeta[3] - 34560*x^4*Zeta[3] + 
        92160*x^5*Zeta[3] + 7200*x^6*Zeta[3]) + 
      HPL[{0}, x]*(2449440*x*(668 + 6*Pi^2 + 3856*x + 204*Pi^2*x + 7013*x^2 + 
          306*Pi^2*x^2 + 3856*x^3 + 204*Pi^2*x^3 + 668*x^4 + 6*Pi^2*x^4)*
         Log[-s] - 22044960*x*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4)*
         Log[-s]^2 - 529079040*x*(1 + x + x^2)^2*Log[-s]^3 - 
        136080*(-1080*Pi^2 - 2688*x - 3891*Pi^2*x - 44716*x^2 + 
          14778*Pi^2*x^2 - 58422*x^3 + 23193*Pi^2*x^3 - 44716*x^4 + 
          18234*Pi^2*x^4 - 2688*x^5 + 14865*Pi^2*x^5 + 2520*Pi^2*x^6 - 
          3672*x*Zeta[3] + 5616*x^2*Zeta[3] - 20088*x^3*Zeta[3] + 
          5616*x^4*Zeta[3] - 3672*x^5*Zeta[3]))) + 
    HPL[{-1}, x]^2*(-2449440*x*(3 + 2*x + 3*x^2)*(5 + 6*x + 5*x^2)*
       HPL[{0}, x]^4 + 58786560*x*(1 + x + x^2)^2*HPL[{-3, -1}, x] - 
      132269760*Pi^2*x*(1 + x + x^2)^2*Log[-s]^2 + 
      HPL[{0}, x]^3*(408240*(220 + 979*x + 1530*x^2 + 1705*x^3 + 1570*x^4 + 
          941*x^5 + 260*x^6) - 146966400*x*(1 + x + x^2)^2*Log[-s]) + 
      HPL[{0}, x]^2*(204120*(1604 + 8882*x - 222*Pi^2*x + 32512*x^2 - 
          396*Pi^2*x^2 + 51105*x^3 - 594*Pi^2*x^3 + 32512*x^4 - 
          396*Pi^2*x^4 + 8882*x^5 - 222*Pi^2*x^5 + 1604*x^6) + 
        3674160*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 149*x^5 + 40*x^6)*
         Log[-s] - 132269760*x*(1 + x + x^2)^2*Log[-s]^2) + 
      3674160*Log[-s]*(40*Pi^2 + 149*Pi^2*x + 210*Pi^2*x^2 + 211*Pi^2*x^3 + 
        210*Pi^2*x^4 + 149*Pi^2*x^5 + 40*Pi^2*x^6 + 48*x*Zeta[3] + 
        96*x^2*Zeta[3] + 144*x^3*Zeta[3] + 96*x^4*Zeta[3] + 48*x^5*Zeta[3]) + 
      40824*(8020*Pi^2 + 44410*Pi^2*x + 162*Pi^4*x + 162560*Pi^2*x^2 + 
        444*Pi^4*x^2 + 255525*Pi^2*x^3 + 666*Pi^4*x^3 + 162560*Pi^2*x^4 + 
        444*Pi^4*x^4 + 44410*Pi^2*x^5 + 162*Pi^4*x^5 + 8020*Pi^2*x^6 - 
        7200*Zeta[3] - 34740*x*Zeta[3] - 72600*x^2*Zeta[3] - 
        90660*x^3*Zeta[3] - 72600*x^4*Zeta[3] - 34740*x^5*Zeta[3] - 
        7200*x^6*Zeta[3]) + HPL[{0}, x]*(-58786560*x*(1 + x + x^2)^2*
         HPL[{-2, -1}, x] - 176359680*Pi^2*x*(1 + x + x^2)^2*Log[-s] + 
        816480*(170*Pi^2 + 779*Pi^2*x + 1370*Pi^2*x^2 + 1608*Pi^2*x^3 + 
          1390*Pi^2*x^4 + 760*Pi^2*x^5 + 190*Pi^2*x^6 + 144*x*Zeta[3] + 
          288*x^2*Zeta[3] + 432*x^3*Zeta[3] + 288*x^4*Zeta[3] + 
          144*x^5*Zeta[3]))) + 252*x*Log[-s]*(45570280 - 2565780*Pi^2 - 
      415503*Pi^4 + 202009480*x + 1596090*Pi^2*x + 207144*Pi^4*x + 
      312878400*x^2 - 8532360*Pi^2*x^2 + 878688*Pi^4*x^2 + 202009480*x^3 + 
      1596090*Pi^2*x^3 + 1242648*Pi^4*x^3 + 45570280*x^4 - 2565780*Pi^2*x^4 + 
      752193*Pi^4*x^4 + 110160*Pi^4*x^5 - 50709240*Zeta[3] - 
      6253200*Pi^2*Zeta[3] - 168564240*x*Zeta[3] - 7983360*Pi^2*x*Zeta[3] - 
      241901640*x^2*Zeta[3] - 11975040*Pi^2*x^2*Zeta[3] - 
      168564240*x^3*Zeta[3] - 7983360*Pi^2*x^3*Zeta[3] - 
      50709240*x^4*Zeta[3] - 6253200*Pi^2*x^4*Zeta[3] + 45116352*Zeta[5] + 
      160869888*x*Zeta[5] + 241304832*x^2*Zeta[5] + 160869888*x^3*Zeta[5] + 
      45116352*x^4*Zeta[5]) + x*(-12288374560 + 371453880*Pi^2 + 
      79208577*Pi^4 - 8793396*Pi^6 - 54995956960*x - 1275383760*Pi^2*x + 
      428338260*Pi^4*x - 16550064*Pi^6*x - 85415164800*x^2 - 
      367274880*Pi^2*x^2 + 1027575234*Pi^4*x^2 - 61893288*Pi^6*x^2 - 
      54995956960*x^3 - 1275383760*Pi^2*x^3 + 748044612*Pi^4*x^3 - 
      17133264*Pi^6*x^3 - 12288374560*x^4 + 371453880*Pi^2*x^4 + 
      337148217*Pi^4*x^4 - 8793396*Pi^6*x^4 + 61843824*Pi^4*x^5 + 
      8557315200*Zeta[3] - 2969809920*Pi^2*Zeta[3] + 23941884960*x*Zeta[3] - 
      10234032480*Pi^2*x*Zeta[3] + 34257414240*x^2*Zeta[3] - 
      14918314320*Pi^2*x^2*Zeta[3] + 23941884960*x^3*Zeta[3] - 
      9946631520*Pi^2*x^3*Zeta[3] + 8557315200*x^4*Zeta[3] - 
      4152072960*Pi^2*x^4*Zeta[3] - 457228800*Pi^2*x^5*Zeta[3] - 
      349453440*Zeta[3]^2 + 13063680*x*Zeta[3]^2 - 7740230400*x^2*Zeta[3]^2 + 
      13063680*x^3*Zeta[3]^2 - 349453440*x^4*Zeta[3]^2 - 837055296*Zeta[5] + 
      4107874176*x*Zeta[5] + 7533497664*x^2*Zeta[5] + 
      4029492096*x^3*Zeta[5] - 1875617856*x^4*Zeta[5] - 
      1175731200*x^5*Zeta[5]) + HPL[{0}, x]*
     (-587865600*x*(9 - 10*x - 15*x^2 - 10*x^3 + 9*x^4)*HPL[{-4, -1}, x] - 
      1410877440*x*(1 - 2*x - 3*x^2 - 2*x^3 + x^4)*HPL[{-3, -2}, x] + 
      117573120*x*(1 + x + x^2)^2*HPL[{-3, -1, -1}, x] - 
      117573120*x*(1 + x + x^2)^2*HPL[{-2, -1, -1, -1}, x] - 
      1224720*x*(-1526 + 486*Pi^2 - 4886*x + 1080*Pi^2*x - 6069*x^2 + 
        1620*Pi^2*x^2 - 2990*x^3 + 1080*Pi^2*x^3 - 281*x^4 + 486*Pi^2*x^4)*
       Log[-s]^3 - 16533720*x*(1 + x)*(55 + 109*x + 89*x^2 + 11*x^3)*
       Log[-s]^4 + 238085568*x*(1 + x)^4*Log[-s]^5 + 
      HPL[{-2, -1, -1}, x]*(4898880*(120 + 579*x + 1210*x^2 + 1511*x^3 + 
          1210*x^4 + 579*x^5 + 120*x^6) - 352719360*x*(1 + x + x^2)^2*
         Log[-s]) + HPL[{-3, -1}, x]*(-4898880*(-60 + 211*x - 430*x^2 - 
          439*x^3 - 150*x^4 - 343*x^5 + 60*x^6) + 352719360*x*(1 + x + x^2)^2*
         Log[-s]) + HPL[{-2, -1}, x]*(816480*(1604 + 8882*x - 234*Pi^2*x + 
          32512*x^2 - 684*Pi^2*x^2 + 51105*x^3 - 1026*Pi^2*x^3 + 32512*x^4 - 
          684*Pi^2*x^4 + 8882*x^5 - 234*Pi^2*x^5 + 1604*x^6) + 
        14696640*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 149*x^5 + 
          40*x^6)*Log[-s] - 529079040*x*(1 + x + x^2)^2*Log[-s]^2) - 
      204120*x*Log[-s]^2*(4960 + 1815*Pi^2 + 23368*x + 13488*Pi^2*x + 
        24846*x^2 + 20880*Pi^2*x^2 + 7330*x^3 + 13776*Pi^2*x^3 + 892*x^4 + 
        3597*Pi^2*x^4 - 21384*Zeta[3] - 75168*x*Zeta[3] - 
        112752*x^2*Zeta[3] - 75168*x^3*Zeta[3] - 21384*x^4*Zeta[3]) - 
      13608*x*Log[-s]*(387960 - 44050*Pi^2 - 1812*Pi^4 + 926560*x - 
        302710*Pi^2*x + 2544*Pi^4*x + 1465860*x^2 - 506625*Pi^2*x^2 + 
        3816*Pi^4*x^2 + 1000560*x^3 - 200770*Pi^2*x^3 + 2544*Pi^4*x^3 + 
        73300*x^4 - 67465*Pi^2*x^4 - 1812*Pi^4*x^4 + 217800*Zeta[3] - 
        206640*x*Zeta[3] - 716040*x^2*Zeta[3] - 664560*x^3*Zeta[3] - 
        310320*x^4*Zeta[3] + 43200*x^5*Zeta[3]) + 
      126*x*(74996800 - 2467680*Pi^2 - 467181*Pi^4 + 222372400*x + 
        4296720*Pi^2*x + 1717308*Pi^4*x + 312878400*x^2 + 7241580*Pi^2*x^2 + 
        2418282*Pi^4*x^2 + 181646560*x^3 + 23042100*Pi^2*x^3 + 
        1893996*Pi^4*x^3 + 16143760*x^4 - 1212360*Pi^2*x^4 + 
        1494747*Pi^4*x^4 + 209520*Pi^4*x^5 - 75543840*Zeta[3] - 
        9635760*Pi^2*Zeta[3] - 272354400*x*Zeta[3] - 7750080*Pi^2*x*Zeta[3] - 
        407481840*x^2*Zeta[3] - 3227040*Pi^2*x^2*Zeta[3] - 
        275451840*x^3*Zeta[3] - 6816960*Pi^2*x^3*Zeta[3] - 
        83430000*x^4*Zeta[3] - 9635760*Pi^2*x^4*Zeta[3] - 
        10393920*x^5*Zeta[3] + 44649792*Zeta[5] + 184197888*x*Zeta[5] + 
        276296832*x^2*Zeta[5] + 184197888*x^3*Zeta[5] + 
        44649792*x^4*Zeta[5])) + HPL[{-1}, x]*
     (489888*x*(55 + 72*x + 108*x^2 + 72*x^3 + 55*x^4)*HPL[{0}, x]^5 - 
      117573120*x*(1 + x + x^2)^2*HPL[{-4, -1}, x] - 
      117573120*x*(1 + x + x^2)^2*HPL[{-3, -1, -1}, x] + 
      264539520*Pi^2*x*(1 + x + x^2)^2*Log[-s]^3 + HPL[{-3, -1}, x]*
       (4898880*(120 + 579*x + 1210*x^2 + 1511*x^3 + 1210*x^4 + 579*x^5 + 
          120*x^6) - 352719360*x*(1 + x + x^2)^2*Log[-s]) + 
      HPL[{0}, x]^4*(-204120*x*(-231 - 2978*x - 5137*x^2 - 3354*x^3 - 
          745*x^4 + 240*x^5) + 14696640*x*(3 + 2*x + 3*x^2)*(5 + 6*x + 5*x^2)*
         Log[-s]) + HPL[{0}, x]^3*(-136080*x*(2974 - 30*Pi^2 + 30068*x + 
          300*Pi^2*x + 57111*x^2 + 450*Pi^2*x^2 + 37148*x^3 + 300*Pi^2*x^3 + 
          11920*x^4 - 30*Pi^2*x^4 + 1604*x^5) - 
        2449440*x*(-121 - 974*x - 1573*x^2 - 1030*x^3 - 225*x^4 + 40*x^5)*
         Log[-s] + 440899200*x*(1 + x + x^2)^2*Log[-s]^2) + 
      11022480*x*Log[-s]^2*(55*Pi^2 + 246*Pi^2*x + 373*Pi^2*x^2 + 
        246*Pi^2*x^3 + 55*Pi^2*x^4 - 48*Zeta[3] - 96*x*Zeta[3] - 
        144*x^2*Zeta[3] - 96*x^3*Zeta[3] - 48*x^4*Zeta[3]) - 
      244944*Log[-s]*(3340*Pi^2*x + 162*Pi^4*x + 19280*Pi^2*x^2 + 
        444*Pi^4*x^2 + 35065*Pi^2*x^3 + 666*Pi^4*x^3 + 19280*Pi^2*x^4 + 
        444*Pi^4*x^4 + 3340*Pi^2*x^5 + 162*Pi^4*x^5 - 2400*Zeta[3] - 
        8940*x*Zeta[3] - 12600*x^2*Zeta[3] - 12660*x^3*Zeta[3] - 
        12600*x^4*Zeta[3] - 8940*x^5*Zeta[3] - 2400*x^6*Zeta[3]) + 
      HPL[{0}, x]^2*(176359680*x*(1 + x + x^2)^2*HPL[{-2, -1}, x] + 
        1224720*x*(-668 + 222*Pi^2 - 3856*x + 396*Pi^2*x - 7013*x^2 + 
          594*Pi^2*x^2 - 3856*x^3 + 396*Pi^2*x^3 - 668*x^4 + 222*Pi^2*x^4)*
         Log[-s] + 11022480*x*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4)*
         Log[-s]^2 + 264539520*x*(1 + x + x^2)^2*Log[-s]^3 - 
        68040*(960*Pi^2 + 2688*x + 1497*Pi^2*x + 44716*x^2 - 3582*Pi^2*x^2 + 
          58422*x^3 - 10383*Pi^2*x^3 + 44716*x^4 - 5550*Pi^2*x^4 + 2688*x^5 + 
          1833*Pi^2*x^5 + 1440*Pi^2*x^6 + 2376*x*Zeta[3] + 
          11664*x^2*Zeta[3] + 17496*x^3*Zeta[3] + 11664*x^4*Zeta[3] + 
          2376*x^5*Zeta[3])) + HPL[{0}, x]*(-117573120*x*(1 + x + x^2)^2*
         HPL[{-3, -1}, x] + 117573120*x*(1 + x + x^2)^2*
         HPL[{-2, -1, -1}, x] + 529079040*Pi^2*x*(1 + x + x^2)^2*Log[-s]^2 + 
        HPL[{-2, -1}, x]*(-4898880*(120 + 579*x + 1210*x^2 + 1511*x^3 + 
            1210*x^4 + 579*x^5 + 120*x^6) + 352719360*x*(1 + x + x^2)^2*
           Log[-s]) - 4898880*Log[-s]*(20*Pi^2 + 14*Pi^2*x - 382*Pi^2*x^2 - 
          681*Pi^2*x^3 - 410*Pi^2*x^4 - 38*Pi^2*x^5 + 40*Pi^2*x^6 + 
          144*x*Zeta[3] + 288*x^2*Zeta[3] + 432*x^3*Zeta[3] + 
          288*x^4*Zeta[3] + 144*x^5*Zeta[3]) - 
        54432*(4010*Pi^2 + 29640*Pi^2*x + 639*Pi^4*x + 156450*Pi^2*x^2 + 
          1740*Pi^4*x^2 + 270540*Pi^2*x^3 + 2610*Pi^4*x^3 + 174150*Pi^2*x^4 + 
          1740*Pi^4*x^4 + 52005*Pi^2*x^5 + 639*Pi^4*x^5 + 8020*Pi^2*x^6 - 
          5400*Zeta[3] - 71100*x*Zeta[3] - 70200*x^2*Zeta[3] - 
          96480*x^3*Zeta[3] - 95400*x^4*Zeta[3] - 21240*x^5*Zeta[3] - 
          16200*x^6*Zeta[3])) + 13608*(-920*Pi^4 - 13440*Pi^2*x + 
        2953*Pi^4*x - 223580*Pi^2*x^2 - 3830*Pi^4*x^2 - 292110*Pi^2*x^3 - 
        1617*Pi^4*x^3 - 223580*Pi^2*x^4 - 430*Pi^4*x^4 - 13440*Pi^2*x^5 - 
        3949*Pi^4*x^5 + 440*Pi^4*x^6 + 96240*Zeta[3] + 532920*x*Zeta[3] + 
        43920*Pi^2*x*Zeta[3] + 1950720*x^2*Zeta[3] + 70560*Pi^2*x^2*Zeta[3] + 
        3066300*x^3*Zeta[3] + 105840*Pi^2*x^3*Zeta[3] + 1950720*x^4*Zeta[3] + 
        70560*Pi^2*x^4*Zeta[3] + 532920*x^5*Zeta[3] + 
        43920*Pi^2*x^5*Zeta[3] + 96240*x^6*Zeta[3] - 69120*x*Zeta[5] - 
        155520*x^2*Zeta[5] - 233280*x^3*Zeta[5] - 155520*x^4*Zeta[5] - 
                                       69120*x^5*Zeta[5])))/(7348320*x*(1 + x)^4);


==> anc/pt4L3pmpmBarePhy.m <==
ApmpmPhy[0]=1;

ApmpmPhy[1]=-4/ep^2 + ((-I)*(-11*I + 6*Pi) + 6*HPL[{0}, -x] + 12*Log[s])/(3*ep) +
  ((1 + x)*(-67 + 12*Pi^2 - 210*x - (42*I)*Pi*x + 36*Pi^2*x - 210*x^2 - 
      (57*I)*Pi*x^2 + 36*Pi^2*x^2 - 67*x^3 - (33*I)*Pi*x^3 + 12*Pi^2*x^3) - 
    9*x*(2 + 3*x + 2*x^2)*HPL[{0}, -x]^2 + 3*(11 + (6*I)*Pi)*(1 + x)^4*
     Log[s] - 18*(1 + x)^4*Log[s]^2 + HPL[{0}, -x]*
     (3*(11 + (6*I)*Pi + 30*x + (12*I)*Pi*x + 33*x^2 + (18*I)*Pi*x^2 + 
        14*x^3 + (12*I)*Pi*x^3 + (6*I)*Pi*x^4) - 18*(1 + x)^4*Log[s]))/
   (9*(1 + x)^4) + (ep*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 6716*x - 
     (1056*I)*Pi*x + 384*Pi^2*x + (144*I)*Pi^3*x - 10200*x^2 - 
     (2520*I)*Pi*x^2 + 792*Pi^2*x^2 + (216*I)*Pi^3*x^2 - 6716*x^3 - 
     (2268*I)*Pi*x^3 + 672*Pi^2*x^3 + (144*I)*Pi^3*x^3 - 1616*x^4 - 
     (804*I)*Pi*x^4 + 231*Pi^2*x^4 + (18*I)*Pi^3*x^4 - 
     36*(1 + x^4)*HPL[{0}, -x]^3 + (216*I)*Pi*(1 + x + x^2)^2*HPL[{2}, -x] - 
     216*(1 + x + x^2)^2*HPL[{3}, -x] - 12*(1 + x)*(-67 + 12*Pi^2 - 210*x - 
       (42*I)*Pi*x + 36*Pi^2*x - 210*x^2 - (57*I)*Pi*x^2 + 36*Pi^2*x^2 - 
       67*x^3 - (33*I)*Pi*x^3 + 12*Pi^2*x^3)*Log[s] - 
     (18*I)*(-11*I + 6*Pi)*(1 + x)^4*Log[s]^2 + 72*(1 + x)^4*Log[s]^3 + 
     HPL[{0}, -x]^2*((-18*I)*(-11*I + 6*Pi - (42*I)*x + 12*Pi*x - 
         (52*I)*x^2 + 18*Pi*x^2 - (26*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 
       108*(1 + x + x^2)^2*HPL[{1}, -x] + 108*x*(2 + 3*x + 2*x^2)*Log[s]) + 
     HPL[{0}, -x]*(-6*(-134 + 21*Pi^2 - 378*x + (72*I)*Pi*x + 48*Pi^2*x - 
         420*x^2 + (114*I)*Pi*x^2 + 72*Pi^2*x^2 - 176*x^3 + (72*I)*Pi*x^3 + 
         48*Pi^2*x^3 + 21*Pi^2*x^4) - (216*I)*Pi*(1 + x + x^2)^2*
        HPL[{1}, -x] + 216*(1 + x + x^2)^2*HPL[{2}, -x] - 
       (36*I)*(-11*I + 6*Pi - (30*I)*x + 12*Pi*x - (33*I)*x^2 + 18*Pi*x^2 - 
         (14*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s] + 
       108*(1 + x)^4*Log[s]^2) + 1224*Zeta[3] + 4464*x*Zeta[3] + 
     6696*x^2*Zeta[3] + 4464*x^3*Zeta[3] + 1224*x^4*Zeta[3]))/
   (108*(1 + x)^4) + (ep^2*(-97120 + 2010*Pi^2 + 369*Pi^4 - 404320*x - 
     (64320*I)*Pi*x + 24150*Pi^2*x + (5940*I)*Pi^3*x + 504*Pi^4*x - 
     614400*x^2 - (153000*I)*Pi*x^2 + 50400*Pi^2*x^2 + (12330*I)*Pi^3*x^2 + 
     756*Pi^4*x^2 - 404320*x^3 - (137160*I)*Pi*x^3 + 42330*Pi^2*x^3 + 
     (10260*I)*Pi^3*x^3 + 504*Pi^4*x^3 - 97120*x^4 - (48480*I)*Pi*x^4 + 
     14070*Pi^2*x^4 + (2970*I)*Pi^3*x^4 + 369*Pi^4*x^4 + 
     270*(2 + 2*x + 3*x^2 + 2*x^3 + 2*x^4)*HPL[{0}, -x]^4 - 
     1620*(1 + x + x^2)^2*HPL[{2}, -x]^2 + 6480*(1 + x + x^2)^2*
      HPL[{4}, -x] + (6480*I)*Pi*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
     3240*(1 + x + x^2)^2*HPL[{2, 2}, -x] + 
     180*(1 + x)*(-67 + 12*Pi^2 - 210*x - (42*I)*Pi*x + 36*Pi^2*x - 210*x^2 - 
       (57*I)*Pi*x^2 + 36*Pi^2*x^2 - 67*x^3 - (33*I)*Pi*x^3 + 12*Pi^2*x^3)*
      Log[s]^2 + 180*(11 + (6*I)*Pi)*(1 + x)^4*Log[s]^3 - 
     540*(1 + x)^4*Log[s]^4 + HPL[{3}, -x]*
      (1080*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 19*x^2 - (18*I)*Pi*x^2 + 
         12*x^3 - (12*I)*Pi*x^3 - (6*I)*Pi*x^4) + 6480*(1 + x + x^2)^2*
        Log[s]) + HPL[{2}, -x]*(-1080*Pi*(3*Pi + (12*I)*x + 6*Pi*x + 
         (19*I)*x^2 + 9*Pi*x^2 + (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) - 
       (6480*I)*Pi*(1 + x + x^2)^2*Log[s]) + HPL[{0}, -x]^3*
      (180*(11 + (6*I)*Pi + 54*x + (12*I)*Pi*x + 71*x^2 + (18*I)*Pi*x^2 + 
         38*x^3 + (12*I)*Pi*x^3 + (6*I)*Pi*x^4) + 2160*(1 + x + x^2)^2*
        HPL[{1}, -x] + 1080*(1 + x^4)*Log[s]) + 
     HPL[{0}, -x]^2*(90*(-134 + 18*Pi^2 - 522*x + (72*I)*Pi*x + 42*Pi^2*x - 
         640*x^2 + (114*I)*Pi*x^2 + 63*Pi^2*x^2 - 320*x^3 + (72*I)*Pi*x^3 + 
         42*Pi^2*x^3 + 18*Pi^2*x^4) + 1620*(1 + x + x^2)^2*HPL[{1}, -x]^2 - 
       3240*(1 + x + x^2)^2*HPL[{2}, -x] + 540*(11 + (6*I)*Pi + 42*x + 
         (12*I)*Pi*x + 52*x^2 + (18*I)*Pi*x^2 + 26*x^3 + (12*I)*Pi*x^3 + 
         (6*I)*Pi*x^4)*Log[s] - 1620*x*(2 + 3*x + 2*x^2)*Log[s]^2 + 
       HPL[{1}, -x]*(540*((6*I)*Pi + 12*x + (12*I)*Pi*x + 19*x^2 + 
           (18*I)*Pi*x^2 + 12*x^3 + (12*I)*Pi*x^3 + (6*I)*Pi*x^4) + 
         3240*(1 + x + x^2)^2*Log[s])) + HPL[{1}, -x]*
      ((-6480*I)*Pi*(1 + x + x^2)^2*HPL[{2}, -x] + 6480*(1 + x + x^2)^2*
        HPL[{3}, -x] + (1080*I)*(1 + x + x^2)^2*(Pi^3 + (6*I)*Zeta[3])) + 
     27720*Zeta[3] + (15120*I)*Pi*Zeta[3] + 97920*x*Zeta[3] + 
     (60480*I)*Pi*x*Zeta[3] + 145800*x^2*Zeta[3] + (90720*I)*Pi*x^2*Zeta[3] + 
     97920*x^3*Zeta[3] + (60480*I)*Pi*x^3*Zeta[3] + 27720*x^4*Zeta[3] + 
     (15120*I)*Pi*x^4*Zeta[3] + 30*Log[s]*(1616 - 33*Pi^2 - (18*I)*Pi^3 + 
       6716*x + (1056*I)*Pi*x - 384*Pi^2*x - (144*I)*Pi^3*x + 10200*x^2 + 
       (2520*I)*Pi*x^2 - 792*Pi^2*x^2 - (216*I)*Pi^3*x^2 + 6716*x^3 + 
       (2268*I)*Pi*x^3 - 672*Pi^2*x^3 - (144*I)*Pi^3*x^3 + 1616*x^4 + 
       (804*I)*Pi*x^4 - 231*Pi^2*x^4 - (18*I)*Pi^3*x^4 - 1224*Zeta[3] - 
       4464*x*Zeta[3] - 6696*x^2*Zeta[3] - 4464*x^3*Zeta[3] - 
       1224*x^4*Zeta[3]) + HPL[{0}, -x]*((3240*I)*Pi*(1 + x + x^2)^2*
        HPL[{1}, -x]^2 + 6480*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
       180*(-134 + 21*Pi^2 - 378*x + (72*I)*Pi*x + 48*Pi^2*x - 420*x^2 + 
         (114*I)*Pi*x^2 + 72*Pi^2*x^2 - 176*x^3 + (72*I)*Pi*x^3 + 
         48*Pi^2*x^3 + 21*Pi^2*x^4)*Log[s] + 
       540*(11 + (6*I)*Pi + 30*x + (12*I)*Pi*x + 33*x^2 + (18*I)*Pi*x^2 + 
         14*x^3 + (12*I)*Pi*x^3 + (6*I)*Pi*x^4)*Log[s]^2 - 
       1080*(1 + x)^4*Log[s]^3 + HPL[{2}, -x]*(-1080*x*(12 + 19*x + 12*x^2) - 
         6480*(1 + x + x^2)^2*Log[s]) + HPL[{1}, -x]*
        (1080*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
           (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) - 6480*(1 + x + x^2)^2*
          HPL[{2}, -x] + (6480*I)*Pi*(1 + x + x^2)^2*Log[s]) + 
       30*(1616 - 33*Pi^2 - (18*I)*Pi^3 + 4572*x - (864*I)*Pi*x + 
         126*Pi^2*x - (36*I)*Pi^3*x + 5100*x^2 - (1320*I)*Pi*x^2 + 
         243*Pi^2*x^2 - (54*I)*Pi^3*x^2 + 2144*x^3 - (864*I)*Pi*x^3 + 
         174*Pi^2*x^3 - (36*I)*Pi^3*x^3 - (18*I)*Pi^3*x^4 - 720*Zeta[3] - 
         2448*x*Zeta[3] - 3672*x^2*Zeta[3] - 2448*x^3*Zeta[3] - 
         720*x^4*Zeta[3]))))/(3240*(1 + x)^4) + 
  (ep^3*(-2332160 + 48480*Pi^2 + 4653*Pi^4 + (2538*I)*Pi^5 - 9714560*x - 
     (1551360*I)*Pi*x + 587400*Pi^2*x + (146880*I)*Pi^3*x - 8172*Pi^4*x + 
     (6696*I)*Pi^5*x - 14764800*x^2 - (3686400*I)*Pi*x^2 + 1224000*Pi^2*x^2 + 
     (306000*I)*Pi^3*x^2 - 26190*Pi^4*x^2 + (10044*I)*Pi^5*x^2 - 
     9714560*x^3 - (3300480*I)*Pi*x^3 + 1024440*Pi^2*x^3 + 
     (255960*I)*Pi^3*x^3 - 25452*Pi^4*x^3 + (6696*I)*Pi^5*x^3 - 2332160*x^4 - 
     (1165440*I)*Pi*x^4 + 339360*Pi^2*x^4 + (72360*I)*Pi^3*x^4 - 
     7227*Pi^4*x^4 + (2538*I)*Pi^5*x^4 - 648*(1 + x^2)*(3 + 4*x + 3*x^2)*
      HPL[{0}, -x]^5 - 77760*(1 + x + x^2)^2*HPL[{5}, -x] - 
     12960*(1 + x + x^2)^2*HPL[{2, 3}, -x] - 38880*(1 + x + x^2)^2*
      HPL[{3, 2}, -x] + (77760*I)*Pi*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] + 
     12960*(1 + x + x^2)^2*HPL[{2, 1, 2}, -x] + 38880*(1 + x + x^2)^2*
      HPL[{2, 2, 1}, -x] - 720*(1 + x)*(-67 + 12*Pi^2 - 210*x - (42*I)*Pi*x + 
       36*Pi^2*x - 210*x^2 - (57*I)*Pi*x^2 + 36*Pi^2*x^2 - 67*x^3 - 
       (33*I)*Pi*x^3 + 12*Pi^2*x^3)*Log[s]^3 - (540*I)*(-11*I + 6*Pi)*
      (1 + x)^4*Log[s]^4 + 1296*(1 + x)^4*Log[s]^5 + 
     HPL[{4}, -x]*((12960*I)*(6*Pi + (12*I)*x + 12*Pi*x + (19*I)*x^2 + 
         18*Pi*x^2 + (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 
       77760*(1 + x + x^2)^2*Log[s]) + HPL[{2, 2}, -x]*
      ((6480*I)*(6*Pi + (12*I)*x + 12*Pi*x + (19*I)*x^2 + 18*Pi*x^2 + 
         (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 38880*(1 + x + x^2)^2*Log[s]) + 
     HPL[{2}, -x]^2*(3240*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 19*x^2 - 
         (18*I)*Pi*x^2 + 12*x^3 - (12*I)*Pi*x^3 - (6*I)*Pi*x^4) + 
       19440*(1 + x + x^2)^2*Log[s]) + HPL[{2, 1}, -x]*
      (-12960*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
         (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) - (77760*I)*Pi*(1 + x + x^2)^2*
        Log[s]) + HPL[{0}, -x]^4*((-540*I)*(-11*I + 6*Pi - (66*I)*x + 
         12*Pi*x - (90*I)*x^2 + 18*Pi*x^2 - (50*I)*x^3 + 12*Pi*x^3 + 
         6*Pi*x^4) - 9720*(1 + x + x^2)^2*HPL[{1}, -x] - 
       3240*(2 + 2*x + 3*x^2 + 2*x^3 + 2*x^4)*Log[s]) + 
     HPL[{3}, -x]*(2160*(21*Pi^2 + 144*x + (72*I)*Pi*x + 42*Pi^2*x + 
         220*x^2 + (114*I)*Pi*x^2 + 63*Pi^2*x^2 + 144*x^3 + (72*I)*Pi*x^3 + 
         42*Pi^2*x^3 + 21*Pi^2*x^4) + (12960*I)*(6*Pi + (12*I)*x + 12*Pi*x + 
         (19*I)*x^2 + 18*Pi*x^2 + (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s] - 
       38880*(1 + x + x^2)^2*Log[s]^2) + HPL[{2}, -x]*
      (2160*Pi*((-9*I)*Pi^2 - (144*I)*x + 36*Pi*x - (18*I)*Pi^2*x - 
         (220*I)*x^2 + 57*Pi*x^2 - (27*I)*Pi^2*x^2 - (144*I)*x^3 + 
         36*Pi*x^3 - (18*I)*Pi^2*x^3 - (9*I)*Pi^2*x^4) + 
       12960*(1 + x + x^2)^2*HPL[{3}, -x] - 12960*(1 + x + x^2)^2*
        HPL[{2, 1}, -x] + 12960*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 
         9*Pi*x^2 + (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4)*Log[s] + 
       (38880*I)*Pi*(1 + x + x^2)^2*Log[s]^2) + 
     HPL[{0}, -x]^3*(-360*(-134 + 15*Pi^2 - 666*x + (72*I)*Pi*x + 36*Pi^2*x - 
         860*x^2 + (114*I)*Pi*x^2 + 54*Pi^2*x^2 - 464*x^3 + (72*I)*Pi*x^3 + 
         36*Pi^2*x^3 + 15*Pi^2*x^4) - 12960*(1 + x + x^2)^2*HPL[{1}, -x]^2 + 
       12960*(1 + x + x^2)^2*HPL[{2}, -x] - 
       (2160*I)*(-11*I + 6*Pi - (54*I)*x + 12*Pi*x - (71*I)*x^2 + 18*Pi*x^2 - 
         (38*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s] - 
       6480*(1 + x^4)*Log[s]^2 + HPL[{1}, -x]*
        ((-4320*I)*(3*Pi - (12*I)*x + 6*Pi*x - (19*I)*x^2 + 9*Pi*x^2 - 
           (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) - 25920*(1 + x + x^2)^2*
          Log[s])) + 675360*Zeta[3] - 127440*Pi^2*Zeta[3] + 
     2481120*x*Zeta[3] + (423360*I)*Pi*x*Zeta[3] - 496800*Pi^2*x*Zeta[3] + 
     3758400*x^2*Zeta[3] + (997920*I)*Pi*x^2*Zeta[3] - 
     745200*Pi^2*x^2*Zeta[3] + 2481120*x^3*Zeta[3] + 
     (907200*I)*Pi*x^3*Zeta[3] - 496800*Pi^2*x^3*Zeta[3] + 
     675360*x^4*Zeta[3] + (332640*I)*Pi*x^4*Zeta[3] - 
     127440*Pi^2*x^4*Zeta[3] + 180*Log[s]^2*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 
       6716*x - (1056*I)*Pi*x + 384*Pi^2*x + (144*I)*Pi^3*x - 10200*x^2 - 
       (2520*I)*Pi*x^2 + 792*Pi^2*x^2 + (216*I)*Pi^3*x^2 - 6716*x^3 - 
       (2268*I)*Pi*x^3 + 672*Pi^2*x^3 + (144*I)*Pi^3*x^3 - 1616*x^4 - 
       (804*I)*Pi*x^4 + 231*Pi^2*x^4 + (18*I)*Pi^3*x^4 + 1224*Zeta[3] + 
       4464*x*Zeta[3] + 6696*x^2*Zeta[3] + 4464*x^3*Zeta[3] + 
       1224*x^4*Zeta[3]) - 12*Log[s]*(-97120 + 2010*Pi^2 + 369*Pi^4 - 
       404320*x - (64320*I)*Pi*x + 24150*Pi^2*x + (5940*I)*Pi^3*x + 
       504*Pi^4*x - 614400*x^2 - (153000*I)*Pi*x^2 + 50400*Pi^2*x^2 + 
       (12330*I)*Pi^3*x^2 + 756*Pi^4*x^2 - 404320*x^3 - (137160*I)*Pi*x^3 + 
       42330*Pi^2*x^3 + (10260*I)*Pi^3*x^3 + 504*Pi^4*x^3 - 97120*x^4 - 
       (48480*I)*Pi*x^4 + 14070*Pi^2*x^4 + (2970*I)*Pi^3*x^4 + 369*Pi^4*x^4 + 
       27720*Zeta[3] + (15120*I)*Pi*Zeta[3] + 97920*x*Zeta[3] + 
       (60480*I)*Pi*x*Zeta[3] + 145800*x^2*Zeta[3] + 
       (90720*I)*Pi*x^2*Zeta[3] + 97920*x^3*Zeta[3] + 
       (60480*I)*Pi*x^3*Zeta[3] + 27720*x^4*Zeta[3] + 
       (15120*I)*Pi*x^4*Zeta[3]) + HPL[{1}, -x]^2*
      ((38880*I)*Pi*(1 + x + x^2)^2*HPL[{2}, -x] - 38880*(1 + x + x^2)^2*
        HPL[{3}, -x] + 6480*(1 + x + x^2)^2*((-I)*Pi^3 + 6*Zeta[3])) + 
     HPL[{1}, -x]*(19440*(1 + x + x^2)^2*HPL[{2}, -x]^2 - 
       77760*(1 + x + x^2)^2*HPL[{4}, -x] - (77760*I)*Pi*(1 + x + x^2)^2*
        HPL[{2, 1}, -x] - 38880*(1 + x + x^2)^2*HPL[{2, 2}, -x] + 
       HPL[{3}, -x]*((12960*I)*(6*Pi + (12*I)*x + 12*Pi*x + (19*I)*x^2 + 
           18*Pi*x^2 + (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 
         77760*(1 + x + x^2)^2*Log[s]) + HPL[{2}, -x]*
        (12960*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
           (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) + (77760*I)*Pi*(1 + x + x^2)^2*
          Log[s]) + 12960*(1 + x + x^2)^2*Log[s]*((-I)*Pi^3 + 6*Zeta[3]) - 
       216*(27*Pi^4 + (120*I)*Pi^3*x + 54*Pi^4*x + (190*I)*Pi^3*x^2 + 
         81*Pi^4*x^2 + (120*I)*Pi^3*x^3 + 54*Pi^4*x^3 + 27*Pi^4*x^4 - 
         720*x*Zeta[3] - 1140*x^2*Zeta[3] - 720*x^3*Zeta[3])) + 
     HPL[{0}, -x]^2*(-6480*(1 + x + x^2)^2*HPL[{1}, -x]^3 - 
       38880*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
       1080*(-134 + 18*Pi^2 - 522*x + (72*I)*Pi*x + 42*Pi^2*x - 640*x^2 + 
         (114*I)*Pi*x^2 + 63*Pi^2*x^2 - 320*x^3 + (72*I)*Pi*x^3 + 
         42*Pi^2*x^3 + 18*Pi^2*x^4)*Log[s] - 
       (3240*I)*(-11*I + 6*Pi - (42*I)*x + 12*Pi*x - (52*I)*x^2 + 18*Pi*x^2 - 
         (26*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s]^2 + 
       6480*x*(2 + 3*x + 2*x^2)*Log[s]^3 + HPL[{1}, -x]^2*
        ((-3240*I)*(6*Pi - (12*I)*x + 12*Pi*x - (19*I)*x^2 + 18*Pi*x^2 - 
           (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 19440*(1 + x + x^2)^2*
          Log[s]) + HPL[{2}, -x]*(6480*x*(12 + 19*x + 12*x^2) + 
         38880*(1 + x + x^2)^2*Log[s]) + HPL[{1}, -x]*
        (-1080*(15*Pi^2 - 144*x + (72*I)*Pi*x + 30*Pi^2*x - 220*x^2 + 
           (114*I)*Pi*x^2 + 45*Pi^2*x^2 - 144*x^3 + (72*I)*Pi*x^3 + 
           30*Pi^2*x^3 + 15*Pi^2*x^4) + 38880*(1 + x + x^2)^2*HPL[{2}, -x] - 
         (6480*I)*(6*Pi - (12*I)*x + 12*Pi*x - (19*I)*x^2 + 18*Pi*x^2 - 
           (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s] - 19440*(1 + x + x^2)^2*
          Log[s]^2) + 180*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 6300*x + 
         (864*I)*Pi*x - 90*Pi^2*x + (36*I)*Pi^3*x - 7744*x^2 + 
         (1320*I)*Pi*x^2 - 186*Pi^2*x^2 + (54*I)*Pi^3*x^2 - 3872*x^3 + 
         (864*I)*Pi*x^3 - 138*Pi^2*x^3 + (36*I)*Pi^3*x^3 + (18*I)*Pi^3*x^4 + 
         216*Zeta[3] + 1440*x*Zeta[3] + 2160*x^2*Zeta[3] + 1440*x^3*Zeta[3] + 
         216*x^4*Zeta[3])) + HPL[{0}, -x]*((-12960*I)*Pi*(1 + x + x^2)^2*
        HPL[{1}, -x]^3 + 77760*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] - 
       1080*(-134 + 21*Pi^2 - 378*x + (72*I)*Pi*x + 48*Pi^2*x - 420*x^2 + 
         (114*I)*Pi*x^2 + 72*Pi^2*x^2 - 176*x^3 + (72*I)*Pi*x^3 + 
         48*Pi^2*x^3 + 21*Pi^2*x^4)*Log[s]^2 - 
       (2160*I)*(-11*I + 6*Pi - (30*I)*x + 12*Pi*x - (33*I)*x^2 + 18*Pi*x^2 - 
         (14*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s]^3 + 
       3240*(1 + x)^4*Log[s]^4 + HPL[{2, 1}, -x]*
        (-12960*x*(12 + 19*x + 12*x^2) - 77760*(1 + x + x^2)^2*Log[s]) + 
       HPL[{1}, -x]^2*(-6480*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 
           9*Pi*x^2 + (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) + 
         38880*(1 + x + x^2)^2*HPL[{2}, -x] - (38880*I)*Pi*(1 + x + x^2)^2*
          Log[s]) + HPL[{2}, -x]*(-2160*(3*Pi^2 + 144*x + 6*Pi^2*x + 
           220*x^2 + 9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) + 
         12960*x*(12 + 19*x + 12*x^2)*Log[s] + 38880*(1 + x + x^2)^2*
          Log[s]^2) + 360*Log[s]*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 4572*x + 
         (864*I)*Pi*x - 126*Pi^2*x + (36*I)*Pi^3*x - 5100*x^2 + 
         (1320*I)*Pi*x^2 - 243*Pi^2*x^2 + (54*I)*Pi^3*x^2 - 2144*x^3 + 
         (864*I)*Pi*x^3 - 174*Pi^2*x^3 + (36*I)*Pi^3*x^3 + (18*I)*Pi^3*x^4 + 
         720*Zeta[3] + 2448*x*Zeta[3] + 3672*x^2*Zeta[3] + 2448*x^3*Zeta[3] + 
         720*x^4*Zeta[3]) - 6*(-194240 + 4020*Pi^2 + 315*Pi^4 - 550080*x + 
         (103680*I)*Pi*x - 14580*Pi^2*x - (2160*I)*Pi^3*x + 1476*Pi^4*x - 
         614400*x^2 + (158640*I)*Pi*x^2 - 27000*Pi^2*x^2 - 
         (3420*I)*Pi^3*x^2 + 2214*Pi^4*x^2 - 258560*x^3 + (103680*I)*Pi*x^3 - 
         20640*Pi^2*x^3 - (2160*I)*Pi^3*x^3 + 1476*Pi^4*x^3 + 315*Pi^4*x^4 + 
         55440*Zeta[3] + (30240*I)*Pi*Zeta[3] + 125280*x*Zeta[3] + 
         (60480*I)*Pi*x*Zeta[3] + 125280*x^2*Zeta[3] + (90720*I)*Pi*x^2*
          Zeta[3] + 44640*x^3*Zeta[3] + (60480*I)*Pi*x^3*Zeta[3] + 
         (30240*I)*Pi*x^4*Zeta[3]) + HPL[{1}, -x]*
        (-77760*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
         12960*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
           (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4)*Log[s] - 
         (38880*I)*Pi*(1 + x + x^2)^2*Log[s]^2 + HPL[{2}, -x]*
          (12960*x*(12 + 19*x + 12*x^2) + 77760*(1 + x + x^2)^2*Log[s]) + 
         2160*((3*I)*Pi^3 + (144*I)*Pi*x - 36*Pi^2*x + (6*I)*Pi^3*x + 
           (220*I)*Pi*x^2 - 57*Pi^2*x^2 + (9*I)*Pi^3*x^2 + (144*I)*Pi*x^3 - 
           36*Pi^2*x^3 + (6*I)*Pi^3*x^3 + (3*I)*Pi^3*x^4 + 36*Zeta[3] + 
           72*x*Zeta[3] + 108*x^2*Zeta[3] + 72*x^3*Zeta[3] + 
           36*x^4*Zeta[3]))) + 1041984*Zeta[5] + 4012416*x*Zeta[5] + 
     6018624*x^2*Zeta[5] + 4012416*x^3*Zeta[5] + 1041984*x^4*Zeta[5]))/
   (38880*(1 + x)^4) - (ep^4*(97968640 - 2039520*Pi^2 - 198387*Pi^4 + 
     378*Pi^6 + 408163840*x + (65264640*I)*Pi*x - 24780000*Pi^2*x - 
     (6229440*I)*Pi^3*x + 334971*Pi^4*x + (32886*I)*Pi^5*x - 13068*Pi^6*x + 
     620390400*x^2 + (155030400*I)*Pi*x^2 - 51609600*Pi^2*x^2 - 
     (12970440*I)*Pi^3*x^2 + 1092420*Pi^4*x^2 + (21357*I)*Pi^5*x^2 - 
     19602*Pi^6*x^2 + 408163840*x^3 + (138741120*I)*Pi*x^3 - 
     43145760*Pi^2*x^3 - (10818360*I)*Pi^3*x^3 + 1098531*Pi^4*x^3 - 
     (12474*I)*Pi^5*x^3 - 13068*Pi^6*x^3 + 97968640*x^4 + 
     (48975360*I)*Pi*x^4 - 14276640*Pi^2*x^4 - (3054240*I)*Pi^3*x^4 + 
     308133*Pi^4*x^4 - (31185*I)*Pi^5*x^4 + 378*Pi^6*x^4 - 
     2268*(4 + 6*x + 9*x^2 + 6*x^3 + 4*x^4)*HPL[{0}, -x]^6 + 
     498960*(1 + x + x^2)^2*HPL[{2}, -x]^3 + 408240*(1 + x + x^2)^2*
      HPL[{3}, -x]^2 - 1632960*(1 + x + x^2)^2*HPL[{6}, -x] + 
     408240*(1 + x + x^2)^2*HPL[{2, 1}, -x]^2 + 408240*(1 + x + x^2)^2*
      HPL[{2, 4}, -x] - 816480*(1 + x + x^2)^2*HPL[{4, 2}, -x] + 
     2177280*(1 + x + x^2)^2*HPL[{2, 1, 3}, -x] - 544320*(1 + x + x^2)^2*
      HPL[{2, 3, 1}, -x] - 544320*(1 + x + x^2)^2*HPL[{3, 1, 2}, -x] - 
     (1632960*I)*Pi*(1 + x + x^2)^2*HPL[{2, 1, 1, 1}, -x] + 
     408240*(1 + x + x^2)^2*HPL[{2, 1, 1, 2}, -x] - 
     816480*(1 + x + x^2)^2*HPL[{2, 2, 1, 1}, -x] - 
     3780*(1 + x)*(-67 + 12*Pi^2 - 210*x - (42*I)*Pi*x + 36*Pi^2*x - 
       210*x^2 - (57*I)*Pi*x^2 + 36*Pi^2*x^2 - 67*x^3 - (33*I)*Pi*x^3 + 
       12*Pi^2*x^3)*Log[s]^4 - (2268*I)*(-11*I + 6*Pi)*(1 + x)^4*Log[s]^5 + 
     4536*(1 + x)^4*Log[s]^6 + HPL[{5}, -x]*
      ((272160*I)*(6*Pi + (12*I)*x + 12*Pi*x + (19*I)*x^2 + 18*Pi*x^2 + 
         (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 1632960*(1 + x + x^2)^2*
        Log[s]) + HPL[{3, 2}, -x]*((136080*I)*(6*Pi + (12*I)*x + 12*Pi*x + 
         (19*I)*x^2 + 18*Pi*x^2 + (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 
       816480*(1 + x + x^2)^2*Log[s]) + HPL[{2, 3}, -x]*
      ((45360*I)*(6*Pi + (12*I)*x + 12*Pi*x + (19*I)*x^2 + 18*Pi*x^2 + 
         (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 272160*(1 + x + x^2)^2*
        Log[s]) + HPL[{2, 1, 2}, -x]*
      (45360*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 19*x^2 - (18*I)*Pi*x^2 + 
         12*x^3 - (12*I)*Pi*x^3 - (6*I)*Pi*x^4) + 272160*(1 + x + x^2)^2*
        Log[s]) + HPL[{2, 2, 1}, -x]*
      (136080*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 19*x^2 - (18*I)*Pi*x^2 + 
         12*x^3 - (12*I)*Pi*x^3 - (6*I)*Pi*x^4) + 816480*(1 + x + x^2)^2*
        Log[s]) + HPL[{2, 1, 1}, -x]*
      (272160*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
         (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) + (1632960*I)*Pi*(1 + x + x^2)^2*
        Log[s]) + HPL[{0}, -x]^5*((-2268*I)*(-11*I + 6*Pi - (78*I)*x + 
         12*Pi*x - (109*I)*x^2 + 18*Pi*x^2 - (62*I)*x^3 + 12*Pi*x^3 + 
         6*Pi*x^4) - 54432*(1 + x + x^2)^2*HPL[{1}, -x] - 
       13608*(1 + x^2)*(3 + 4*x + 3*x^2)*Log[s]) + 
     HPL[{4}, -x]*(45360*(21*Pi^2 + 144*x + (72*I)*Pi*x + 42*Pi^2*x + 
         220*x^2 + (114*I)*Pi*x^2 + 63*Pi^2*x^2 + 144*x^3 + (72*I)*Pi*x^3 + 
         42*Pi^2*x^3 + 21*Pi^2*x^4) + (272160*I)*(6*Pi + (12*I)*x + 12*Pi*x + 
         (19*I)*x^2 + 18*Pi*x^2 + (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s] - 
       816480*(1 + x + x^2)^2*Log[s]^2) + HPL[{2, 2}, -x]*
      (22680*(21*Pi^2 + 144*x + (72*I)*Pi*x + 42*Pi^2*x + 220*x^2 + 
         (114*I)*Pi*x^2 + 63*Pi^2*x^2 + 144*x^3 + (72*I)*Pi*x^3 + 
         42*Pi^2*x^3 + 21*Pi^2*x^4) + (136080*I)*(6*Pi + (12*I)*x + 12*Pi*x + 
         (19*I)*x^2 + 18*Pi*x^2 + (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s] - 
       408240*(1 + x + x^2)^2*Log[s]^2) + HPL[{2}, -x]^2*
      (-11340*(21*Pi^2 + 144*x + (72*I)*Pi*x + 42*Pi^2*x + 220*x^2 + 
         (114*I)*Pi*x^2 + 63*Pi^2*x^2 + 144*x^3 + (72*I)*Pi*x^3 + 
         42*Pi^2*x^3 + 21*Pi^2*x^4) + 68040*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 
         19*x^2 - (18*I)*Pi*x^2 + 12*x^3 - (12*I)*Pi*x^3 - (6*I)*Pi*x^4)*
        Log[s] + 204120*(1 + x + x^2)^2*Log[s]^2) + 
     HPL[{2, 1}, -x]*((45360*I)*Pi*(9*Pi^2 + 144*x + (36*I)*Pi*x + 
         18*Pi^2*x + 220*x^2 + (57*I)*Pi*x^2 + 27*Pi^2*x^2 + 144*x^3 + 
         (36*I)*Pi*x^3 + 18*Pi^2*x^3 + 9*Pi^2*x^4) - 
       272160*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
         (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4)*Log[s] - 
       (816480*I)*Pi*(1 + x + x^2)^2*Log[s]^2) + 
     HPL[{0}, -x]^4*(-1890*(-134 + 12*Pi^2 - 810*x + (72*I)*Pi*x + 
         30*Pi^2*x - 1080*x^2 + (114*I)*Pi*x^2 + 45*Pi^2*x^2 - 608*x^3 + 
         (72*I)*Pi*x^3 + 30*Pi^2*x^3 + 12*Pi^2*x^4) - 102060*(1 + x + x^2)^2*
        HPL[{1}, -x]^2 + 68040*(1 + x + x^2)^2*HPL[{2}, -x] - 
       (11340*I)*(-11*I + 6*Pi - (66*I)*x + 12*Pi*x - (90*I)*x^2 + 
         18*Pi*x^2 - (50*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s] - 
       34020*(2 + 2*x + 3*x^2 + 2*x^3 + 2*x^4)*Log[s]^2 + 
       HPL[{1}, -x]*((-34020*I)*(2*Pi - (12*I)*x + 4*Pi*x - (19*I)*x^2 + 
           6*Pi*x^2 - (12*I)*x^3 + 4*Pi*x^3 + 2*Pi*x^4) - 
         204120*(1 + x + x^2)^2*Log[s])) - 28506240*Zeta[3] + 
     582120*Pi^2*Zeta[3] + (317520*I)*Pi^3*Zeta[3] - 105406560*x*Zeta[3] - 
     (18627840*I)*Pi*x*Zeta[3] + 6501600*Pi^2*x*Zeta[3] + 
     (2540160*I)*Pi^3*x*Zeta[3] - 159939360*x^2*Zeta[3] - 
     (44452800*I)*Pi*x^2*Zeta[3] + 13539960*Pi^2*x^2*Zeta[3] + 
     (3810240*I)*Pi^3*x^2*Zeta[3] - 105406560*x^3*Zeta[3] - 
     (40007520*I)*Pi*x^3*Zeta[3] + 11581920*Pi^2*x^3*Zeta[3] + 
     (2540160*I)*Pi^3*x^3*Zeta[3] - 28506240*x^4*Zeta[3] - 
     (14182560*I)*Pi*x^4*Zeta[3] + 4074840*Pi^2*x^4*Zeta[3] + 
     (317520*I)*Pi^3*x^4*Zeta[3] + 12700800*Zeta[3]^2 + 
     43182720*x*Zeta[3]^2 + 64774080*x^2*Zeta[3]^2 + 43182720*x^3*Zeta[3]^2 + 
     12700800*x^4*Zeta[3]^2 + 1260*Log[s]^3*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 
       6716*x - (1056*I)*Pi*x + 384*Pi^2*x + (144*I)*Pi^3*x - 10200*x^2 - 
       (2520*I)*Pi*x^2 + 792*Pi^2*x^2 + (216*I)*Pi^3*x^2 - 6716*x^3 - 
       (2268*I)*Pi*x^3 + 672*Pi^2*x^3 + (144*I)*Pi^3*x^3 - 1616*x^4 - 
       (804*I)*Pi*x^4 + 231*Pi^2*x^4 + (18*I)*Pi^3*x^4 + 1224*Zeta[3] + 
       4464*x*Zeta[3] + 6696*x^2*Zeta[3] + 4464*x^3*Zeta[3] + 
       1224*x^4*Zeta[3]) - 126*Log[s]^2*(-97120 + 2010*Pi^2 + 369*Pi^4 - 
       404320*x - (64320*I)*Pi*x + 24150*Pi^2*x + (5940*I)*Pi^3*x + 
       504*Pi^4*x - 614400*x^2 - (153000*I)*Pi*x^2 + 50400*Pi^2*x^2 + 
       (12330*I)*Pi^3*x^2 + 756*Pi^4*x^2 - 404320*x^3 - (137160*I)*Pi*x^3 + 
       42330*Pi^2*x^3 + (10260*I)*Pi^3*x^3 + 504*Pi^4*x^3 - 97120*x^4 - 
       (48480*I)*Pi*x^4 + 14070*Pi^2*x^4 + (2970*I)*Pi^3*x^4 + 369*Pi^4*x^4 + 
       27720*Zeta[3] + (15120*I)*Pi*Zeta[3] + 97920*x*Zeta[3] + 
       (60480*I)*Pi*x*Zeta[3] + 145800*x^2*Zeta[3] + 
       (90720*I)*Pi*x^2*Zeta[3] + 97920*x^3*Zeta[3] + 
       (60480*I)*Pi*x^3*Zeta[3] + 27720*x^4*Zeta[3] + 
       (15120*I)*Pi*x^4*Zeta[3]) + HPL[{1}, -x]^3*
      ((272160*I)*Pi*(1 + x + x^2)^2*HPL[{2}, -x] - 272160*(1 + x + x^2)^2*
        HPL[{3}, -x] + 45360*(1 + x + x^2)^2*((-I)*Pi^3 + 6*Zeta[3])) + 
     HPL[{1}, -x]^2*(204120*(1 + x + x^2)^2*HPL[{2}, -x]^2 - 
       816480*(1 + x + x^2)^2*HPL[{4}, -x] - (816480*I)*Pi*(1 + x + x^2)^2*
        HPL[{2, 1}, -x] - 408240*(1 + x + x^2)^2*HPL[{2, 2}, -x] + 
       HPL[{3}, -x]*((136080*I)*(6*Pi + (12*I)*x + 12*Pi*x + (19*I)*x^2 + 
           18*Pi*x^2 + (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 
         816480*(1 + x + x^2)^2*Log[s]) + HPL[{2}, -x]*
        (136080*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
           (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) + (816480*I)*Pi*(1 + x + x^2)^2*
          Log[s]) + 136080*(1 + x + x^2)^2*Log[s]*((-I)*Pi^3 + 6*Zeta[3]) - 
       2268*(27*Pi^4 + (120*I)*Pi^3*x + 54*Pi^4*x + (190*I)*Pi^3*x^2 + 
         81*Pi^4*x^2 + (120*I)*Pi^3*x^3 + 54*Pi^4*x^3 + 27*Pi^4*x^4 - 
         720*x*Zeta[3] - 1140*x^2*Zeta[3] - 720*x^3*Zeta[3])) + 
     HPL[{3}, -x]*(-2177280*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
       45360*(21*Pi^2 + 144*x + (72*I)*Pi*x + 42*Pi^2*x + 220*x^2 + 
         (114*I)*Pi*x^2 + 63*Pi^2*x^2 + 144*x^3 + (72*I)*Pi*x^3 + 
         42*Pi^2*x^3 + 21*Pi^2*x^4)*Log[s] + (136080*I)*
        (6*Pi + (12*I)*x + 12*Pi*x + (19*I)*x^2 + 18*Pi*x^2 + (12*I)*x^3 + 
         12*Pi*x^3 + 6*Pi*x^4)*Log[s]^2 - 272160*(1 + x + x^2)^2*Log[s]^3 + 
       7560*((-54*I)*Pi^3 - 1728*x - (864*I)*Pi*x + 252*Pi^2*x - 
         (108*I)*Pi^3*x - 2644*x^2 - (1320*I)*Pi*x^2 + 399*Pi^2*x^2 - 
         (162*I)*Pi^3*x^2 - 1728*x^3 - (864*I)*Pi*x^3 + 252*Pi^2*x^3 - 
         (108*I)*Pi^3*x^3 - (54*I)*Pi^3*x^4 - 504*Zeta[3] - 1008*x*Zeta[3] - 
         1512*x^2*Zeta[3] - 1008*x^3*Zeta[3] - 504*x^4*Zeta[3])) + 
     HPL[{0}, -x]^3*(-90720*(1 + x + x^2)^2*HPL[{1}, -x]^3 - 
       272160*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
       7560*(-134 + 15*Pi^2 - 666*x + (72*I)*Pi*x + 36*Pi^2*x - 860*x^2 + 
         (114*I)*Pi*x^2 + 54*Pi^2*x^2 - 464*x^3 + (72*I)*Pi*x^3 + 
         36*Pi^2*x^3 + 15*Pi^2*x^4)*Log[s] - 
       (22680*I)*(-11*I + 6*Pi - (54*I)*x + 12*Pi*x - (71*I)*x^2 + 
         18*Pi*x^2 - (38*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s]^2 - 
       45360*(1 + x^4)*Log[s]^3 + HPL[{1}, -x]^2*
        ((-45360*I)*(3*Pi - (12*I)*x + 6*Pi*x - (19*I)*x^2 + 9*Pi*x^2 - 
           (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) - 272160*(1 + x + x^2)^2*
          Log[s]) + HPL[{2}, -x]*(45360*x*(12 + 19*x + 12*x^2) + 
         272160*(1 + x + x^2)^2*Log[s]) + HPL[{1}, -x]*
        (-15120*(6*Pi^2 - 144*x + (36*I)*Pi*x + 12*Pi^2*x - 220*x^2 + 
           (57*I)*Pi*x^2 + 18*Pi^2*x^2 - 144*x^3 + (36*I)*Pi*x^3 + 
           12*Pi^2*x^3 + 6*Pi^2*x^4) + 272160*(1 + x + x^2)^2*HPL[{2}, -x] - 
         (90720*I)*(3*Pi - (12*I)*x + 6*Pi*x - (19*I)*x^2 + 9*Pi*x^2 - 
           (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4)*Log[s] - 272160*(1 + x + x^2)^2*
          Log[s]^2) + 1260*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 8028*x + 
         (864*I)*Pi*x - 54*Pi^2*x + (36*I)*Pi^3*x - 10388*x^2 + 
         (1320*I)*Pi*x^2 - 129*Pi^2*x^2 + (54*I)*Pi^3*x^2 - 5600*x^3 + 
         (864*I)*Pi*x^3 - 102*Pi^2*x^3 + (36*I)*Pi^3*x^3 + (18*I)*Pi^3*x^4 - 
         288*Zeta[3] + 432*x*Zeta[3] + 648*x^2*Zeta[3] + 432*x^3*Zeta[3] - 
         288*x^4*Zeta[3])) + HPL[{2}, -x]*
      (-408240*(1 + x + x^2)^2*HPL[{4}, -x] - 272160*(1 + x + x^2)^2*
        HPL[{2, 2}, -x] - 408240*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] + 
       45360*Pi*((-9*I)*Pi^2 - (144*I)*x + 36*Pi*x - (18*I)*Pi^2*x - 
         (220*I)*x^2 + 57*Pi*x^2 - (27*I)*Pi^2*x^2 - (144*I)*x^3 + 
         36*Pi*x^3 - (18*I)*Pi^2*x^3 - (9*I)*Pi^2*x^4)*Log[s] + 
       136080*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
         (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4)*Log[s]^2 + 
       (272160*I)*Pi*(1 + x + x^2)^2*Log[s]^3 + HPL[{2, 1}, -x]*
        ((45360*I)*(6*Pi + (12*I)*x + 12*Pi*x + (19*I)*x^2 + 18*Pi*x^2 + 
           (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 272160*(1 + x + x^2)^2*
          Log[s]) + HPL[{3}, -x]*(45360*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 
           19*x^2 - (18*I)*Pi*x^2 + 12*x^3 - (12*I)*Pi*x^3 - (6*I)*Pi*x^4) + 
         272160*(1 + x + x^2)^2*Log[s]) - 7560*Pi*(18*Pi^3 - (1728*I)*x + 
         432*Pi*x + (108*I)*Pi^2*x + 36*Pi^3*x - (2644*I)*x^2 + 660*Pi*x^2 + 
         (171*I)*Pi^2*x^2 + 54*Pi^3*x^2 - (1728*I)*x^3 + 432*Pi*x^3 + 
         (108*I)*Pi^2*x^3 + 36*Pi^3*x^3 + 18*Pi^3*x^4 - (504*I)*Zeta[3] - 
         (1008*I)*x*Zeta[3] - (1512*I)*x^2*Zeta[3] - (1008*I)*x^3*Zeta[3] - 
         (504*I)*x^4*Zeta[3])) + HPL[{0}, -x]^2*
      (-34020*(1 + x + x^2)^2*HPL[{1}, -x]^4 + 816480*(1 + x + x^2)^2*
        HPL[{2, 1, 1}, -x] - 11340*(-134 + 18*Pi^2 - 522*x + (72*I)*Pi*x + 
         42*Pi^2*x - 640*x^2 + (114*I)*Pi*x^2 + 63*Pi^2*x^2 - 320*x^3 + 
         (72*I)*Pi*x^3 + 42*Pi^2*x^3 + 18*Pi^2*x^4)*Log[s]^2 - 
       (22680*I)*(-11*I + 6*Pi - (42*I)*x + 12*Pi*x - (52*I)*x^2 + 
         18*Pi*x^2 - (26*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s]^3 + 
       34020*x*(2 + 3*x + 2*x^2)*Log[s]^4 + HPL[{2, 1}, -x]*
        (-136080*x*(12 + 19*x + 12*x^2) - 816480*(1 + x + x^2)^2*Log[s]) + 
       HPL[{1}, -x]^3*((-22680*I)*(6*Pi - (12*I)*x + 12*Pi*x - (19*I)*x^2 + 
           18*Pi*x^2 - (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 
         136080*(1 + x + x^2)^2*Log[s]) + HPL[{1}, -x]^2*
        (-11340*(15*Pi^2 - 144*x + (72*I)*Pi*x + 30*Pi^2*x - 220*x^2 + 
           (114*I)*Pi*x^2 + 45*Pi^2*x^2 - 144*x^3 + (72*I)*Pi*x^3 + 
           30*Pi^2*x^3 + 15*Pi^2*x^4) + 408240*(1 + x + x^2)^2*HPL[{2}, -x] - 
         (68040*I)*(6*Pi - (12*I)*x + 12*Pi*x - (19*I)*x^2 + 18*Pi*x^2 - 
           (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s] - 204120*(1 + x + x^2)^2*
          Log[s]^2) + HPL[{2}, -x]*(-22680*(3*Pi^2 + 144*x + 6*Pi^2*x + 
           220*x^2 + 9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) + 
         136080*x*(12 + 19*x + 12*x^2)*Log[s] + 408240*(1 + x + x^2)^2*
          Log[s]^2) + 3780*Log[s]*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 6300*x + 
         (864*I)*Pi*x - 90*Pi^2*x + (36*I)*Pi^3*x - 7744*x^2 + 
         (1320*I)*Pi*x^2 - 186*Pi^2*x^2 + (54*I)*Pi^3*x^2 - 3872*x^3 + 
         (864*I)*Pi*x^3 - 138*Pi^2*x^3 + (36*I)*Pi^3*x^3 + (18*I)*Pi^3*x^4 + 
         216*Zeta[3] + 1440*x*Zeta[3] + 2160*x^2*Zeta[3] + 1440*x^3*Zeta[3] + 
         216*x^4*Zeta[3]) + 63*(194240 - 4020*Pi^2 + 108*Pi^4 + 757440*x - 
         (103680*I)*Pi*x + 10260*Pi^2*x + (2160*I)*Pi^3*x - 630*Pi^4*x + 
         931840*x^2 - (158640*I)*Pi*x^2 + 20400*Pi^2*x^2 + 
         (3420*I)*Pi^3*x^2 - 945*Pi^4*x^2 + 465920*x^3 - (103680*I)*Pi*x^3 + 
         16320*Pi^2*x^3 + (2160*I)*Pi^3*x^3 - 630*Pi^4*x^3 + 108*Pi^4*x^4 - 
         55440*Zeta[3] - (30240*I)*Pi*Zeta[3] - 185760*x*Zeta[3] - 
         (60480*I)*Pi*x*Zeta[3] - 221040*x^2*Zeta[3] - (90720*I)*Pi*x^2*
          Zeta[3] - 105120*x^3*Zeta[3] - (60480*I)*Pi*x^3*Zeta[3] - 
         (30240*I)*Pi*x^4*Zeta[3]) + HPL[{1}, -x]*
        (-816480*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
         22680*(15*Pi^2 - 144*x + (72*I)*Pi*x + 30*Pi^2*x - 220*x^2 + 
           (114*I)*Pi*x^2 + 45*Pi^2*x^2 - 144*x^3 + (72*I)*Pi*x^3 + 
           30*Pi^2*x^3 + 15*Pi^2*x^4)*Log[s] - (68040*I)*(6*Pi - (12*I)*x + 
           12*Pi*x - (19*I)*x^2 + 18*Pi*x^2 - (12*I)*x^3 + 12*Pi*x^3 + 
           6*Pi*x^4)*Log[s]^2 - 136080*(1 + x + x^2)^2*Log[s]^3 + 
         HPL[{2}, -x]*(136080*x*(12 + 19*x + 12*x^2) + 816480*(1 + x + x^2)^2*
            Log[s]) + (3780*I)*(18*Pi^3 + (1728*I)*x + 864*Pi*x + 
           (180*I)*Pi^2*x + 36*Pi^3*x + (2644*I)*x^2 + 1320*Pi*x^2 + 
           (285*I)*Pi^2*x^2 + 54*Pi^3*x^2 + (1728*I)*x^3 + 864*Pi*x^3 + 
           (180*I)*Pi^2*x^3 + 36*Pi^3*x^3 + 18*Pi^3*x^4 + (288*I)*Zeta[3] + 
           (576*I)*x*Zeta[3] + (864*I)*x^2*Zeta[3] + (576*I)*x^3*Zeta[3] + 
           (288*I)*x^4*Zeta[3]))) - 18561312*Zeta[5] - 
     (10124352*I)*Pi*Zeta[5] - 70979328*x*Zeta[5] - 
     (40497408*I)*Pi*x*Zeta[5] - 106196832*x^2*Zeta[5] - 
     (60746112*I)*Pi*x^2*Zeta[5] - 70979328*x^3*Zeta[5] - 
     (40497408*I)*Pi*x^3*Zeta[5] - 18561312*x^4*Zeta[5] - 
     (10124352*I)*Pi*x^4*Zeta[5] + 21*Log[s]*(-2332160 + 48480*Pi^2 + 
       4653*Pi^4 + (2538*I)*Pi^5 - 9714560*x - (1551360*I)*Pi*x + 
       587400*Pi^2*x + (146880*I)*Pi^3*x - 8172*Pi^4*x + (6696*I)*Pi^5*x - 
       14764800*x^2 - (3686400*I)*Pi*x^2 + 1224000*Pi^2*x^2 + 
       (306000*I)*Pi^3*x^2 - 26190*Pi^4*x^2 + (10044*I)*Pi^5*x^2 - 
       9714560*x^3 - (3300480*I)*Pi*x^3 + 1024440*Pi^2*x^3 + 
       (255960*I)*Pi^3*x^3 - 25452*Pi^4*x^3 + (6696*I)*Pi^5*x^3 - 
       2332160*x^4 - (1165440*I)*Pi*x^4 + 339360*Pi^2*x^4 + 
       (72360*I)*Pi^3*x^4 - 7227*Pi^4*x^4 + (2538*I)*Pi^5*x^4 + 
       675360*Zeta[3] - 127440*Pi^2*Zeta[3] + 2481120*x*Zeta[3] + 
       (423360*I)*Pi*x*Zeta[3] - 496800*Pi^2*x*Zeta[3] + 
       3758400*x^2*Zeta[3] + (997920*I)*Pi*x^2*Zeta[3] - 
       745200*Pi^2*x^2*Zeta[3] + 2481120*x^3*Zeta[3] + 
       (907200*I)*Pi*x^3*Zeta[3] - 496800*Pi^2*x^3*Zeta[3] + 
       675360*x^4*Zeta[3] + (332640*I)*Pi*x^4*Zeta[3] - 
       127440*Pi^2*x^4*Zeta[3] + 1041984*Zeta[5] + 4012416*x*Zeta[5] + 
       6018624*x^2*Zeta[5] + 4012416*x^3*Zeta[5] + 1041984*x^4*Zeta[5]) + 
     HPL[{1}, -x]*(-1632960*(1 + x + x^2)^2*HPL[{5}, -x] - 
       272160*(1 + x + x^2)^2*HPL[{2, 3}, -x] - 816480*(1 + x + x^2)^2*
        HPL[{3, 2}, -x] + (1632960*I)*Pi*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] + 
       272160*(1 + x + x^2)^2*HPL[{2, 1, 2}, -x] + 816480*(1 + x + x^2)^2*
        HPL[{2, 2, 1}, -x] + HPL[{4}, -x]*
        ((272160*I)*(6*Pi + (12*I)*x + 12*Pi*x + (19*I)*x^2 + 18*Pi*x^2 + 
           (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 1632960*(1 + x + x^2)^2*
          Log[s]) + HPL[{2, 2}, -x]*((136080*I)*(6*Pi + (12*I)*x + 12*Pi*x + 
           (19*I)*x^2 + 18*Pi*x^2 + (12*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4) - 
         816480*(1 + x + x^2)^2*Log[s]) + HPL[{2}, -x]^2*
        (68040*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 19*x^2 - (18*I)*Pi*x^2 + 
           12*x^3 - (12*I)*Pi*x^3 - (6*I)*Pi*x^4) + 408240*(1 + x + x^2)^2*
          Log[s]) + HPL[{2, 1}, -x]*(-272160*Pi*(3*Pi + (12*I)*x + 6*Pi*x + 
           (19*I)*x^2 + 9*Pi*x^2 + (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) - 
         (1632960*I)*Pi*(1 + x + x^2)^2*Log[s]) + 
       HPL[{3}, -x]*(45360*(21*Pi^2 + 144*x + (72*I)*Pi*x + 42*Pi^2*x + 
           220*x^2 + (114*I)*Pi*x^2 + 63*Pi^2*x^2 + 144*x^3 + (72*I)*Pi*x^3 + 
           42*Pi^2*x^3 + 21*Pi^2*x^4) + (272160*I)*(6*Pi + (12*I)*x + 
           12*Pi*x + (19*I)*x^2 + 18*Pi*x^2 + (12*I)*x^3 + 12*Pi*x^3 + 
           6*Pi*x^4)*Log[s] - 816480*(1 + x + x^2)^2*Log[s]^2) + 
       HPL[{2}, -x]*(45360*Pi*((-9*I)*Pi^2 - (144*I)*x + 36*Pi*x - 
           (18*I)*Pi^2*x - (220*I)*x^2 + 57*Pi*x^2 - (27*I)*Pi^2*x^2 - 
           (144*I)*x^3 + 36*Pi*x^3 - (18*I)*Pi^2*x^3 - (9*I)*Pi^2*x^4) + 
         272160*(1 + x + x^2)^2*HPL[{3}, -x] - 272160*(1 + x + x^2)^2*
          HPL[{2, 1}, -x] + 272160*Pi*(3*Pi + (12*I)*x + 6*Pi*x + 
           (19*I)*x^2 + 9*Pi*x^2 + (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4)*Log[s] + 
         (816480*I)*Pi*(1 + x + x^2)^2*Log[s]^2) + 136080*(1 + x + x^2)^2*
        Log[s]^2*((-I)*Pi^3 + 6*Zeta[3]) - 4536*Log[s]*
        (27*Pi^4 + (120*I)*Pi^3*x + 54*Pi^4*x + (190*I)*Pi^3*x^2 + 
         81*Pi^4*x^2 + (120*I)*Pi^3*x^3 + 54*Pi^4*x^3 + 27*Pi^4*x^4 - 
         720*x*Zeta[3] - 1140*x^2*Zeta[3] - 720*x^3*Zeta[3]) + 
       756*((48*I)*Pi^5 + (1440*I)*Pi^3*x - 324*Pi^4*x + (96*I)*Pi^5*x + 
         (2200*I)*Pi^3*x^2 - 513*Pi^4*x^2 + (144*I)*Pi^5*x^2 + 
         (1440*I)*Pi^3*x^3 - 324*Pi^4*x^3 + (96*I)*Pi^5*x^3 + 
         (48*I)*Pi^5*x^4 - 180*Pi^2*Zeta[3] - 8640*x*Zeta[3] - 
         360*Pi^2*x*Zeta[3] - 13200*x^2*Zeta[3] - 540*Pi^2*x^2*Zeta[3] - 
         8640*x^3*Zeta[3] - 360*Pi^2*x^3*Zeta[3] - 180*Pi^2*x^4*Zeta[3] + 
         2160*Zeta[5] + 4320*x*Zeta[5] + 6480*x^2*Zeta[5] + 
         4320*x^3*Zeta[5] + 2160*x^4*Zeta[5])) + 
     HPL[{0}, -x]*((-68040*I)*Pi*(1 + x + x^2)^2*HPL[{1}, -x]^4 - 
       1632960*(1 + x + x^2)^2*HPL[{2, 1, 1, 1}, -x] - 
       7560*(-134 + 21*Pi^2 - 378*x + (72*I)*Pi*x + 48*Pi^2*x - 420*x^2 + 
         (114*I)*Pi*x^2 + 72*Pi^2*x^2 - 176*x^3 + (72*I)*Pi*x^3 + 
         48*Pi^2*x^3 + 21*Pi^2*x^4)*Log[s]^3 - 
       (11340*I)*(-11*I + 6*Pi - (30*I)*x + 12*Pi*x - (33*I)*x^2 + 
         18*Pi*x^2 - (14*I)*x^3 + 12*Pi*x^3 + 6*Pi*x^4)*Log[s]^4 + 
       13608*(1 + x)^4*Log[s]^5 + HPL[{2, 1, 1}, -x]*
        (272160*x*(12 + 19*x + 12*x^2) + 1632960*(1 + x + x^2)^2*Log[s]) + 
       HPL[{1}, -x]^3*(-45360*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 
           9*Pi*x^2 + (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4) + 
         272160*(1 + x + x^2)^2*HPL[{2}, -x] - (272160*I)*Pi*(1 + x + x^2)^2*
          Log[s]) + HPL[{2, 1}, -x]*(45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 
           220*x^2 + 9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) - 
         272160*x*(12 + 19*x + 12*x^2)*Log[s] - 816480*(1 + x + x^2)^2*
          Log[s]^2) + 3780*Log[s]^2*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 4572*x + 
         (864*I)*Pi*x - 126*Pi^2*x + (36*I)*Pi^3*x - 5100*x^2 + 
         (1320*I)*Pi*x^2 - 243*Pi^2*x^2 + (54*I)*Pi^3*x^2 - 2144*x^3 + 
         (864*I)*Pi*x^3 - 174*Pi^2*x^3 + (36*I)*Pi^3*x^3 + (18*I)*Pi^3*x^4 + 
         720*Zeta[3] + 2448*x*Zeta[3] + 3672*x^2*Zeta[3] + 2448*x^3*Zeta[3] + 
         720*x^4*Zeta[3]) - 126*Log[s]*(-194240 + 4020*Pi^2 + 315*Pi^4 - 
         550080*x + (103680*I)*Pi*x - 14580*Pi^2*x - (2160*I)*Pi^3*x + 
         1476*Pi^4*x - 614400*x^2 + (158640*I)*Pi*x^2 - 27000*Pi^2*x^2 - 
         (3420*I)*Pi^3*x^2 + 2214*Pi^4*x^2 - 258560*x^3 + (103680*I)*Pi*x^3 - 
         20640*Pi^2*x^3 - (2160*I)*Pi^3*x^3 + 1476*Pi^4*x^3 + 315*Pi^4*x^4 + 
         55440*Zeta[3] + (30240*I)*Pi*Zeta[3] + 125280*x*Zeta[3] + 
         (60480*I)*Pi*x*Zeta[3] + 125280*x^2*Zeta[3] + (90720*I)*Pi*x^2*
          Zeta[3] + 44640*x^3*Zeta[3] + (60480*I)*Pi*x^3*Zeta[3] + 
         (30240*I)*Pi*x^4*Zeta[3]) + HPL[{1}, -x]^2*
        (-816480*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
         136080*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
           (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4)*Log[s] - (408240*I)*Pi*
          (1 + x + x^2)^2*Log[s]^2 + HPL[{2}, -x]*
          (136080*x*(12 + 19*x + 12*x^2) + 816480*(1 + x + x^2)^2*Log[s]) + 
         22680*((3*I)*Pi^3 + (144*I)*Pi*x - 36*Pi^2*x + (6*I)*Pi^3*x + 
           (220*I)*Pi*x^2 - 57*Pi^2*x^2 + (9*I)*Pi^3*x^2 + (144*I)*Pi*x^3 - 
           36*Pi^2*x^3 + (6*I)*Pi^3*x^3 + (3*I)*Pi^3*x^4 + 36*Zeta[3] + 
           72*x*Zeta[3] + 108*x^2*Zeta[3] + 72*x^3*Zeta[3] + 
           36*x^4*Zeta[3])) + HPL[{2}, -x]*
        (-45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 9*Pi^2*x^2 + 144*x^3 + 
           6*Pi^2*x^3 + 3*Pi^2*x^4)*Log[s] + 136080*x*(12 + 19*x + 12*x^2)*
          Log[s]^2 + 272160*(1 + x + x^2)^2*Log[s]^3 + 
         7560*(1728*x - 36*Pi^2*x + 2644*x^2 - 57*Pi^2*x^2 + 1728*x^3 - 
           36*Pi^2*x^3 + 504*Zeta[3] + 1008*x*Zeta[3] + 1512*x^2*Zeta[3] + 
           1008*x^3*Zeta[3] + 504*x^4*Zeta[3])) + 
       HPL[{1}, -x]*(1632960*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] - 
         136080*Pi*(3*Pi + (12*I)*x + 6*Pi*x + (19*I)*x^2 + 9*Pi*x^2 + 
           (12*I)*x^3 + 6*Pi*x^3 + 3*Pi*x^4)*Log[s]^2 - 
         (272160*I)*Pi*(1 + x + x^2)^2*Log[s]^3 + HPL[{2, 1}, -x]*
          (-272160*x*(12 + 19*x + 12*x^2) - 1632960*(1 + x + x^2)^2*Log[s]) + 
         HPL[{2}, -x]*(-45360*(3*Pi^2 + 144*x + 6*Pi^2*x + 220*x^2 + 
             9*Pi^2*x^2 + 144*x^3 + 6*Pi^2*x^3 + 3*Pi^2*x^4) + 
           272160*x*(12 + 19*x + 12*x^2)*Log[s] + 816480*(1 + x + x^2)^2*
            Log[s]^2) + 45360*Log[s]*((3*I)*Pi^3 + (144*I)*Pi*x - 36*Pi^2*x + 
           (6*I)*Pi^3*x + (220*I)*Pi*x^2 - 57*Pi^2*x^2 + (9*I)*Pi^3*x^2 + 
           (144*I)*Pi*x^3 - 36*Pi^2*x^3 + (6*I)*Pi^3*x^3 + (3*I)*Pi^3*x^4 + 
           36*Zeta[3] + 72*x*Zeta[3] + 108*x^2*Zeta[3] + 72*x^3*Zeta[3] + 
           36*x^4*Zeta[3]) + 1512*(9*Pi^4 - (8640*I)*Pi*x + 2160*Pi^2*x + 
           (180*I)*Pi^3*x + 18*Pi^4*x - (13220*I)*Pi*x^2 + 3300*Pi^2*x^2 + 
           (285*I)*Pi^3*x^2 + 27*Pi^4*x^2 - (8640*I)*Pi*x^3 + 2160*Pi^2*x^3 + 
           (180*I)*Pi^3*x^3 + 18*Pi^4*x^3 + 9*Pi^4*x^4 - 
           (2520*I)*Pi*Zeta[3] + 2160*x*Zeta[3] - (5040*I)*Pi*x*Zeta[3] + 
           3420*x^2*Zeta[3] - (7560*I)*Pi*x^2*Zeta[3] + 2160*x^3*Zeta[3] - 
           (5040*I)*Pi*x^3*Zeta[3] - (2520*I)*Pi*x^4*Zeta[3])) + 
       21*(-2332160 + 48480*Pi^2 + 4653*Pi^4 + (2538*I)*Pi^5 - 6606720*x + 
         (1244160*I)*Pi*x - 173880*Pi^2*x - (25920*I)*Pi^3*x + 13986*Pi^4*x + 
         (5076*I)*Pi^5*x - 7382400*x^2 + (1904640*I)*Pi*x^2 - 
         322920*Pi^2*x^2 - (39600*I)*Pi^3*x^2 + 16011*Pi^4*x^2 + 
         (7614*I)*Pi^5*x^2 - 3107840*x^3 + (1244160*I)*Pi*x^3 - 
         246720*Pi^2*x^3 - (25920*I)*Pi^3*x^3 + 7218*Pi^4*x^3 + 
         (5076*I)*Pi^5*x^3 + (2538*I)*Pi^5*x^4 + 675360*Zeta[3] - 
         112320*Pi^2*Zeta[3] + 1594080*x*Zeta[3] - (362880*I)*Pi*x*Zeta[3] - 
         254880*Pi^2*x*Zeta[3] + 1641600*x^2*Zeta[3] - (574560*I)*Pi*x^2*
          Zeta[3] - 382320*Pi^2*x^2*Zeta[3] + 576000*x^3*Zeta[3] - 
         (362880*I)*Pi*x^3*Zeta[3] - 254880*Pi^2*x^3*Zeta[3] - 
         112320*Pi^2*x^4*Zeta[3] + 559872*Zeta[5] + 2083968*x*Zeta[5] + 
         3125952*x^2*Zeta[5] + 2083968*x^3*Zeta[5] + 559872*x^4*Zeta[5]))))/
(816480*(1 + x)^4);

ApmpmPhy[2]=8/ep^4 + (11 + (8*I)*Pi - 8*HPL[{0}, -x] - 16*Log[s])/
   ep^3 - ((1 + x)*(-67 - (11*I)*Pi + 21*Pi^2 - 213*x - (89*I)*Pi*x + 
      63*Pi^2*x - 213*x^2 - (109*I)*Pi*x^2 + 63*Pi^2*x^2 - 67*x^3 - 
      (55*I)*Pi*x^3 + 21*Pi^2*x^3) - 6*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*
     HPL[{0}, -x]^2 + 6*(11 + (8*I)*Pi)*(1 + x)^4*Log[s] - 
    48*(1 + x)^4*Log[s]^2 + HPL[{0}, -x]*(55 + (36*I)*Pi + 164*x + 
      (96*I)*Pi*x + 198*x^2 + (144*I)*Pi*x^2 + 100*x^3 + (96*I)*Pi*x^3 + 
      11*x^4 + (36*I)*Pi*x^4 - 48*(1 + x)^4*Log[s]))/(3*ep^2*(1 + x)^4) + 
  (718 + (134*I)*Pi - 11*Pi^2 - (54*I)*Pi^3 + 3040*x + (1276*I)*Pi*x - 
    380*Pi^2*x - (264*I)*Pi^3*x + 4644*x^2 + (2556*I)*Pi*x^2 - 858*Pi^2*x^2 - 
    (396*I)*Pi^3*x^2 + 3040*x^3 + (2084*I)*Pi*x^3 - 764*Pi^2*x^3 - 
    (264*I)*Pi^3*x^3 + 718*x^4 + (670*I)*Pi*x^4 - 275*Pi^2*x^4 - 
    (54*I)*Pi^3*x^4 + 12*(2 - 6*x - 9*x^2 - 6*x^3 + 2*x^4)*HPL[{0}, -x]^3 - 
    (144*I)*Pi*(1 + x + x^2)^2*HPL[{2}, -x] + 144*(1 + x + x^2)^2*
     HPL[{3}, -x] + 12*(1 + x)*(-67 - (11*I)*Pi + 21*Pi^2 - 213*x - 
      (89*I)*Pi*x + 63*Pi^2*x - 213*x^2 - (109*I)*Pi*x^2 + 63*Pi^2*x^2 - 
      67*x^3 - (55*I)*Pi*x^3 + 21*Pi^2*x^3)*Log[s] + 
    36*(11 + (8*I)*Pi)*(1 + x)^4*Log[s]^2 - 192*(1 + x)^4*Log[s]^3 + 
    HPL[{0}, -x]^2*(12*(22 + (12*I)*Pi + 72*x + (30*I)*Pi*x + 85*x^2 + 
        (45*I)*Pi*x^2 + 40*x^3 + (30*I)*Pi*x^3 + (12*I)*Pi*x^4) + 
      72*(1 + x + x^2)^2*HPL[{1}, -x] - 72*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*
       Log[s]) + HPL[{0}, -x]*(2*(-335 - (66*I)*Pi + 99*Pi^2 - 1042*x - 
        (120*I)*Pi*x + 252*Pi^2*x - 1278*x^2 - (168*I)*Pi*x^2 + 
        378*Pi^2*x^2 - 638*x^3 - (120*I)*Pi*x^3 + 252*Pi^2*x^3 - 67*x^4 - 
        (66*I)*Pi*x^4 + 99*Pi^2*x^4) + (144*I)*Pi*(1 + x + x^2)^2*
       HPL[{1}, -x] - 144*(1 + x + x^2)^2*HPL[{2}, -x] + 
      12*(55 + (36*I)*Pi + 164*x + (96*I)*Pi*x + 198*x^2 + (144*I)*Pi*x^2 + 
        100*x^3 + (96*I)*Pi*x^3 + 11*x^4 + (36*I)*Pi*x^4)*Log[s] - 
      288*(1 + x)^4*Log[s]^2) - 780*Zeta[3] - 2832*x*Zeta[3] - 
    4248*x^2*Zeta[3] - 2832*x^3*Zeta[3] - 780*x^4*Zeta[3])/
   (18*ep*(1 + x)^4) + (13885 + (4040*I)*Pi - 335*Pi^2 - (165*I)*Pi^3 + 
    78*Pi^4 + 58120*x + (33460*I)*Pi*x - 9890*Pi^2*x - (4740*I)*Pi^3*x + 
    996*Pi^4*x + 88470*x^2 + (69660*I)*Pi*x^2 - 23190*Pi^2*x^2 - 
    (10050*I)*Pi^3*x^2 + 1494*Pi^4*x^2 + 58120*x^3 + (57740*I)*Pi*x^3 - 
    22010*Pi^2*x^3 - (8580*I)*Pi^3*x^3 + 996*Pi^4*x^3 + 13885*x^4 + 
    (17500*I)*Pi*x^4 - 8375*Pi^2*x^4 - (2805*I)*Pi^3*x^4 + 78*Pi^4*x^4 - 
    360*(1 + x^4)*HPL[{0}, -x]^4 + 540*(1 + x + x^2)^2*HPL[{2}, -x]^2 - 
    2160*(1 + x + x^2)^2*HPL[{4}, -x] - (2160*I)*Pi*(1 + x + x^2)^2*
     HPL[{2, 1}, -x] - 1080*(1 + x + x^2)^2*HPL[{2, 2}, -x] - 
    180*(1 + x)*(-67 - (11*I)*Pi + 21*Pi^2 - 213*x - (89*I)*Pi*x + 
      63*Pi^2*x - 213*x^2 - (109*I)*Pi*x^2 + 63*Pi^2*x^2 - 67*x^3 - 
      (55*I)*Pi*x^3 + 21*Pi^2*x^3)*Log[s]^2 - (360*I)*(-11*I + 8*Pi)*
     (1 + x)^4*Log[s]^3 + 1440*(1 + x)^4*Log[s]^4 + 
    HPL[{3}, -x]*((180*I)*(11*I + 18*Pi + (68*I)*x + 36*Pi*x + (104*I)*x^2 + 
        54*Pi*x^2 + (68*I)*x^3 + 36*Pi*x^3 + (11*I)*x^4 + 18*Pi*x^4) - 
      4320*(1 + x + x^2)^2*Log[s]) + HPL[{2}, -x]*
     (180*Pi*(11*I + 12*Pi + (68*I)*x + 24*Pi*x + (104*I)*x^2 + 36*Pi*x^2 + 
        (68*I)*x^3 + 24*Pi*x^3 + (11*I)*x^4 + 12*Pi*x^4) + 
      (4320*I)*Pi*(1 + x + x^2)^2*Log[s]) + HPL[{0}, -x]^3*
     ((-30*I)*(-66*I + 24*Pi - (294*I)*x + 72*Pi*x - (364*I)*x^2 + 
        108*Pi*x^2 - (182*I)*x^3 + 72*Pi*x^3 - (11*I)*x^4 + 24*Pi*x^4) - 
      1260*(1 + x + x^2)^2*HPL[{1}, -x] - 360*(2 - 6*x - 9*x^2 - 6*x^3 + 
        2*x^4)*Log[s]) + HPL[{0}, -x]^2*
     (-30*(-268 - (66*I)*Pi + 75*Pi^2 - 786*x + (18*I)*Pi*x + 162*Pi^2*x - 
        922*x^2 + (72*I)*Pi*x^2 + 243*Pi^2*x^2 - 382*x^3 + (66*I)*Pi*x^3 + 
        162*Pi^2*x^3 + (33*I)*Pi*x^4 + 75*Pi^2*x^4) - 
      540*(1 + x + x^2)^2*HPL[{1}, -x]^2 + 2160*(1 + x + x^2)^2*
       HPL[{2}, -x] - (360*I)*(-22*I + 12*Pi - (72*I)*x + 30*Pi*x - 
        (85*I)*x^2 + 45*Pi*x^2 - (40*I)*x^3 + 30*Pi*x^3 + 12*Pi*x^4)*Log[s] + 
      1080*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*Log[s]^2 + 
      HPL[{1}, -x]*((-90*I)*(-11*I + 18*Pi - (68*I)*x + 36*Pi*x - 
          (104*I)*x^2 + 54*Pi*x^2 - (68*I)*x^3 + 36*Pi*x^3 - (11*I)*x^4 + 
          18*Pi*x^4) - 2160*(1 + x + x^2)^2*Log[s])) - 3960*Zeta[3] - 
    (10620*I)*Pi*Zeta[3] - 11520*x*Zeta[3] - (40320*I)*Pi*x*Zeta[3] - 
    16920*x^2*Zeta[3] - (60480*I)*Pi*x^2*Zeta[3] - 11520*x^3*Zeta[3] - 
    (40320*I)*Pi*x^3*Zeta[3] - 3960*x^4*Zeta[3] - (10620*I)*Pi*x^4*Zeta[3] + 
    30*Log[s]*(-718 - (134*I)*Pi + 11*Pi^2 + (54*I)*Pi^3 - 3040*x - 
      (1276*I)*Pi*x + 380*Pi^2*x + (264*I)*Pi^3*x - 4644*x^2 - 
      (2556*I)*Pi*x^2 + 858*Pi^2*x^2 + (396*I)*Pi^3*x^2 - 3040*x^3 - 
      (2084*I)*Pi*x^3 + 764*Pi^2*x^3 + (264*I)*Pi^3*x^3 - 718*x^4 - 
      (670*I)*Pi*x^4 + 275*Pi^2*x^4 + (54*I)*Pi^3*x^4 + 780*Zeta[3] + 
      2832*x*Zeta[3] + 4248*x^2*Zeta[3] + 2832*x^3*Zeta[3] + 
      780*x^4*Zeta[3]) + HPL[{1}, -x]*((2160*I)*Pi*(1 + x + x^2)^2*
       HPL[{2}, -x] - 2160*(1 + x + x^2)^2*HPL[{3}, -x] + 
      360*(1 + x + x^2)^2*((-I)*Pi^3 + 6*Zeta[3])) + 
    HPL[{0}, -x]*((-1080*I)*Pi*(1 + x + x^2)^2*HPL[{1}, -x]^2 - 
      1080*(1 + x + x^2)^2*HPL[{3}, -x] - 2160*(1 + x + x^2)^2*
       HPL[{2, 1}, -x] - 60*(-335 - (66*I)*Pi + 99*Pi^2 - 1042*x - 
        (120*I)*Pi*x + 252*Pi^2*x - 1278*x^2 - (168*I)*Pi*x^2 + 
        378*Pi^2*x^2 - 638*x^3 - (120*I)*Pi*x^3 + 252*Pi^2*x^3 - 67*x^4 - 
        (66*I)*Pi*x^4 + 99*Pi^2*x^4)*Log[s] - 
      (180*I)*(-55*I + 36*Pi - (164*I)*x + 96*Pi*x - (198*I)*x^2 + 
        144*Pi*x^2 - (100*I)*x^3 + 96*Pi*x^3 - (11*I)*x^4 + 36*Pi*x^4)*
       Log[s]^2 + 2880*(1 + x)^4*Log[s]^3 + HPL[{2}, -x]*
       (180*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4) + 4320*(1 + x + x^2)^2*
         Log[s]) + HPL[{1}, -x]*(-180*Pi*(11*I + 12*Pi + (68*I)*x + 24*Pi*x + 
          (104*I)*x^2 + 36*Pi*x^2 + (68*I)*x^3 + 24*Pi*x^3 + (11*I)*x^4 + 
          12*Pi*x^4) + 2160*(1 + x + x^2)^2*HPL[{2}, -x] - 
        (4320*I)*Pi*(1 + x + x^2)^2*Log[s]) + 
      5*(-3500 - (804*I)*Pi + 33*Pi^2 + (288*I)*Pi^3 - 11548*x - 
        (3072*I)*Pi*x - 36*Pi^2*x + (792*I)*Pi^3*x - 13932*x^2 - 
        (4272*I)*Pi*x^2 + 18*Pi^2*x^2 + (1188*I)*Pi^3*x^2 - 6692*x^3 - 
        (3072*I)*Pi*x^3 + 156*Pi^2*x^3 + (792*I)*Pi^3*x^3 - 808*x^4 - 
        (804*I)*Pi*x^4 + 429*Pi^2*x^4 + (288*I)*Pi^3*x^4 + 2556*Zeta[3] + 
        8928*x*Zeta[3] + 13392*x^2*Zeta[3] + 8928*x^3*Zeta[3] + 
        2556*x^4*Zeta[3])))/(270*(1 + x)^4) + 
  (ep*(216*x*(8 + 6*x + 9*x^2 + 6*x^3 + 8*x^4)*HPL[{0}, -x]^5 + 
     12960*x*(7 + 12*x + 18*x^2 + 12*x^3 + 7*x^4)*HPL[{5}, -x] + 
     4320*x*(1 + x + x^2)^2*HPL[{2, 3}, -x] + 12960*x*(1 + x + x^2)^2*
      HPL[{3, 2}, -x] - (25920*I)*Pi*x*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] - 
     4320*x*(1 + x + x^2)^2*HPL[{2, 1, 2}, -x] - 12960*x*(1 + x + x^2)^2*
      HPL[{2, 2, 1}, -x] + 1440*x*(1 + x)*(-67 - (11*I)*Pi + 21*Pi^2 - 
       213*x - (89*I)*Pi*x + 63*Pi^2*x - 213*x^2 - (109*I)*Pi*x^2 + 
       63*Pi^2*x^2 - 67*x^3 - (55*I)*Pi*x^3 + 21*Pi^2*x^3)*Log[s]^3 + 
     2160*(11 + (8*I)*Pi)*x*(1 + x)^4*Log[s]^4 - 6912*x*(1 + x)^4*Log[s]^5 + 
     HPL[{2}, -x]^2*(1080*(5 + 20*x + (9*I)*Pi*x + 23*x^2 + (18*I)*Pi*x^2 + 
         21*x^3 + (27*I)*Pi*x^3 + 23*x^4 + (18*I)*Pi*x^4 + 20*x^5 + 
         (9*I)*Pi*x^5 + 5*x^6) - 12960*x*(1 + x + x^2)^2*Log[s]) + 
     HPL[{2, 2}, -x]*(-2160*(5 + 20*x + (9*I)*Pi*x + 23*x^2 + (18*I)*Pi*x^2 + 
         21*x^3 + (27*I)*Pi*x^3 + 23*x^4 + (18*I)*Pi*x^4 + 20*x^5 + 
         (9*I)*Pi*x^5 + 5*x^6) + 25920*x*(1 + x + x^2)^2*Log[s]) + 
     HPL[{4}, -x]*(-4320*x*(-33 + (21*I)*Pi - 24*x + (18*I)*Pi*x + 21*x^2 + 
         (27*I)*Pi*x^2 + 70*x^3 + (18*I)*Pi*x^3 + 73*x^4 + (21*I)*Pi*x^4 + 
         10*x^5) + 51840*x*(1 + x + x^2)^2*Log[s]) + 
     HPL[{2, 1}, -x]*(4320*Pi*(-5*I - (20*I)*x + 6*Pi*x - (23*I)*x^2 + 
         12*Pi*x^2 - (21*I)*x^3 + 18*Pi*x^3 - (23*I)*x^4 + 12*Pi*x^4 - 
         (20*I)*x^5 + 6*Pi*x^5 - (5*I)*x^6) + (51840*I)*Pi*x*(1 + x + x^2)^2*
        Log[s]) + HPL[{0}, -x]^4*(-180*x*(-44 - 251*x - (36*I)*Pi*x - 
         315*x^2 - (54*I)*Pi*x^2 - 144*x^3 - (36*I)*Pi*x^3 - 13*x^4 + 
         5*x^5) + 540*x*(3 + 2*x + 3*x^2)*(5 + 6*x + 5*x^2)*HPL[{1}, -x] + 
       8640*x*(1 + x^4)*Log[s]) + HPL[{3}, -x]*
      ((720*I)*x*(97*I - 198*Pi + (63*I)*Pi^2 + (658*I)*x - 330*Pi*x + 
         (42*I)*Pi^2*x + (1144*I)*x^2 - 249*Pi*x^2 + (63*I)*Pi^2*x^2 + 
         (658*I)*x^3 + 60*Pi*x^3 + (42*I)*Pi^2*x^3 + (97*I)*x^4 + 
         252*Pi*x^4 + (63*I)*Pi^2*x^4 + 30*Pi*x^5) + 
       4320*x*(11 - (18*I)*Pi + 68*x - (36*I)*Pi*x + 104*x^2 - 
         (54*I)*Pi*x^2 + 68*x^3 - (36*I)*Pi*x^3 + 11*x^4 - (18*I)*Pi*x^4)*
        Log[s] + 51840*x*(1 + x + x^2)^2*Log[s]^2) + 
     HPL[{2}, -x]*(720*Pi*(5*Pi + (97*I)*x - 46*Pi*x + (24*I)*Pi^2*x + 
         (658*I)*x^2 - 211*Pi*x^2 + (48*I)*Pi^2*x^2 + (1144*I)*x^3 - 
         312*Pi*x^3 + (72*I)*Pi^2*x^3 + (658*I)*x^4 - 197*Pi*x^4 + 
         (48*I)*Pi^2*x^4 + (97*I)*x^5 - 20*Pi*x^5 + (24*I)*Pi^2*x^5 - 
         5*Pi*x^6) - 4320*x*(1 + x + x^2)^2*HPL[{3}, -x] + 
       4320*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
       4320*Pi*x*(11*I + 12*Pi + (68*I)*x + 24*Pi*x + (104*I)*x^2 + 
         36*Pi*x^2 + (68*I)*x^3 + 24*Pi*x^3 + (11*I)*x^4 + 12*Pi*x^4)*
        Log[s] - (51840*I)*Pi*x*(1 + x + x^2)^2*Log[s]^2) + 
     HPL[{0}, -x]^3*(120*x*(-402 - (132*I)*Pi + 108*Pi^2 - 1803*x - 
         (258*I)*Pi*x + 222*Pi^2*x - 2060*x^2 - (294*I)*Pi*x^2 + 
         333*Pi^2*x^2 - 679*x^3 - (228*I)*Pi*x^3 + 222*Pi^2*x^3 - 97*x^4 + 
         (12*I)*Pi*x^4 + 108*Pi^2*x^4 - (30*I)*Pi*x^5) + 
       7560*x*(1 + x + x^2)^2*HPL[{1}, -x]^2 - 
       2160*x*(7 + 6*x + 9*x^2 + 6*x^3 + 7*x^4)*HPL[{2}, -x] + 
       720*x*(66 + (24*I)*Pi + 294*x + (72*I)*Pi*x + 364*x^2 + 
         (108*I)*Pi*x^2 + 182*x^3 + (72*I)*Pi*x^3 + 11*x^4 + (24*I)*Pi*x^4)*
        Log[s] + 4320*x*(2 - 6*x - 9*x^2 - 6*x^3 + 2*x^4)*Log[s]^2 + 
       HPL[{1}, -x]*(360*x*((6*I)*Pi + 174*x + 291*x^2 + 188*x^3 + 26*x^4 + 
           (6*I)*Pi*x^4 - 10*x^5) + 30240*x*(1 + x + x^2)^2*Log[s])) + 
     HPL[{1}, -x]^2*((-12960*I)*Pi*x*(1 + x + x^2)^2*HPL[{2}, -x] + 
       12960*x*(1 + x + x^2)^2*HPL[{3}, -x] + (2160*I)*x*(1 + x + x^2)^2*
        (Pi^3 + (6*I)*Zeta[3])) + 360*x*Log[s]^2*(718 + (134*I)*Pi - 
       11*Pi^2 - (54*I)*Pi^3 + 3040*x + (1276*I)*Pi*x - 380*Pi^2*x - 
       (264*I)*Pi^3*x + 4644*x^2 + (2556*I)*Pi*x^2 - 858*Pi^2*x^2 - 
       (396*I)*Pi^3*x^2 + 3040*x^3 + (2084*I)*Pi*x^3 - 764*Pi^2*x^3 - 
       (264*I)*Pi^3*x^3 + 718*x^4 + (670*I)*Pi*x^4 - 275*Pi^2*x^4 - 
       (54*I)*Pi^3*x^4 - 780*Zeta[3] - 2832*x*Zeta[3] - 4248*x^2*Zeta[3] - 
       2832*x^3*Zeta[3] - 780*x^4*Zeta[3]) - 
     24*x*Log[s]*(13885 + (4040*I)*Pi - 335*Pi^2 - (165*I)*Pi^3 + 78*Pi^4 + 
       58120*x + (33460*I)*Pi*x - 9890*Pi^2*x - (4740*I)*Pi^3*x + 
       996*Pi^4*x + 88470*x^2 + (69660*I)*Pi*x^2 - 23190*Pi^2*x^2 - 
       (10050*I)*Pi^3*x^2 + 1494*Pi^4*x^2 + 58120*x^3 + (57740*I)*Pi*x^3 - 
       22010*Pi^2*x^3 - (8580*I)*Pi^3*x^3 + 996*Pi^4*x^3 + 13885*x^4 + 
       (17500*I)*Pi*x^4 - 8375*Pi^2*x^4 - (2805*I)*Pi^3*x^4 + 78*Pi^4*x^4 - 
       3960*Zeta[3] - (10620*I)*Pi*Zeta[3] - 11520*x*Zeta[3] - 
       (40320*I)*Pi*x*Zeta[3] - 16920*x^2*Zeta[3] - (60480*I)*Pi*x^2*
        Zeta[3] - 11520*x^3*Zeta[3] - (40320*I)*Pi*x^3*Zeta[3] - 
       3960*x^4*Zeta[3] - (10620*I)*Pi*x^4*Zeta[3]) + 
     HPL[{0}, -x]^2*(2160*x*(1 + x + x^2)^2*HPL[{1}, -x]^3 + 
       6480*x*(3 - 4*x - 6*x^2 - 4*x^3 + 3*x^4)*HPL[{3}, -x] + 
       25920*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
       720*x*(-268 - (66*I)*Pi + 75*Pi^2 - 786*x + (18*I)*Pi*x + 162*Pi^2*x - 
         922*x^2 + (72*I)*Pi*x^2 + 243*Pi^2*x^2 - 382*x^3 + (66*I)*Pi*x^3 + 
         162*Pi^2*x^3 + (33*I)*Pi*x^4 + 75*Pi^2*x^4)*Log[s] + 
       4320*x*(22 + (12*I)*Pi + 72*x + (30*I)*Pi*x + 85*x^2 + (45*I)*Pi*x^2 + 
         40*x^3 + (30*I)*Pi*x^3 + (12*I)*Pi*x^4)*Log[s]^2 - 
       8640*x*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*Log[s]^3 + 
       HPL[{2}, -x]*(2160*x*(11 + (3*I)*Pi - 50*x + (30*I)*Pi*x - 104*x^2 + 
           (45*I)*Pi*x^2 - 86*x^3 + (30*I)*Pi*x^3 - 33*x^4 + (3*I)*Pi*x^4) - 
         51840*x*(1 + x + x^2)^2*Log[s]) + HPL[{1}, -x]^2*
        (-1080*(5 + 20*x - (9*I)*Pi*x + 23*x^2 - (18*I)*Pi*x^2 + 21*x^3 - 
           (27*I)*Pi*x^3 + 23*x^4 - (18*I)*Pi*x^4 + 20*x^5 - (9*I)*Pi*x^5 + 
           5*x^6) + 12960*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{1}, -x]*(360*x*(-97 - (66*I)*Pi + 75*Pi^2 - 658*x + 
           (114*I)*Pi*x + 162*Pi^2*x - 1144*x^2 + (249*I)*Pi*x^2 + 
           243*Pi^2*x^2 - 658*x^3 + (156*I)*Pi*x^3 + 162*Pi^2*x^3 - 97*x^4 + 
           (12*I)*Pi*x^4 + 75*Pi^2*x^4 - (30*I)*Pi*x^5) - 
         25920*x*(1 + x + x^2)^2*HPL[{2}, -x] + 
         2160*x*(11 + (18*I)*Pi + 68*x + (36*I)*Pi*x + 104*x^2 + 
           (54*I)*Pi*x^2 + 68*x^3 + (36*I)*Pi*x^3 + 11*x^4 + (18*I)*Pi*x^4)*
          Log[s] + 25920*x*(1 + x + x^2)^2*Log[s]^2) + 
       60*x*(2692 + (804*I)*Pi - (252*I)*Pi^3 + 4503*x - (1386*I)*Pi*x + 
         1326*Pi^2*x - (468*I)*Pi^3*x + 3778*x^2 - (1296*I)*Pi*x^2 + 
         2007*Pi^2*x^2 - (702*I)*Pi^3*x^2 - 353*x^3 + (510*I)*Pi*x^3 + 
         1380*Pi^2*x^3 - (468*I)*Pi^3*x^3 - (582*I)*Pi*x^4 + 120*Pi^2*x^4 - 
         (252*I)*Pi^3*x^4 + 30*Pi^2*x^5 - 936*Zeta[3] - 4464*x*Zeta[3] - 
         6696*x^2*Zeta[3] - 4464*x^3*Zeta[3] - 936*x^4*Zeta[3])) + 
     HPL[{1}, -x]*(-6480*x*(1 + x + x^2)^2*HPL[{2}, -x]^2 + 
       25920*x*(1 + x + x^2)^2*HPL[{4}, -x] + (25920*I)*Pi*x*(1 + x + x^2)^2*
        HPL[{2, 1}, -x] + 12960*x*(1 + x + x^2)^2*HPL[{2, 2}, -x] + 
       HPL[{3}, -x]*(-4320*(5 + 20*x + (9*I)*Pi*x + 23*x^2 + (18*I)*Pi*x^2 + 
           21*x^3 + (27*I)*Pi*x^3 + 23*x^4 + (18*I)*Pi*x^4 + 20*x^5 + 
           (9*I)*Pi*x^5 + 5*x^6) + 51840*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{2}, -x]*(-4320*Pi*(-5*I - (20*I)*x + 6*Pi*x - (23*I)*x^2 + 
           12*Pi*x^2 - (21*I)*x^3 + 18*Pi*x^3 - (23*I)*x^4 + 12*Pi*x^4 - 
           (20*I)*x^5 + 6*Pi*x^5 - (5*I)*x^6) - (51840*I)*Pi*x*
          (1 + x + x^2)^2*Log[s]) + (8640*I)*x*(1 + x + x^2)^2*Log[s]*
        (Pi^3 + (6*I)*Zeta[3]) + 72*((-50*I)*Pi^3 - (200*I)*Pi^3*x + 
         57*Pi^4*x - (230*I)*Pi^3*x^2 + 114*Pi^4*x^2 - (210*I)*Pi^3*x^3 + 
         171*Pi^4*x^3 - (230*I)*Pi^3*x^4 + 114*Pi^4*x^4 - (200*I)*Pi^3*x^5 + 
         57*Pi^4*x^5 - (50*I)*Pi^3*x^6 + 300*Zeta[3] + 1200*x*Zeta[3] + 
         (180*I)*Pi*x*Zeta[3] + 1380*x^2*Zeta[3] + (360*I)*Pi*x^2*Zeta[3] + 
         1260*x^3*Zeta[3] + (540*I)*Pi*x^3*Zeta[3] + 1380*x^4*Zeta[3] + 
         (360*I)*Pi*x^4*Zeta[3] + 1200*x^5*Zeta[3] + (180*I)*Pi*x^5*Zeta[3] + 
         300*x^6*Zeta[3])) + HPL[{0}, -x]*((4320*I)*Pi*x*(1 + x + x^2)^2*
        HPL[{1}, -x]^3 - 3240*x*(1 + x + x^2)^2*HPL[{2}, -x]^2 - 
       12960*x*(3 - 2*x - 3*x^2 - 2*x^3 + 3*x^4)*HPL[{4}, -x] + 
       6480*x*(1 + x + x^2)^2*HPL[{2, 2}, -x] - 25920*x*(1 + x + x^2)^2*
        HPL[{2, 1, 1}, -x] + 720*x*(-335 - (66*I)*Pi + 99*Pi^2 - 1042*x - 
         (120*I)*Pi*x + 252*Pi^2*x - 1278*x^2 - (168*I)*Pi*x^2 + 
         378*Pi^2*x^2 - 638*x^3 - (120*I)*Pi*x^3 + 252*Pi^2*x^3 - 67*x^4 - 
         (66*I)*Pi*x^4 + 99*Pi^2*x^4)*Log[s]^2 + 
       1440*x*(55 + (36*I)*Pi + 164*x + (96*I)*Pi*x + 198*x^2 + 
         (144*I)*Pi*x^2 + 100*x^3 + (96*I)*Pi*x^3 + 11*x^4 + (36*I)*Pi*x^4)*
        Log[s]^3 - 17280*x*(1 + x)^4*Log[s]^4 + HPL[{3}, -x]*
        (2160*x*(-44 + (6*I)*Pi + 26*x - (48*I)*Pi*x + 125*x^2 - 
           (72*I)*Pi*x^2 + 156*x^3 - (48*I)*Pi*x^3 + 106*x^4 + (6*I)*Pi*x^4 + 
           10*x^5) + 25920*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{2, 1}, -x]*(-4320*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 
           5*x^6) + 51840*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{1}, -x]^2*(2160*Pi*(-5*I - (20*I)*x + 6*Pi*x - (23*I)*x^2 + 
           12*Pi*x^2 - (21*I)*x^3 + 18*Pi*x^3 - (23*I)*x^4 + 12*Pi*x^4 - 
           (20*I)*x^5 + 6*Pi*x^5 - (5*I)*x^6) - 12960*x*(1 + x + x^2)^2*
          HPL[{2}, -x] + (25920*I)*Pi*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{2}, -x]*(-720*x*(-97 - (132*I)*Pi + 6*Pi^2 - 658*x - 
           (108*I)*Pi*x + 60*Pi^2*x - 1144*x^2 + 90*Pi^2*x^2 - 658*x^3 + 
           (108*I)*Pi*x^3 + 60*Pi^2*x^3 - 97*x^4 + (132*I)*Pi*x^4 + 
           6*Pi^2*x^4) - 4320*x*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4)*
          Log[s] - 51840*x*(1 + x + x^2)^2*Log[s]^2) + 
       120*x*Log[s]*(3500 + (804*I)*Pi - 33*Pi^2 - (288*I)*Pi^3 + 11548*x + 
         (3072*I)*Pi*x + 36*Pi^2*x - (792*I)*Pi^3*x + 13932*x^2 + 
         (4272*I)*Pi*x^2 - 18*Pi^2*x^2 - (1188*I)*Pi^3*x^2 + 6692*x^3 + 
         (3072*I)*Pi*x^3 - 156*Pi^2*x^3 - (792*I)*Pi^3*x^3 + 808*x^4 + 
         (804*I)*Pi*x^4 - 429*Pi^2*x^4 - (288*I)*Pi^3*x^4 - 2556*Zeta[3] - 
         8928*x*Zeta[3] - 13392*x^2*Zeta[3] - 8928*x^3*Zeta[3] - 
         2556*x^4*Zeta[3]) + 4*x*(-59030 - (24240*I)*Pi + 105*Pi^2 + 
         (990*I)*Pi^3 - 657*Pi^4 - 239950*x - (211350*I)*Pi*x + 
         27810*Pi^2*x + (4500*I)*Pi^3*x - 3510*Pi^4*x - 265410*x^2 - 
         (304620*I)*Pi*x^2 + 18630*Pi^2*x^2 + (5670*I)*Pi^3*x^2 - 
         5265*Pi^4*x^2 - 108770*x^3 - (211350*I)*Pi*x^3 + 8850*Pi^2*x^3 + 
         (2160*I)*Pi^3*x^3 - 3510*Pi^4*x^3 - 24280*x^4 - (24240*I)*Pi*x^4 + 
         13965*Pi^2*x^4 + (1350*I)*Pi^3*x^4 - 657*Pi^4*x^4 - 
         (900*I)*Pi^3*x^5 + 63360*Zeta[3] + (48600*I)*Pi*Zeta[3] + 
         86760*x*Zeta[3] + (133920*I)*Pi*x*Zeta[3] + 62100*x^2*Zeta[3] + 
         (200880*I)*Pi*x^2*Zeta[3] + 7200*x^3*Zeta[3] + 
         (133920*I)*Pi*x^3*Zeta[3] - 18000*x^4*Zeta[3] + 
         (48600*I)*Pi*x^4*Zeta[3] + 5400*x^5*Zeta[3]) + 
       HPL[{1}, -x]*(12960*x*(1 + x + x^2)^2*HPL[{3}, -x] + 
         25920*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
         4320*Pi*x*(11*I + 12*Pi + (68*I)*x + 24*Pi*x + (104*I)*x^2 + 
           36*Pi*x^2 + (68*I)*x^3 + 24*Pi*x^3 + (11*I)*x^4 + 12*Pi*x^4)*
          Log[s] + (51840*I)*Pi*x*(1 + x + x^2)^2*Log[s]^2 + 
         HPL[{2}, -x]*(4320*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 20*x^5 + 
             5*x^6) - 51840*x*(1 + x + x^2)^2*Log[s]) + 
         720*(-5*Pi^2 - (97*I)*Pi*x + 46*Pi^2*x - (15*I)*Pi^3*x - 
           (658*I)*Pi*x^2 + 211*Pi^2*x^2 - (30*I)*Pi^3*x^2 - 
           (1144*I)*Pi*x^3 + 312*Pi^2*x^3 - (45*I)*Pi^3*x^3 - 
           (658*I)*Pi*x^4 + 197*Pi^2*x^4 - (30*I)*Pi^3*x^4 - (97*I)*Pi*x^5 + 
           20*Pi^2*x^5 - (15*I)*Pi^3*x^5 + 5*Pi^2*x^6 - 54*x*Zeta[3] - 
           108*x^2*Zeta[3] - 162*x^3*Zeta[3] - 108*x^4*Zeta[3] - 
           54*x^5*Zeta[3]))) + x*(-28870 + (97120*I)*Pi - 700*Pi^2 - 
       (7620*I)*Pi^3 + 4059*Pi^4 - (756*I)*Pi^5 - 223360*x + 
       (435080*I)*Pi*x - 9640*Pi^2*x - (121080*I)*Pi^3*x + 39564*Pi^4*x - 
       (792*I)*Pi^5*x - 388980*x^2 + (1061640*I)*Pi*x^2 - 147720*Pi^2*x^2 - 
       (262200*I)*Pi^3*x^2 + 77334*Pi^4*x^2 - (1188*I)*Pi^5*x^2 - 
       223360*x^3 + (959800*I)*Pi*x^3 - 301000*Pi^2*x^3 - 
       (218040*I)*Pi^3*x^3 + 65436*Pi^4*x^3 - (792*I)*Pi^5*x^3 - 28870*x^4 + 
       (236120*I)*Pi*x^4 - 162220*Pi^2*x^4 - (71940*I)*Pi^3*x^4 + 
       21867*Pi^4*x^4 - (756*I)*Pi^5*x^4 + 1680*Pi^4*x^5 + 331200*Zeta[3] + 
       (158400*I)*Pi*Zeta[3] + 113400*Pi^2*Zeta[3] + 1078560*x*Zeta[3] + 
       (70560*I)*Pi*x*Zeta[3] + 354240*Pi^2*x*Zeta[3] + 1510560*x^2*Zeta[3] - 
       (157680*I)*Pi*x^2*Zeta[3] + 531360*Pi^2*x^2*Zeta[3] + 
       1078560*x^3*Zeta[3] - (247680*I)*Pi*x^3*Zeta[3] + 
       354240*Pi^2*x^3*Zeta[3] + 331200*x^4*Zeta[3] - 
       (167040*I)*Pi*x^4*Zeta[3] + 113400*Pi^2*x^4*Zeta[3] + 
       (21600*I)*Pi*x^5*Zeta[3] - 600048*Zeta[5] - 2192832*x*Zeta[5] - 
       3289248*x^2*Zeta[5] - 2192832*x^3*Zeta[5] - 600048*x^4*Zeta[5])))/
   (3240*x*(1 + x)^4) + 
  (ep^2*(-756*x*(2 + x + 2*x^2)*(4 + 5*x + 4*x^2)*HPL[{0}, -x]^6 + 
     166320*x*(1 + x + x^2)^2*HPL[{2}, -x]^3 + 
     68040*x*(63 + 8*x + 12*x^2 + 8*x^3 + 63*x^4)*HPL[{3}, -x]^2 - 
     272160*x*(41 + 46*x + 69*x^2 + 46*x^3 + 41*x^4)*HPL[{6}, -x] + 
     136080*x*(1 + x + x^2)^2*HPL[{2, 1}, -x]^2 + 
     68040*x*(49 + 36*x + 54*x^2 + 36*x^3 + 49*x^4)*HPL[{2, 4}, -x] - 
     136080*x*(29 + 28*x + 42*x^2 + 28*x^3 + 29*x^4)*HPL[{4, 2}, -x] + 
     725760*x*(1 + x + x^2)^2*HPL[{2, 1, 3}, -x] - 181440*x*(1 + x + x^2)^2*
      HPL[{2, 3, 1}, -x] - 181440*x*(1 + x + x^2)^2*HPL[{3, 1, 2}, -x] - 
     (544320*I)*Pi*x*(1 + x + x^2)^2*HPL[{2, 1, 1, 1}, -x] + 
     136080*x*(1 + x + x^2)^2*HPL[{2, 1, 1, 2}, -x] - 
     272160*x*(1 + x + x^2)^2*HPL[{2, 2, 1, 1}, -x] - 
     15120*x*(1 + x)*(-67 - (11*I)*Pi + 21*Pi^2 - 213*x - (89*I)*Pi*x + 
       63*Pi^2*x - 213*x^2 - (109*I)*Pi*x^2 + 63*Pi^2*x^2 - 67*x^3 - 
       (55*I)*Pi*x^3 + 21*Pi^2*x^3)*Log[s]^4 - (18144*I)*(-11*I + 8*Pi)*x*
      (1 + x)^4*Log[s]^5 + 48384*x*(1 + x)^4*Log[s]^6 + 
     HPL[{3, 2}, -x]*(22680*(10 - 103*x + (150*I)*Pi*x + 70*x^2 + 
         (72*I)*Pi*x^2 + 334*x^3 + (108*I)*Pi*x^3 + 478*x^4 + (72*I)*Pi*x^4 + 
         387*x^5 + (150*I)*Pi*x^5 + 50*x^6) - 544320*x*(1 + x + x^2)^2*
        Log[s]) + HPL[{2, 3}, -x]*(7560*(-70 - 423*x + (294*I)*Pi*x - 
         162*x^2 - (144*I)*Pi*x^2 + 334*x^3 - (216*I)*Pi*x^3 + 710*x^4 - 
         (144*I)*Pi*x^4 + 707*x^5 + (294*I)*Pi*x^5 + 130*x^6) - 
       181440*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 1, 2}, -x]*
      (-15120*(15 + 71*x + (9*I)*Pi*x + 137*x^2 + (18*I)*Pi*x^2 + 167*x^3 + 
         (27*I)*Pi*x^3 + 137*x^4 + (18*I)*Pi*x^4 + 71*x^5 + (9*I)*Pi*x^5 + 
         15*x^6) + 181440*x*(1 + x + x^2)^2*Log[s]) + 
     HPL[{2, 2, 1}, -x]*(-45360*(15 + 71*x + (9*I)*Pi*x + 137*x^2 + 
         (18*I)*Pi*x^2 + 167*x^3 + (27*I)*Pi*x^3 + 137*x^4 + (18*I)*Pi*x^4 + 
         71*x^5 + (9*I)*Pi*x^5 + 15*x^6) + 544320*x*(1 + x + x^2)^2*Log[s]) + 
     HPL[{2, 1, 1}, -x]*(90720*Pi*(-15*I - (71*I)*x + 6*Pi*x - (137*I)*x^2 + 
         12*Pi*x^2 - (167*I)*x^3 + 18*Pi*x^3 - (137*I)*x^4 + 12*Pi*x^4 - 
         (71*I)*x^5 + 6*Pi*x^5 - (15*I)*x^6) + (1088640*I)*Pi*x*
        (1 + x + x^2)^2*Log[s]) + HPL[{5}, -x]*
      (45360*x*(-264 + (210*I)*Pi - 410*x + (192*I)*Pi*x - 267*x^2 + 
         (288*I)*Pi*x^2 + 86*x^3 + (192*I)*Pi*x^3 + 311*x^4 + 
         (210*I)*Pi*x^4 + 20*x^5) - 544320*x*(7 + 12*x + 18*x^2 + 12*x^3 + 
         7*x^4)*Log[s]) + HPL[{0}, -x]^5*
      (756*x*(-44 + (48*I)*Pi - 223*x - (12*I)*Pi*x - 233*x^2 - 
         (18*I)*Pi*x^2 + 30*x^3 - (12*I)*Pi*x^3 + 30*x^4 + (48*I)*Pi*x^4 + 
         35*x^5) - 2268*x*(19 + 24*x + 36*x^2 + 24*x^3 + 19*x^4)*
        HPL[{1}, -x] - 9072*x*(8 + 6*x + 9*x^2 + 6*x^3 + 8*x^4)*Log[s]) + 
     HPL[{4}, -x]*(15120*x*(552 + (792*I)*Pi + 195*Pi^2 + 1704*x + 
         (2310*I)*Pi*x + 282*Pi^2*x + 3704*x^2 + (2709*I)*Pi*x^2 + 
         423*Pi^2*x^2 + 2600*x^3 + (1380*I)*Pi*x^3 + 282*Pi^2*x^3 + 92*x^4 - 
         (210*I)*Pi*x^4 + 195*Pi^2*x^4 + 22*x^5 + (30*I)*Pi*x^5) + 
       181440*x*(-33 + (21*I)*Pi - 24*x + (18*I)*Pi*x + 21*x^2 + 
         (27*I)*Pi*x^2 + 70*x^3 + (18*I)*Pi*x^3 + 73*x^4 + (21*I)*Pi*x^4 + 
         10*x^5)*Log[s] - 1088640*x*(1 + x + x^2)^2*Log[s]^2) + 
     HPL[{2, 2}, -x]*(7560*(11 - (120*I)*Pi + 322*x - (150*I)*Pi*x + 
         123*Pi^2*x + 2152*x^2 - (366*I)*Pi*x^2 + 282*Pi^2*x^2 + 3704*x^3 - 
         (627*I)*Pi*x^3 + 423*Pi^2*x^3 + 2152*x^4 - (732*I)*Pi*x^4 + 
         282*Pi^2*x^4 + 322*x^5 - (516*I)*Pi*x^5 + 123*Pi^2*x^5 + 11*x^6 - 
         (30*I)*Pi*x^6) + 90720*(5 + 20*x + (9*I)*Pi*x + 23*x^2 + 
         (18*I)*Pi*x^2 + 21*x^3 + (27*I)*Pi*x^3 + 23*x^4 + (18*I)*Pi*x^4 + 
         20*x^5 + (9*I)*Pi*x^5 + 5*x^6)*Log[s] - 544320*x*(1 + x + x^2)^2*
        Log[s]^2) + HPL[{2}, -x]^2*(-3780*(11 - (360*I)*Pi + 322*x - 
         (1110*I)*Pi*x + 183*Pi^2*x + 2152*x^2 - (1062*I)*Pi*x^2 + 
         522*Pi^2*x^2 + 3704*x^3 - (627*I)*Pi*x^3 + 783*Pi^2*x^3 + 2152*x^4 - 
         (36*I)*Pi*x^4 + 522*Pi^2*x^4 + 322*x^5 + (444*I)*Pi*x^5 + 
         183*Pi^2*x^5 + 11*x^6 + (210*I)*Pi*x^6) - 
       45360*(5 + 20*x + (9*I)*Pi*x + 23*x^2 + (18*I)*Pi*x^2 + 21*x^3 + 
         (27*I)*Pi*x^3 + 23*x^4 + (18*I)*Pi*x^4 + 20*x^5 + (9*I)*Pi*x^5 + 
         5*x^6)*Log[s] + 272160*x*(1 + x + x^2)^2*Log[s]^2) + 
     HPL[{2, 1}, -x]*(15120*Pi*(11*I + 35*Pi + (322*I)*x + 107*Pi*x + 
         (24*I)*Pi^2*x + (2152*I)*x^2 + 131*Pi*x^2 + (48*I)*Pi^2*x^2 + 
         (3704*I)*x^3 + 126*Pi*x^3 + (72*I)*Pi^2*x^3 + (2152*I)*x^4 + 
         145*Pi*x^4 + (48*I)*Pi^2*x^4 + (322*I)*x^5 + 133*Pi*x^5 + 
         (24*I)*Pi^2*x^5 + (11*I)*x^6 + 25*Pi*x^6) - 
       181440*Pi*(-5*I - (20*I)*x + 6*Pi*x - (23*I)*x^2 + 12*Pi*x^2 - 
         (21*I)*x^3 + 18*Pi*x^3 - (23*I)*x^4 + 12*Pi*x^4 - (20*I)*x^5 + 
         6*Pi*x^5 - (5*I)*x^6)*Log[s] - (1088640*I)*Pi*x*(1 + x + x^2)^2*
        Log[s]^2) + HPL[{0}, -x]^4*(630*x*(536 + (264*I)*Pi - 144*Pi^2 + 
         3827*x + (1674*I)*Pi*x - 324*Pi^2*x + 4578*x^2 + (2382*I)*Pi*x^2 - 
         486*Pi^2*x^2 + 1287*x^3 + (1908*I)*Pi*x^3 - 324*Pi^2*x^3 + 754*x^4 + 
         (336*I)*Pi*x^4 - 144*Pi^2*x^4 + 11*x^5 + (150*I)*Pi*x^5) - 
       5670*x*(3 + 2*x + 3*x^2)*(5 + 6*x + 5*x^2)*HPL[{1}, -x]^2 + 
       11340*x*(7 - 22*x - 33*x^2 - 22*x^3 + 7*x^4)*HPL[{2}, -x] + 
       7560*x*(-44 - 251*x - (36*I)*Pi*x - 315*x^2 - (54*I)*Pi*x^2 - 
         144*x^3 - (36*I)*Pi*x^3 - 13*x^4 + 5*x^5)*Log[s] - 
       181440*x*(1 + x^4)*Log[s]^2 + HPL[{1}, -x]*
        (1890*x*((66*I)*Pi - 470*x + (192*I)*Pi*x - 807*x^2 + 
           (288*I)*Pi*x^2 - 506*x^3 + (192*I)*Pi*x^3 - 93*x^4 + 
           (66*I)*Pi*x^4 + 40*x^5) - 22680*x*(3 + 2*x + 3*x^2)*
          (5 + 6*x + 5*x^2)*Log[s])) + 5040*x*Log[s]^3*
      (-718 - (134*I)*Pi + 11*Pi^2 + (54*I)*Pi^3 - 3040*x - (1276*I)*Pi*x + 
       380*Pi^2*x + (264*I)*Pi^3*x - 4644*x^2 - (2556*I)*Pi*x^2 + 
       858*Pi^2*x^2 + (396*I)*Pi^3*x^2 - 3040*x^3 - (2084*I)*Pi*x^3 + 
       764*Pi^2*x^3 + (264*I)*Pi^3*x^3 - 718*x^4 - (670*I)*Pi*x^4 + 
       275*Pi^2*x^4 + (54*I)*Pi^3*x^4 + 780*Zeta[3] + 2832*x*Zeta[3] + 
       4248*x^2*Zeta[3] + 2832*x^3*Zeta[3] + 780*x^4*Zeta[3]) + 
     504*x*Log[s]^2*(13885 + (4040*I)*Pi - 335*Pi^2 - (165*I)*Pi^3 + 
       78*Pi^4 + 58120*x + (33460*I)*Pi*x - 9890*Pi^2*x - (4740*I)*Pi^3*x + 
       996*Pi^4*x + 88470*x^2 + (69660*I)*Pi*x^2 - 23190*Pi^2*x^2 - 
       (10050*I)*Pi^3*x^2 + 1494*Pi^4*x^2 + 58120*x^3 + (57740*I)*Pi*x^3 - 
       22010*Pi^2*x^3 - (8580*I)*Pi^3*x^3 + 996*Pi^4*x^3 + 13885*x^4 + 
       (17500*I)*Pi*x^4 - 8375*Pi^2*x^4 - (2805*I)*Pi^3*x^4 + 78*Pi^4*x^4 - 
       3960*Zeta[3] - (10620*I)*Pi*Zeta[3] - 11520*x*Zeta[3] - 
       (40320*I)*Pi*x*Zeta[3] - 16920*x^2*Zeta[3] - (60480*I)*Pi*x^2*
        Zeta[3] - 11520*x^3*Zeta[3] - (40320*I)*Pi*x^3*Zeta[3] - 
       3960*x^4*Zeta[3] - (10620*I)*Pi*x^4*Zeta[3]) + 
     HPL[{1}, -x]^3*((90720*I)*Pi*x*(1 + x + x^2)^2*HPL[{2}, -x] - 
       90720*x*(1 + x + x^2)^2*HPL[{3}, -x] + 15120*x*(1 + x + x^2)^2*
        ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]^3*
      (-52920*x*(1 + x + x^2)^2*HPL[{1}, -x]^3 + 
       45360*x*(1 + 24*x + 36*x^2 + 24*x^3 + x^4)*HPL[{3}, -x] - 
       45360*x*(17 + 46*x + 69*x^2 + 46*x^3 + 17*x^4)*HPL[{2, 1}, -x] + 
       5040*x*(402 + (132*I)*Pi - 108*Pi^2 + 1803*x + (258*I)*Pi*x - 
         222*Pi^2*x + 2060*x^2 + (294*I)*Pi*x^2 - 333*Pi^2*x^2 + 679*x^3 + 
         (228*I)*Pi*x^3 - 222*Pi^2*x^3 + 97*x^4 - (12*I)*Pi*x^4 - 
         108*Pi^2*x^4 + (30*I)*Pi*x^5)*Log[s] - (15120*I)*x*
        (-66*I + 24*Pi - (294*I)*x + 72*Pi*x - (364*I)*x^2 + 108*Pi*x^2 - 
         (182*I)*x^3 + 72*Pi*x^3 - (11*I)*x^4 + 24*Pi*x^4)*Log[s]^2 - 
       60480*x*(2 - 6*x - 9*x^2 - 6*x^3 + 2*x^4)*Log[s]^3 + 
       HPL[{1}, -x]^2*(3780*(40 + 204*x - (6*I)*Pi*x + 282*x^2 + 293*x^3 + 
           268*x^4 + 178*x^5 - (6*I)*Pi*x^5 + 50*x^6) - 
         317520*x*(1 + x + x^2)^2*Log[s]) + HPL[{2}, -x]*
        (7560*x*((-42*I)*Pi + 704*x - (204*I)*Pi*x + 1257*x^2 - 
           (306*I)*Pi*x^2 + 1036*x^3 - (204*I)*Pi*x^3 + 424*x^4 - 
           (42*I)*Pi*x^4 + 40*x^5) + 90720*x*(7 + 6*x + 9*x^2 + 6*x^3 + 
           7*x^4)*Log[s]) + HPL[{1}, -x]*
        (2520*x*(120 - 114*Pi^2 + 2907*x - (366*I)*Pi*x - 246*Pi^2*x + 
           5284*x^2 - (675*I)*Pi*x^2 - 369*Pi^2*x^2 + 3193*x^3 - 
           (390*I)*Pi*x^3 - 246*Pi^2*x^3 + 784*x^4 - (123*I)*Pi*x^4 - 
           114*Pi^2*x^4 + 11*x^5 + (60*I)*Pi*x^5) + 
         45360*x*(12 + 26*x + 39*x^2 + 26*x^3 + 12*x^4)*HPL[{2}, -x] + 
         15120*x*((-6*I)*Pi - 174*x - 291*x^2 - 188*x^3 - 26*x^4 - 
           (6*I)*Pi*x^4 + 10*x^5)*Log[s] - 635040*x*(1 + x + x^2)^2*
          Log[s]^2) + 420*x*(-3768 - (1608*I)*Pi - 66*Pi^2 + (432*I)*Pi^3 - 
         12585*x + (1326*I)*Pi*x - 2244*Pi^2*x + (576*I)*Pi^3*x - 5558*x^2 + 
         (2748*I)*Pi*x^2 - 3234*Pi^2*x^2 + (864*I)*Pi^3*x^2 + 9881*x^3 - 
         (426*I)*Pi*x^3 - 1986*Pi^2*x^3 + (576*I)*Pi^3*x^3 - 1498*x^4 + 
         (3360*I)*Pi*x^4 + 21*Pi^2*x^4 + (432*I)*Pi^3*x^4 + (66*I)*Pi*x^5 + 
         30*Pi^2*x^5 - 360*Zeta[3] + 5616*x*Zeta[3] + 8424*x^2*Zeta[3] + 
         5616*x^3*Zeta[3] - 360*x^4*Zeta[3])) + 
     HPL[{3}, -x]*(-725760*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
       30240*x*(97 + (198*I)*Pi + 63*Pi^2 + 658*x + (330*I)*Pi*x + 
         42*Pi^2*x + 1144*x^2 + (249*I)*Pi*x^2 + 63*Pi^2*x^2 + 658*x^3 - 
         (60*I)*Pi*x^3 + 42*Pi^2*x^3 + 97*x^4 - (252*I)*Pi*x^4 + 
         63*Pi^2*x^4 - (30*I)*Pi*x^5)*Log[s] + (90720*I)*x*
        (11*I + 18*Pi + (68*I)*x + 36*Pi*x + (104*I)*x^2 + 54*Pi*x^2 + 
         (68*I)*x^3 + 36*Pi*x^3 + (11*I)*x^4 + 18*Pi*x^4)*Log[s]^2 - 
       725760*x*(1 + x + x^2)^2*Log[s]^3 + 2520*(150*Pi^2 - 1498*x - 
         (3132*I)*Pi*x + 2580*Pi^2*x - (144*I)*Pi^3*x - 8494*x^2 - 
         (8898*I)*Pi*x^2 + 7800*Pi^2*x^2 - (288*I)*Pi^3*x^2 - 16312*x^3 - 
         (17976*I)*Pi*x^3 + 9669*Pi^2*x^3 - (432*I)*Pi^3*x^3 - 8494*x^4 - 
         (11910*I)*Pi*x^4 + 5418*Pi^2*x^4 - (288*I)*Pi^3*x^4 - 1498*x^5 + 
         (36*I)*Pi*x^5 - 198*Pi^2*x^5 - (144*I)*Pi^3*x^5 - (66*I)*Pi*x^6 + 
         720*x*Zeta[3] + 1656*x^2*Zeta[3] + 2484*x^3*Zeta[3] + 
         1656*x^4*Zeta[3] + 720*x^5*Zeta[3])) + 
     HPL[{1}, -x]^2*(68040*x*(1 + x + x^2)^2*HPL[{2}, -x]^2 - 
       272160*x*(1 + x + x^2)^2*HPL[{4}, -x] - (272160*I)*Pi*x*
        (1 + x + x^2)^2*HPL[{2, 1}, -x] - 136080*x*(1 + x + x^2)^2*
        HPL[{2, 2}, -x] + HPL[{3}, -x]*(45360*(15 + 71*x + (9*I)*Pi*x + 
           137*x^2 + (18*I)*Pi*x^2 + 167*x^3 + (27*I)*Pi*x^3 + 137*x^4 + 
           (18*I)*Pi*x^4 + 71*x^5 + (9*I)*Pi*x^5 + 15*x^6) - 
         544320*x*(1 + x + x^2)^2*Log[s]) + HPL[{2}, -x]*
        (45360*Pi*(-15*I - (71*I)*x + 6*Pi*x - (137*I)*x^2 + 12*Pi*x^2 - 
           (167*I)*x^3 + 18*Pi*x^3 - (137*I)*x^4 + 12*Pi*x^4 - (71*I)*x^5 + 
           6*Pi*x^5 - (15*I)*x^6) + (544320*I)*Pi*x*(1 + x + x^2)^2*Log[s]) + 
       90720*x*(1 + x + x^2)^2*Log[s]*((-I)*Pi^3 + 6*Zeta[3]) - 
       756*((-150*I)*Pi^3 - (710*I)*Pi^3*x + 57*Pi^4*x - (1370*I)*Pi^3*x^2 + 
         114*Pi^4*x^2 - (1670*I)*Pi^3*x^3 + 171*Pi^4*x^3 - 
         (1370*I)*Pi^3*x^4 + 114*Pi^4*x^4 - (710*I)*Pi^3*x^5 + 57*Pi^4*x^5 - 
         (150*I)*Pi^3*x^6 + 900*Zeta[3] + 4260*x*Zeta[3] + 
         (180*I)*Pi*x*Zeta[3] + 8220*x^2*Zeta[3] + (360*I)*Pi*x^2*Zeta[3] + 
         10020*x^3*Zeta[3] + (540*I)*Pi*x^3*Zeta[3] + 8220*x^4*Zeta[3] + 
         (360*I)*Pi*x^4*Zeta[3] + 4260*x^5*Zeta[3] + (180*I)*Pi*x^5*Zeta[3] + 
         900*x^6*Zeta[3])) + HPL[{2}, -x]*
      (-68040*x*(89 + 52*x + 78*x^2 + 52*x^3 + 89*x^4)*HPL[{4}, -x] - 
       90720*x*(1 + x + x^2)^2*HPL[{2, 2}, -x] - 136080*x*(1 + x + x^2)^2*
        HPL[{2, 1, 1}, -x] + 30240*Pi*(-5*Pi - (97*I)*x + 46*Pi*x - 
         (24*I)*Pi^2*x - (658*I)*x^2 + 211*Pi*x^2 - (48*I)*Pi^2*x^2 - 
         (1144*I)*x^3 + 312*Pi*x^3 - (72*I)*Pi^2*x^3 - (658*I)*x^4 + 
         197*Pi*x^4 - (48*I)*Pi^2*x^4 - (97*I)*x^5 + 20*Pi*x^5 - 
         (24*I)*Pi^2*x^5 + 5*Pi*x^6)*Log[s] + 90720*Pi*x*
        (11*I + 12*Pi + (68*I)*x + 24*Pi*x + (104*I)*x^2 + 36*Pi*x^2 + 
         (68*I)*x^3 + 24*Pi*x^3 + (11*I)*x^4 + 12*Pi*x^4)*Log[s]^2 + 
       (725760*I)*Pi*x*(1 + x + x^2)^2*Log[s]^3 + HPL[{2, 1}, -x]*
        (15120*(15 + 71*x + (9*I)*Pi*x + 137*x^2 + (18*I)*Pi*x^2 + 167*x^3 + 
           (27*I)*Pi*x^3 + 137*x^4 + (18*I)*Pi*x^4 + 71*x^5 + (9*I)*Pi*x^5 + 
           15*x^6) - 181440*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{3}, -x]*(7560*(-170 - 537*x - (114*I)*Pi*x - 534*x^2 - 334*x^3 - 
           14*x^4 + 253*x^5 - (114*I)*Pi*x^5 + 110*x^6) + 
         181440*x*(1 + x + x^2)^2*Log[s]) - 504*(55*Pi^2 + (300*I)*Pi^3 - 
         (7490*I)*Pi*x + 6230*Pi^2*x + (2685*I)*Pi^3*x + 150*Pi^4*x - 
         (42470*I)*Pi*x^2 + 21170*Pi^2*x^2 + (4320*I)*Pi^3*x^2 + 
         96*Pi^4*x^2 - (81560*I)*Pi*x^3 + 34320*Pi^2*x^3 + 
         (4050*I)*Pi^3*x^3 + 144*Pi^4*x^3 - (42470*I)*Pi*x^4 + 
         18310*Pi^2*x^4 + (420*I)*Pi^3*x^4 + 96*Pi^4*x^4 - (7490*I)*Pi*x^5 - 
         410*Pi^2*x^5 - (2895*I)*Pi^3*x^5 + 150*Pi^4*x^5 - 55*Pi^2*x^6 - 
         (600*I)*Pi^3*x^6 - 1800*Zeta[3] - 22050*x*Zeta[3] + 
         (900*I)*Pi*x*Zeta[3] - 18360*x^2*Zeta[3] - (1440*I)*Pi*x^2*Zeta[3] - 
         (2160*I)*Pi*x^3*Zeta[3] + 18360*x^4*Zeta[3] - (1440*I)*Pi*x^4*
          Zeta[3] + 22050*x^5*Zeta[3] + (900*I)*Pi*x^5*Zeta[3] + 
         1800*x^6*Zeta[3])) + HPL[{0}, -x]^2*
      (-11340*x*(1 + x + x^2)^2*HPL[{1}, -x]^4 + 578340*x*(1 + x + x^2)^2*
        HPL[{2}, -x]^2 - 136080*x*(9 + 10*x + 15*x^2 + 10*x^3 + 9*x^4)*
        HPL[{4}, -x] - 68040*x*(17 + 10*x + 15*x^2 + 10*x^3 + 17*x^4)*
        HPL[{2, 2}, -x] + 544320*x*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] - 
       15120*x*(-268 - (66*I)*Pi + 75*Pi^2 - 786*x + (18*I)*Pi*x + 
         162*Pi^2*x - 922*x^2 + (72*I)*Pi*x^2 + 243*Pi^2*x^2 - 382*x^3 + 
         (66*I)*Pi*x^3 + 162*Pi^2*x^3 + (33*I)*Pi*x^4 + 75*Pi^2*x^4)*
        Log[s]^2 - (60480*I)*x*(-22*I + 12*Pi - (72*I)*x + 30*Pi*x - 
         (85*I)*x^2 + 45*Pi*x^2 - (40*I)*x^3 + 30*Pi*x^3 + 12*Pi*x^4)*
        Log[s]^3 + 90720*x*(1 + 8*x + 12*x^2 + 8*x^3 + x^4)*Log[s]^4 + 
       HPL[{2, 1}, -x]*(22680*(-30 - 43*x - (54*I)*Pi*x + 10*x^2 - 
           (180*I)*Pi*x^2 + 84*x^3 - (270*I)*Pi*x^3 + 174*x^4 - 
           (180*I)*Pi*x^4 + 203*x^5 - (54*I)*Pi*x^5 + 70*x^6) - 
         1088640*x*(1 + x + x^2)^2*Log[s]) + HPL[{1}, -x]^3*
        (7560*(15 + 71*x - (9*I)*Pi*x + 137*x^2 - (18*I)*Pi*x^2 + 167*x^3 - 
           (27*I)*Pi*x^3 + 137*x^4 - (18*I)*Pi*x^4 + 71*x^5 - (9*I)*Pi*x^5 + 
           15*x^6) - 90720*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{3}, -x]*(-22680*x*(44 - (42*I)*Pi + 772*x - (96*I)*Pi*x + 
           1317*x^2 - (144*I)*Pi*x^2 + 1114*x^3 - (96*I)*Pi*x^3 + 467*x^4 - 
           (42*I)*Pi*x^4 + 70*x^5) - 272160*x*(3 - 4*x - 6*x^2 - 4*x^3 + 
           3*x^4)*Log[s]) + HPL[{1}, -x]^2*
        (-3780*(-11 - (60*I)*Pi - 322*x - (372*I)*Pi*x + 75*Pi^2*x - 
           2152*x^2 - (570*I)*Pi*x^2 + 162*Pi^2*x^2 - 3704*x^3 - 
           (627*I)*Pi*x^3 + 243*Pi^2*x^3 - 2152*x^4 - (528*I)*Pi*x^4 + 
           162*Pi^2*x^4 - 322*x^5 - (294*I)*Pi*x^5 + 75*Pi^2*x^5 - 11*x^6 - 
           (90*I)*Pi*x^6) + 272160*x*(1 + x + x^2)^2*HPL[{2}, -x] + 
         45360*(5 + 20*x - (9*I)*Pi*x + 23*x^2 - (18*I)*Pi*x^2 + 21*x^3 - 
           (27*I)*Pi*x^3 + 23*x^4 - (18*I)*Pi*x^4 + 20*x^5 - (9*I)*Pi*x^5 + 
           5*x^6)*Log[s] - 272160*x*(1 + x + x^2)^2*Log[s]^2) + 
       HPL[{2}, -x]*(7560*x*(104 + (132*I)*Pi + 9*Pi^2 - 1370*x + 
           (1512*I)*Pi*x - 2288*x^2 + (2523*I)*Pi*x^2 - 1262*x^3 + 
           (2076*I)*Pi*x^3 - 492*x^4 + (876*I)*Pi*x^4 + 9*Pi^2*x^4 + 
           (120*I)*Pi*x^5) + 90720*x*(-11 - (3*I)*Pi + 50*x - (30*I)*Pi*x + 
           104*x^2 - (45*I)*Pi*x^2 + 86*x^3 - (30*I)*Pi*x^3 + 33*x^4 - 
           (3*I)*Pi*x^4)*Log[s] + 1088640*x*(1 + x + x^2)^2*Log[s]^2) - 
       2520*x*Log[s]*(2692 + (804*I)*Pi - (252*I)*Pi^3 + 4503*x - 
         (1386*I)*Pi*x + 1326*Pi^2*x - (468*I)*Pi^3*x + 3778*x^2 - 
         (1296*I)*Pi*x^2 + 2007*Pi^2*x^2 - (702*I)*Pi^3*x^2 - 353*x^3 + 
         (510*I)*Pi*x^3 + 1380*Pi^2*x^3 - (468*I)*Pi^3*x^3 - (582*I)*Pi*x^4 + 
         120*Pi^2*x^4 - (252*I)*Pi^3*x^4 + 30*Pi^2*x^5 - 936*Zeta[3] - 
         4464*x*Zeta[3] - 6696*x^2*Zeta[3] - 4464*x^3*Zeta[3] - 
         936*x^4*Zeta[3]) + 42*x*(69500 + (48480*I)*Pi + 2700*Pi^2 - 
         (1980*I)*Pi^3 + 1503*Pi^4 - 370605*x - (107370*I)*Pi*x + 
         106890*Pi^2*x + (46440*I)*Pi^3*x + 4104*Pi^4*x - 716890*x^2 + 
         (59940*I)*Pi*x^2 + 160140*Pi^2*x^2 + (78480*I)*Pi^3*x^2 + 
         6156*Pi^4*x^2 - 632965*x^3 + (275250*I)*Pi*x^3 + 79350*Pi^2*x^3 + 
         (67140*I)*Pi^3*x^3 + 4104*Pi^4*x^3 - (44940*I)*Pi*x^4 - 
         3360*Pi^2*x^4 + (22950*I)*Pi^3*x^4 + 1503*Pi^4*x^4 - 330*Pi^2*x^5 + 
         (4500*I)*Pi^3*x^5 - 205920*Zeta[3] - (66960*I)*Pi*Zeta[3] - 
         388800*x*Zeta[3] - (99360*I)*Pi*x*Zeta[3] - 471060*x^2*Zeta[3] - 
         (149040*I)*Pi*x^2*Zeta[3] - 273960*x^3*Zeta[3] - 
         (99360*I)*Pi*x^3*Zeta[3] - 109620*x^4*Zeta[3] - 
         (66960*I)*Pi*x^4*Zeta[3] - 37800*x^5*Zeta[3]) + 
       HPL[{1}, -x]*(-272160*x*(5 + 12*x + 18*x^2 + 12*x^3 + 5*x^4)*
          HPL[{3}, -x] - 544320*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
         15120*x*(97 + (66*I)*Pi - 75*Pi^2 + 658*x - (114*I)*Pi*x - 
           162*Pi^2*x + 1144*x^2 - (249*I)*Pi*x^2 - 243*Pi^2*x^2 + 658*x^3 - 
           (156*I)*Pi*x^3 - 162*Pi^2*x^3 + 97*x^4 - (12*I)*Pi*x^4 - 
           75*Pi^2*x^4 + (30*I)*Pi*x^5)*Log[s] - (45360*I)*x*
          (-11*I + 18*Pi - (68*I)*x + 36*Pi*x - (104*I)*x^2 + 54*Pi*x^2 - 
           (68*I)*x^3 + 36*Pi*x^3 - (11*I)*x^4 + 18*Pi*x^4)*Log[s]^2 - 
         362880*x*(1 + x + x^2)^2*Log[s]^3 + HPL[{2}, -x]*
          (-22680*(10 + 117*x - (24*I)*Pi*x + 126*x^2 - (60*I)*Pi*x^2 + 
             84*x^3 - (90*I)*Pi*x^3 + 58*x^4 - (60*I)*Pi*x^4 + 43*x^5 - 
             (24*I)*Pi*x^5 + 30*x^6) + 1088640*x*(1 + x + x^2)^2*Log[s]) + 
         1260*(90*Pi^2 - 1498*x - (444*I)*Pi*x + 558*Pi^2*x + 
           (324*I)*Pi^3*x - 8494*x^2 + (9546*I)*Pi*x^2 - 96*Pi^2*x^2 + 
           (756*I)*Pi^3*x^2 - 16312*x^3 + (17976*I)*Pi*x^3 - 453*Pi^2*x^3 + 
           (1134*I)*Pi^3*x^3 - 8494*x^4 + (11262*I)*Pi*x^4 - 138*Pi^2*x^4 + 
           (756*I)*Pi^3*x^4 - 1498*x^5 + (3540*I)*Pi*x^5 + 480*Pi^2*x^5 + 
           (324*I)*Pi^3*x^5 + (66*I)*Pi*x^6 + 120*Pi^2*x^6 + 72*x*Zeta[3] + 
           1008*x^2*Zeta[3] + 1512*x^3*Zeta[3] + 1008*x^4*Zeta[3] + 
           72*x^5*Zeta[3]))) - 42*x*Log[s]*(-28870 + (97120*I)*Pi - 
       700*Pi^2 - (7620*I)*Pi^3 + 4059*Pi^4 - (756*I)*Pi^5 - 223360*x + 
       (435080*I)*Pi*x - 9640*Pi^2*x - (121080*I)*Pi^3*x + 39564*Pi^4*x - 
       (792*I)*Pi^5*x - 388980*x^2 + (1061640*I)*Pi*x^2 - 147720*Pi^2*x^2 - 
       (262200*I)*Pi^3*x^2 + 77334*Pi^4*x^2 - (1188*I)*Pi^5*x^2 - 
       223360*x^3 + (959800*I)*Pi*x^3 - 301000*Pi^2*x^3 - 
       (218040*I)*Pi^3*x^3 + 65436*Pi^4*x^3 - (792*I)*Pi^5*x^3 - 28870*x^4 + 
       (236120*I)*Pi*x^4 - 162220*Pi^2*x^4 - (71940*I)*Pi^3*x^4 + 
       21867*Pi^4*x^4 - (756*I)*Pi^5*x^4 + 1680*Pi^4*x^5 + 331200*Zeta[3] + 
       (158400*I)*Pi*Zeta[3] + 113400*Pi^2*Zeta[3] + 1078560*x*Zeta[3] + 
       (70560*I)*Pi*x*Zeta[3] + 354240*Pi^2*x*Zeta[3] + 1510560*x^2*Zeta[3] - 
       (157680*I)*Pi*x^2*Zeta[3] + 531360*Pi^2*x^2*Zeta[3] + 
       1078560*x^3*Zeta[3] - (247680*I)*Pi*x^3*Zeta[3] + 
       354240*Pi^2*x^3*Zeta[3] + 331200*x^4*Zeta[3] - 
       (167040*I)*Pi*x^4*Zeta[3] + 113400*Pi^2*x^4*Zeta[3] + 
       (21600*I)*Pi*x^5*Zeta[3] - 600048*Zeta[5] - 2192832*x*Zeta[5] - 
       3289248*x^2*Zeta[5] - 2192832*x^3*Zeta[5] - 600048*x^4*Zeta[5]) + 
     x*(-27588365 + (4081280*I)*Pi + 492310*Pi^2 - (293160*I)*Pi^3 + 
       381969*Pi^4 + (60291*I)*Pi^5 - 10053*Pi^6 - 129036320*x - 
       (12865580*I)*Pi*x + 20200180*Pi^2*x - (936600*I)*Pi^3*x + 
       1461600*Pi^4*x + (162288*I)*Pi^5*x - 27792*Pi^6*x - 202895910*x^2 - 
       (8168580*I)*Pi*x^2 + 31315620*Pi^2*x^2 - (4101720*I)*Pi^3*x^2 + 
       2631426*Pi^4*x^2 + (366660*I)*Pi^5*x^2 - 41688*Pi^6*x^2 - 
       129036320*x^3 + (3484460*I)*Pi*x^3 + 9181060*Pi^2*x^3 - 
       (5061000*I)*Pi^3*x^3 + 2088912*Pi^4*x^3 + (344988*I)*Pi^5*x^3 - 
       27792*Pi^6*x^3 - 27588365*x^4 - (5293820*I)*Pi*x^4 - 
       2426690*Pi^2*x^4 - (2577120*I)*Pi^3*x^4 + 576849*Pi^4*x^4 + 
       (126567*I)*Pi^5*x^4 - 10053*Pi^6*x^4 - 12936*Pi^4*x^5 + 
       (21420*I)*Pi^5*x^5 + 34483680*Zeta[3] + (7207200*I)*Pi*Zeta[3] - 
       4961880*Pi^2*Zeta[3] + (567000*I)*Pi^3*Zeta[3] + 105381360*x*Zeta[3] + 
       (1638000*I)*Pi*x*Zeta[3] - 13421520*Pi^2*x*Zeta[3] + 
       (3659040*I)*Pi^3*x*Zeta[3] + 147641760*x^2*Zeta[3] + 
       (3719520*I)*Pi*x^2*Zeta[3] - 14492520*Pi^2*x^2*Zeta[3] + 
       (5488560*I)*Pi^3*x^2*Zeta[3] + 105381360*x^3*Zeta[3] + 
       (11123280*I)*Pi*x^3*Zeta[3] - 6844320*Pi^2*x^3*Zeta[3] + 
       (3659040*I)*Pi^3*x^3*Zeta[3] + 34483680*x^4*Zeta[3] + 
       (1834560*I)*Pi*x^4*Zeta[3] + 1675800*Pi^2*x^4*Zeta[3] + 
       (567000*I)*Pi^3*x^4*Zeta[3] - (166320*I)*Pi*x^5*Zeta[3] - 
       378000*Pi^2*x^5*Zeta[3] + 1436400*Zeta[3]^2 + 3114720*x*Zeta[3]^2 + 
       4672080*x^2*Zeta[3]^2 + 3114720*x^3*Zeta[3]^2 + 
       1436400*x^4*Zeta[3]^2 - 11276496*Zeta[5] - (12601008*I)*Pi*Zeta[5] - 
       31497984*x*Zeta[5] - (39789792*I)*Pi*x*Zeta[5] - 
       44842896*x^2*Zeta[5] - (59684688*I)*Pi*x^2*Zeta[5] - 
       32768064*x^3*Zeta[5] - (39789792*I)*Pi*x^3*Zeta[5] - 
       14678496*x^4*Zeta[5] - (12601008*I)*Pi*x^4*Zeta[5] - 
       2721600*x^5*Zeta[5]) + HPL[{0}, -x]*((-22680*I)*Pi*x*(1 + x + x^2)^2*
        HPL[{1}, -x]^4 + 272160*x*(21 + 8*x + 12*x^2 + 8*x^3 + 21*x^4)*
        HPL[{5}, -x] + 45360*x*(45 - 32*x - 48*x^2 - 32*x^3 + 45*x^4)*
        HPL[{2, 3}, -x] + 136080*x*(21 + 4*x + 6*x^2 + 4*x^3 + 21*x^4)*
        HPL[{3, 2}, -x] + 45360*x*(1 + x + x^2)^2*HPL[{2, 1, 2}, -x] + 
       136080*x*(1 + x + x^2)^2*HPL[{2, 2, 1}, -x] - 544320*x*(1 + x + x^2)^2*
        HPL[{2, 1, 1, 1}, -x] - 10080*x*(-335 - (66*I)*Pi + 99*Pi^2 - 
         1042*x - (120*I)*Pi*x + 252*Pi^2*x - 1278*x^2 - (168*I)*Pi*x^2 + 
         378*Pi^2*x^2 - 638*x^3 - (120*I)*Pi*x^3 + 252*Pi^2*x^3 - 67*x^4 - 
         (66*I)*Pi*x^4 + 99*Pi^2*x^4)*Log[s]^3 - 
       (15120*I)*x*(-55*I + 36*Pi - (164*I)*x + 96*Pi*x - (198*I)*x^2 + 
         144*Pi*x^2 - (100*I)*x^3 + 96*Pi*x^3 - (11*I)*x^4 + 36*Pi*x^4)*
        Log[s]^4 + 145152*x*(1 + x)^4*Log[s]^5 + HPL[{2, 2}, -x]*
        (22680*(-20 + 30*x - (90*I)*Pi*x - 30*x^2 - (36*I)*Pi*x^2 - 125*x^3 - 
           (54*I)*Pi*x^3 - 152*x^4 - (36*I)*Pi*x^4 - 92*x^5 - (90*I)*Pi*x^5 + 
           10*x^6) - 272160*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{2}, -x]^2*(-11340*(-100 - 290*x - (90*I)*Pi*x - 262*x^2 - 
           (180*I)*Pi*x^2 - 125*x^3 - (270*I)*Pi*x^3 + 80*x^4 - 
           (180*I)*Pi*x^4 + 228*x^5 - (90*I)*Pi*x^5 + 90*x^6) + 
         136080*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 1, 1}, -x]*
        (-90720*(15 + 71*x + 137*x^2 + 167*x^3 + 137*x^4 + 71*x^5 + 15*x^6) + 
         1088640*x*(1 + x + x^2)^2*Log[s]) + HPL[{1}, -x]^3*
        (-15120*Pi*(-15*I - (71*I)*x + 6*Pi*x - (137*I)*x^2 + 12*Pi*x^2 - 
           (167*I)*x^3 + 18*Pi*x^3 - (137*I)*x^4 + 12*Pi*x^4 - (71*I)*x^5 + 
           6*Pi*x^5 - (15*I)*x^6) + 90720*x*(1 + x + x^2)^2*HPL[{2}, -x] - 
         (181440*I)*Pi*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{4}, -x]*(45360*x*(132 - (90*I)*Pi + 674*x - (36*I)*Pi*x + 
           987*x^2 - (54*I)*Pi*x^2 + 740*x^3 - (36*I)*Pi*x^3 + 222*x^4 - 
           (90*I)*Pi*x^4 + 50*x^5) + 544320*x*(3 - 2*x - 3*x^2 - 2*x^3 + 
           3*x^4)*Log[s]) + HPL[{2, 1}, -x]*
        (15120*(11 - (150*I)*Pi + 322*x - (369*I)*Pi*x + 54*Pi^2*x + 
           2152*x^2 - (246*I)*Pi*x^2 + 180*Pi^2*x^2 + 3704*x^3 + 
           270*Pi^2*x^3 + 2152*x^4 + (246*I)*Pi*x^4 + 180*Pi^2*x^4 + 
           322*x^5 + (369*I)*Pi*x^5 + 54*Pi^2*x^5 + 11*x^6 + 
           (150*I)*Pi*x^6) + 181440*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 
           20*x^5 + 5*x^6)*Log[s] - 1088640*x*(1 + x + x^2)^2*Log[s]^2) + 
       HPL[{3}, -x]*(15120*x*(-328 - (396*I)*Pi - 36*Pi^2 - 167*x - 
           (2160*I)*Pi*x - 12*Pi^2*x - 708*x^2 - (3201*I)*Pi*x^2 - 
           18*Pi^2*x^2 - 669*x^3 - (2406*I)*Pi*x^3 - 12*Pi^2*x^3 + 200*x^4 - 
           (765*I)*Pi*x^4 - 36*Pi^2*x^4 - 11*x^5 - (150*I)*Pi*x^5) - 
         90720*x*(-44 + (6*I)*Pi + 26*x - (48*I)*Pi*x + 125*x^2 - 
           (72*I)*Pi*x^2 + 156*x^3 - (48*I)*Pi*x^3 + 106*x^4 + (6*I)*Pi*x^4 + 
           10*x^5)*Log[s] - 544320*x*(1 + x + x^2)^2*Log[s]^2) + 
       2520*x*Log[s]^2*(-3500 - (804*I)*Pi + 33*Pi^2 + (288*I)*Pi^3 - 
         11548*x - (3072*I)*Pi*x - 36*Pi^2*x + (792*I)*Pi^3*x - 13932*x^2 - 
         (4272*I)*Pi*x^2 + 18*Pi^2*x^2 + (1188*I)*Pi^3*x^2 - 6692*x^3 - 
         (3072*I)*Pi*x^3 + 156*Pi^2*x^3 + (792*I)*Pi^3*x^3 - 808*x^4 - 
         (804*I)*Pi*x^4 + 429*Pi^2*x^4 + (288*I)*Pi^3*x^4 + 2556*Zeta[3] + 
         8928*x*Zeta[3] + 13392*x^2*Zeta[3] + 8928*x^3*Zeta[3] + 
         2556*x^4*Zeta[3]) + 168*x*Log[s]*(59030 + (24240*I)*Pi - 105*Pi^2 - 
         (990*I)*Pi^3 + 657*Pi^4 + 239950*x + (211350*I)*Pi*x - 
         27810*Pi^2*x - (4500*I)*Pi^3*x + 3510*Pi^4*x + 265410*x^2 + 
         (304620*I)*Pi*x^2 - 18630*Pi^2*x^2 - (5670*I)*Pi^3*x^2 + 
         5265*Pi^4*x^2 + 108770*x^3 + (211350*I)*Pi*x^3 - 8850*Pi^2*x^3 - 
         (2160*I)*Pi^3*x^3 + 3510*Pi^4*x^3 + 24280*x^4 + (24240*I)*Pi*x^4 - 
         13965*Pi^2*x^4 - (1350*I)*Pi^3*x^4 + 657*Pi^4*x^4 + 
         (900*I)*Pi^3*x^5 - 63360*Zeta[3] - (48600*I)*Pi*Zeta[3] - 
         86760*x*Zeta[3] - (133920*I)*Pi*x*Zeta[3] - 62100*x^2*Zeta[3] - 
         (200880*I)*Pi*x^2*Zeta[3] - 7200*x^3*Zeta[3] - 
         (133920*I)*Pi*x^3*Zeta[3] + 18000*x^4*Zeta[3] - 
         (48600*I)*Pi*x^4*Zeta[3] - 5400*x^5*Zeta[3]) + 
       HPL[{2}, -x]*(-45360*x*(15 - 8*x - 12*x^2 - 8*x^3 + 15*x^4)*
          HPL[{3}, -x] - 45360*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
         30240*x*(-97 - (132*I)*Pi + 6*Pi^2 - 658*x - (108*I)*Pi*x + 
           60*Pi^2*x - 1144*x^2 + 90*Pi^2*x^2 - 658*x^3 + (108*I)*Pi*x^3 + 
           60*Pi^2*x^3 - 97*x^4 + (132*I)*Pi*x^4 + 6*Pi^2*x^4)*Log[s] + 
         90720*x*(11 + 68*x + 104*x^2 + 68*x^3 + 11*x^4)*Log[s]^2 + 
         725760*x*(1 + x + x^2)^2*Log[s]^3 + 2520*(-120*Pi^2 + 1498*x + 
           (1788*I)*Pi*x - 1569*Pi^2*x - (126*I)*Pi^3*x + 8494*x^2 - 
           (324*I)*Pi*x^2 - 3852*Pi^2*x^2 - (504*I)*Pi^3*x^2 + 16312*x^3 - 
           4608*Pi^2*x^3 - (756*I)*Pi^3*x^3 + 8494*x^4 + (324*I)*Pi*x^4 - 
           2640*Pi^2*x^4 - (504*I)*Pi^3*x^4 + 1498*x^5 - (1788*I)*Pi*x^5 - 
           141*Pi^2*x^5 - (126*I)*Pi^3*x^5 - 60*Pi^2*x^6 - 180*x*Zeta[3] + 
           288*x^2*Zeta[3] + 432*x^3*Zeta[3] + 288*x^4*Zeta[3] - 
           180*x^5*Zeta[3])) + HPL[{1}, -x]^2*(-136080*x*(1 + x + x^2)^2*
          HPL[{3}, -x] - 272160*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
         90720*Pi*(-5*I - (20*I)*x + 6*Pi*x - (23*I)*x^2 + 12*Pi*x^2 - 
           (21*I)*x^3 + 18*Pi*x^3 - (23*I)*x^4 + 12*Pi*x^4 - (20*I)*x^5 + 
           6*Pi*x^5 - (5*I)*x^6)*Log[s] - (544320*I)*Pi*x*(1 + x + x^2)^2*
          Log[s]^2 + HPL[{2}, -x]*(-45360*(15 + 71*x + 137*x^2 + 167*x^3 + 
             137*x^4 + 71*x^5 + 15*x^6) + 544320*x*(1 + x + x^2)^2*Log[s]) + 
         7560*((11*I)*Pi + 35*Pi^2 + (322*I)*Pi*x + 107*Pi^2*x + 
           (15*I)*Pi^3*x + (2152*I)*Pi*x^2 + 131*Pi^2*x^2 + (30*I)*Pi^3*x^2 + 
           (3704*I)*Pi*x^3 + 126*Pi^2*x^3 + (45*I)*Pi^3*x^3 + 
           (2152*I)*Pi*x^4 + 145*Pi^2*x^4 + (30*I)*Pi^3*x^4 + 
           (322*I)*Pi*x^5 + 133*Pi^2*x^5 + (15*I)*Pi^3*x^5 + (11*I)*Pi*x^6 + 
           25*Pi^2*x^6 + 54*x*Zeta[3] + 108*x^2*Zeta[3] + 162*x^3*Zeta[3] + 
           108*x^4*Zeta[3] + 54*x^5*Zeta[3])) + HPL[{1}, -x]*
        (68040*x*(1 + x + x^2)^2*HPL[{2}, -x]^2 + 
         272160*x*(9 + 22*x + 33*x^2 + 22*x^3 + 9*x^4)*HPL[{4}, -x] - 
         136080*x*(1 + x + x^2)^2*HPL[{2, 2}, -x] + 544320*x*(1 + x + x^2)^2*
          HPL[{2, 1, 1}, -x] - 90720*Pi*x*(11*I + 12*Pi + (68*I)*x + 
           24*Pi*x + (104*I)*x^2 + 36*Pi*x^2 + (68*I)*x^3 + 24*Pi*x^3 + 
           (11*I)*x^4 + 12*Pi*x^4)*Log[s]^2 - (725760*I)*Pi*x*(1 + x + x^2)^2*
          Log[s]^3 + HPL[{2, 1}, -x]*(90720*(15 + 71*x + 137*x^2 + 167*x^3 + 
             137*x^4 + 71*x^5 + 15*x^6) - 1088640*x*(1 + x + x^2)^2*Log[s]) + 
         HPL[{3}, -x]*(45360*(-20 + 30*x - (48*I)*Pi*x - 30*x^2 - 
             (120*I)*Pi*x^2 - 125*x^3 - (180*I)*Pi*x^3 - 152*x^4 - 
             (120*I)*Pi*x^4 - 92*x^5 - (48*I)*Pi*x^5 + 10*x^6) - 
           544320*x*(1 + x + x^2)^2*Log[s]) + HPL[{2}, -x]*
          (-15120*(11 - (30*I)*Pi + 322*x + (111*I)*Pi*x + 24*Pi^2*x + 
             2152*x^2 + (102*I)*Pi*x^2 + 60*Pi^2*x^2 + 3704*x^3 + 
             90*Pi^2*x^3 + 2152*x^4 - (102*I)*Pi*x^4 + 60*Pi^2*x^4 + 
             322*x^5 - (111*I)*Pi*x^5 + 24*Pi^2*x^5 + 11*x^6 + 
             (30*I)*Pi*x^6) - 181440*(5 + 20*x + 23*x^2 + 21*x^3 + 23*x^4 + 
             20*x^5 + 5*x^6)*Log[s] + 1088640*x*(1 + x + x^2)^2*Log[s]^2) + 
         30240*Log[s]*(5*Pi^2 + (97*I)*Pi*x - 46*Pi^2*x + (15*I)*Pi^3*x + 
           (658*I)*Pi*x^2 - 211*Pi^2*x^2 + (30*I)*Pi^3*x^2 + 
           (1144*I)*Pi*x^3 - 312*Pi^2*x^3 + (45*I)*Pi^3*x^3 + 
           (658*I)*Pi*x^4 - 197*Pi^2*x^4 + (30*I)*Pi^3*x^4 + (97*I)*Pi*x^5 - 
           20*Pi^2*x^5 + (15*I)*Pi^3*x^5 - 5*Pi^2*x^6 + 54*x*Zeta[3] + 
           108*x^2*Zeta[3] + 162*x^3*Zeta[3] + 108*x^4*Zeta[3] + 
           54*x^5*Zeta[3]) - 252*(-110*Pi^2 - (300*I)*Pi^3 + (14980*I)*Pi*x - 
           12460*Pi^2*x - (3180*I)*Pi^3*x + 279*Pi^4*x + (84940*I)*Pi*x^2 - 
           42340*Pi^2*x^2 - (9840*I)*Pi^3*x^2 + 822*Pi^4*x^2 + 
           (163120*I)*Pi*x^3 - 68640*Pi^2*x^3 - (14370*I)*Pi^3*x^3 + 
           1233*Pi^4*x^3 + (84940*I)*Pi*x^4 - 36620*Pi^2*x^4 - 
           (10620*I)*Pi^3*x^4 + 822*Pi^4*x^4 + (14980*I)*Pi*x^5 + 
           820*Pi^2*x^5 - (3060*I)*Pi^3*x^5 + 279*Pi^4*x^5 + 110*Pi^2*x^6 - 
           (600*I)*Pi^3*x^6 + 1800*Zeta[3] + 30960*x*Zeta[3] + 
           (5760*I)*Pi*x*Zeta[3] + 43920*x^2*Zeta[3] + (2880*I)*Pi*x^2*
            Zeta[3] + 37620*x^3*Zeta[3] + (4320*I)*Pi*x^3*Zeta[3] + 
           21960*x^4*Zeta[3] + (2880*I)*Pi*x^4*Zeta[3] + 9000*x^5*Zeta[3] + 
           (5760*I)*Pi*x^5*Zeta[3] + 7200*x^6*Zeta[3])) - 
       7*x*(-756260 + (582720*I)*Pi + 37680*Pi^2 - (34920*I)*Pi^3 + 
         15741*Pi^4 - (2268*I)*Pi^5 + 497780*x + (10206060*I)*Pi*x - 
         2129040*Pi^2*x - (706680*I)*Pi^3*x + 228024*Pi^4*x + 
         (3888*I)*Pi^5*x - 1166940*x^2 + (14972520*I)*Pi*x^2 - 
         1590840*Pi^2*x^2 - (1051200*I)*Pi^3*x^2 + 351432*Pi^4*x^2 + 
         (5832*I)*Pi^5*x^2 - 1837940*x^3 + (10206060*I)*Pi*x^3 - 
         592080*Pi^2*x^3 - (621000*I)*Pi^3*x^3 + 259380*Pi^4*x^3 + 
         (3888*I)*Pi^5*x^3 + 583040*x^4 + (582720*I)*Pi*x^4 - 
         332760*Pi^2*x^4 - (225720*I)*Pi^3*x^4 + 87273*Pi^4*x^4 - 
         (2268*I)*Pi^5*x^4 - (3960*I)*Pi^3*x^5 + 6300*Pi^4*x^5 + 
         957600*Zeta[3] + (950400*I)*Pi*Zeta[3] + 599400*Pi^2*Zeta[3] + 
         6237360*x*Zeta[3] + (2583360*I)*Pi*x*Zeta[3] + 
         1412640*Pi^2*x*Zeta[3] + 8532000*x^2*Zeta[3] + (4162320*I)*Pi*x^2*
          Zeta[3] + 2118960*Pi^2*x^2*Zeta[3] + 4882320*x^3*Zeta[3] + 
         (3114720*I)*Pi*x^3*Zeta[3] + 1412640*Pi^2*x^3*Zeta[3] + 
         1725120*x^4*Zeta[3] + (1747440*I)*Pi*x^4*Zeta[3] + 
         599400*Pi^2*x^4*Zeta[3] + 23760*x^5*Zeta[3] + (324000*I)*Pi*x^5*
          Zeta[3] - 1800144*Zeta[5] - 7472736*x*Zeta[5] - 
         11209104*x^2*Zeta[5] - 7472736*x^3*Zeta[5] - 1800144*x^4*Zeta[5])) + 
     HPL[{1}, -x]*(-272160*x*(9 + 20*x + 30*x^2 + 20*x^3 + 9*x^4)*
        HPL[{5}, -x] - 90720*x*(1 + x + x^2)^2*HPL[{2, 3}, -x] - 
       272160*x*(1 + x + x^2)^2*HPL[{3, 2}, -x] + (544320*I)*Pi*x*
        (1 + x + x^2)^2*HPL[{2, 1, 1}, -x] + 90720*x*(1 + x + x^2)^2*
        HPL[{2, 1, 2}, -x] + 272160*x*(1 + x + x^2)^2*HPL[{2, 2, 1}, -x] + 
       HPL[{4}, -x]*(45360*(50 + 57*x + (78*I)*Pi*x + 186*x^2 + 
           (180*I)*Pi*x^2 + 334*x^3 + (270*I)*Pi*x^3 + 362*x^4 + 
           (180*I)*Pi*x^4 + 227*x^5 + (78*I)*Pi*x^5 + 10*x^6) - 
         1088640*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 2}, -x]*
        (45360*(15 + 71*x + (9*I)*Pi*x + 137*x^2 + (18*I)*Pi*x^2 + 167*x^3 + 
           (27*I)*Pi*x^3 + 137*x^4 + (18*I)*Pi*x^4 + 71*x^5 + (9*I)*Pi*x^5 + 
           15*x^6) - 544320*x*(1 + x + x^2)^2*Log[s]) + 
       HPL[{2}, -x]^2*(-22680*(15 + 71*x + (9*I)*Pi*x + 137*x^2 + 
           (18*I)*Pi*x^2 + 167*x^3 + (27*I)*Pi*x^3 + 137*x^4 + 
           (18*I)*Pi*x^4 + 71*x^5 + (9*I)*Pi*x^5 + 15*x^6) + 
         272160*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 1}, -x]*
        (-90720*Pi*(-15*I - (71*I)*x + 6*Pi*x - (137*I)*x^2 + 12*Pi*x^2 - 
           (167*I)*x^3 + 18*Pi*x^3 - (137*I)*x^4 + 12*Pi*x^4 - (71*I)*x^5 + 
           6*Pi*x^5 - (15*I)*x^6) - (1088640*I)*Pi*x*(1 + x + x^2)^2*
          Log[s]) + HPL[{3}, -x]*(15120*(11 - (120*I)*Pi + 322*x - 
           (150*I)*Pi*x + 123*Pi^2*x + 2152*x^2 - (366*I)*Pi*x^2 + 
           282*Pi^2*x^2 + 3704*x^3 - (627*I)*Pi*x^3 + 423*Pi^2*x^3 + 
           2152*x^4 - (732*I)*Pi*x^4 + 282*Pi^2*x^4 + 322*x^5 - 
           (516*I)*Pi*x^5 + 123*Pi^2*x^5 + 11*x^6 - (30*I)*Pi*x^6) + 
         181440*(5 + 20*x + (9*I)*Pi*x + 23*x^2 + (18*I)*Pi*x^2 + 21*x^3 + 
           (27*I)*Pi*x^3 + 23*x^4 + (18*I)*Pi*x^4 + 20*x^5 + (9*I)*Pi*x^5 + 
           5*x^6)*Log[s] - 1088640*x*(1 + x + x^2)^2*Log[s]^2) + 
       HPL[{2}, -x]*((-15120*I)*Pi*(11 - (35*I)*Pi + 322*x - (107*I)*Pi*x + 
           24*Pi^2*x + 2152*x^2 - (131*I)*Pi*x^2 + 48*Pi^2*x^2 + 3704*x^3 - 
           (126*I)*Pi*x^3 + 72*Pi^2*x^3 + 2152*x^4 - (145*I)*Pi*x^4 + 
           48*Pi^2*x^4 + 322*x^5 - (133*I)*Pi*x^5 + 24*Pi^2*x^5 + 11*x^6 - 
           (25*I)*Pi*x^6) + 90720*x*(1 + x + x^2)^2*HPL[{3}, -x] - 
         90720*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
         181440*Pi*(-5*I - (20*I)*x + 6*Pi*x - (23*I)*x^2 + 12*Pi*x^2 - 
           (21*I)*x^3 + 18*Pi*x^3 - (23*I)*x^4 + 12*Pi*x^4 - (20*I)*x^5 + 
           6*Pi*x^5 - (5*I)*x^6)*Log[s] + (1088640*I)*Pi*x*(1 + x + x^2)^2*
          Log[s]^2) + 181440*x*(1 + x + x^2)^2*Log[s]^2*
        ((-I)*Pi^3 + 6*Zeta[3]) - 3024*Log[s]*((-50*I)*Pi^3 - 
         (200*I)*Pi^3*x + 57*Pi^4*x - (230*I)*Pi^3*x^2 + 114*Pi^4*x^2 - 
         (210*I)*Pi^3*x^3 + 171*Pi^4*x^3 - (230*I)*Pi^3*x^4 + 114*Pi^4*x^4 - 
         (200*I)*Pi^3*x^5 + 57*Pi^4*x^5 - (50*I)*Pi^3*x^6 + 300*Zeta[3] + 
         1200*x*Zeta[3] + (180*I)*Pi*x*Zeta[3] + 1380*x^2*Zeta[3] + 
         (360*I)*Pi*x^2*Zeta[3] + 1260*x^3*Zeta[3] + (540*I)*Pi*x^3*Zeta[3] + 
         1380*x^4*Zeta[3] + (360*I)*Pi*x^4*Zeta[3] + 1200*x^5*Zeta[3] + 
         (180*I)*Pi*x^5*Zeta[3] + 300*x^6*Zeta[3]) + 
       252*((110*I)*Pi^3 + 265*Pi^4 + (3220*I)*Pi^3*x + 1027*Pi^4*x + 
         (69*I)*Pi^5*x + (21520*I)*Pi^3*x^2 + 1075*Pi^4*x^2 + 
         (90*I)*Pi^5*x^2 + (37040*I)*Pi^3*x^3 + 759*Pi^4*x^3 + 
         (135*I)*Pi^5*x^3 + (21520*I)*Pi^3*x^4 + 863*Pi^4*x^4 + 
         (90*I)*Pi^5*x^4 + (3220*I)*Pi^3*x^5 + 947*Pi^4*x^5 + 
         (69*I)*Pi^5*x^5 + (110*I)*Pi^3*x^6 + 245*Pi^4*x^6 - 660*Zeta[3] + 
         (1800*I)*Pi*Zeta[3] - 19320*x*Zeta[3] - (16560*I)*Pi*x*Zeta[3] - 
         5220*Pi^2*x*Zeta[3] - 129120*x^2*Zeta[3] - (27360*I)*Pi*x^2*
          Zeta[3] - 12600*Pi^2*x^2*Zeta[3] - 222240*x^3*Zeta[3] - 
         (22500*I)*Pi*x^3*Zeta[3] - 18900*Pi^2*x^3*Zeta[3] - 
         129120*x^4*Zeta[3] - (5400*I)*Pi*x^4*Zeta[3] - 
         12600*Pi^2*x^4*Zeta[3] - 19320*x^5*Zeta[3] + (5400*I)*Pi*x^5*
          Zeta[3] - 5220*Pi^2*x^5*Zeta[3] - 660*x^6*Zeta[3] - 
         (3600*I)*Pi*x^6*Zeta[3] + 9720*x*Zeta[5] + 21600*x^2*Zeta[5] + 
         32400*x^3*Zeta[5] + 21600*x^4*Zeta[5] + 9720*x^5*Zeta[5]))))/
(68040*x*(1 + x)^4);

ApmpmPhy[3]=-32/(3*ep^6) +
  (4*((-I)*(-11*I + 12*Pi) + 12*HPL[{0}, -x] + 24*Log[s]))/(3*ep^5) + 
  ((1 + x)*(-1807 - (594*I)*Pi + 1404*Pi^2 - 6069*x - (4806*I)*Pi*x + 
      4212*Pi^2*x - 6069*x^2 - (5886*I)*Pi*x^2 + 4212*Pi^2*x^2 - 1807*x^3 - 
      (2970*I)*Pi*x^3 + 1404*Pi^2*x^3) - 648*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*
     HPL[{0}, -x]^2 + 324*(11 + (12*I)*Pi)*(1 + x)^4*Log[s] - 
    3888*(1 + x)^4*Log[s]^2 + HPL[{0}, -x]*
     (54*(55 + (48*I)*Pi + 164*x + (144*I)*Pi*x + 198*x^2 + (216*I)*Pi*x^2 + 
        100*x^3 + (144*I)*Pi*x^3 + 11*x^4 + (48*I)*Pi*x^4) - 
      3888*(1 + x)^4*Log[s]))/(81*ep^4*(1 + x)^4) + 
  (-2926 - (2529*I)*Pi - 1221*Pi^2 + (2754*I)*Pi^3 - 15349*x - 
    (26910*I)*Pi*x + 8724*Pi^2*x + (12312*I)*Pi^3*x - 24846*x^2 - 
    (54621*I)*Pi*x^2 + 24750*Pi^2*x^2 + (18468*I)*Pi^3*x^2 - 15349*x^3 - 
    (43974*I)*Pi*x^3 + 24276*Pi^2*x^3 + (12312*I)*Pi^3*x^3 - 2926*x^4 - 
    (13734*I)*Pi*x^4 + 9471*Pi^2*x^4 + (2754*I)*Pi^3*x^4 - 
    324*(1 - 16*x - 24*x^2 - 16*x^3 + x^4)*HPL[{0}, -x]^3 + 
    (3888*I)*Pi*(1 + x + x^2)^2*HPL[{2}, -x] - 3888*(1 + x + x^2)^2*
     HPL[{3}, -x] - 9*(1 + x)*(-1807 - (594*I)*Pi + 1404*Pi^2 - 6069*x - 
      (4806*I)*Pi*x + 4212*Pi^2*x - 6069*x^2 - (5886*I)*Pi*x^2 + 
      4212*Pi^2*x^2 - 1807*x^3 - (2970*I)*Pi*x^3 + 1404*Pi^2*x^3)*Log[s] - 
    (1458*I)*(-11*I + 12*Pi)*(1 + x)^4*Log[s]^2 + 11664*(1 + x)^4*Log[s]^3 + 
    HPL[{0}, -x]^2*((-81*I)*(-132*I + 84*Pi - (386*I)*x + 240*Pi*x - 
        (439*I)*x^2 + 360*Pi*x^2 - (194*I)*x^3 + 240*Pi*x^3 + 84*Pi*x^4) - 
      1944*(1 + x + x^2)^2*HPL[{1}, -x] + 5832*(1 + 6*x + 9*x^2 + 6*x^3 + 
        x^4)*Log[s]) + HPL[{0}, -x]*
     (-9*(-1526 - (594*I)*Pi + 1026*Pi^2 - 4886*x - (1908*I)*Pi*x + 
        2808*Pi^2*x - 6069*x^2 - (2790*I)*Pi*x^2 + 4212*Pi^2*x^2 - 2990*x^3 - 
        (1908*I)*Pi*x^3 + 2808*Pi^2*x^3 - 281*x^4 - (594*I)*Pi*x^4 + 
        1026*Pi^2*x^4) - (3888*I)*Pi*(1 + x + x^2)^2*HPL[{1}, -x] + 
      3888*(1 + x + x^2)^2*HPL[{2}, -x] - 
      (486*I)*(-55*I + 48*Pi - (164*I)*x + 144*Pi*x - (198*I)*x^2 + 
        216*Pi*x^2 - (100*I)*x^3 + 144*Pi*x^3 - (11*I)*x^4 + 48*Pi*x^4)*
       Log[s] + 17496*(1 + x)^4*Log[s]^2) + 20088*Zeta[3] + 72576*x*Zeta[3] + 
    108864*x^2*Zeta[3] + 72576*x^3*Zeta[3] + 20088*x^4*Zeta[3])/
   (243*ep^3*(1 + x)^4) - (-461260 + (26760*I)*Pi + 51395*Pi^2 + 
    (18810*I)*Pi^3 + 18132*Pi^4 - 1927120*x + (219900*I)*Pi*x - 
    100060*Pi^2*x - (173160*I)*Pi^3*x + 110112*Pi^4*x - 2931720*x^2 + 
    (745380*I)*Pi*x^2 - 478680*Pi^2*x^2 - (462780*I)*Pi^3*x^2 + 
    165168*Pi^4*x^2 - 1927120*x^3 + (701040*I)*Pi*x^3 - 611980*Pi^2*x^3 - 
    (441000*I)*Pi^3*x^3 + 110112*Pi^4*x^3 - 461260*x^4 + (148800*I)*Pi*x^4 - 
    284755*Pi^2*x^4 - (165330*I)*Pi^3*x^4 + 18132*Pi^4*x^4 - 
    6480*(3 - 4*x - 6*x^2 - 4*x^3 + 3*x^4)*HPL[{0}, -x]^4 + 
    19440*(1 + x + x^2)^2*HPL[{2}, -x]^2 - 77760*(1 + x + x^2)^2*
     HPL[{4}, -x] - (77760*I)*Pi*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
    38880*(1 + x + x^2)^2*HPL[{2, 2}, -x] - 
    270*(1 + x)*(-1807 - (594*I)*Pi + 1404*Pi^2 - 6069*x - (4806*I)*Pi*x + 
      4212*Pi^2*x - 6069*x^2 - (5886*I)*Pi*x^2 + 4212*Pi^2*x^2 - 1807*x^3 - 
      (2970*I)*Pi*x^3 + 1404*Pi^2*x^3)*Log[s]^2 - (29160*I)*(-11*I + 12*Pi)*
     (1 + x)^4*Log[s]^3 + 174960*(1 + x)^4*Log[s]^4 + 
    HPL[{3}, -x]*((3240*I)*(55*I + 48*Pi + (246*I)*x + 96*Pi*x + 
        (373*I)*x^2 + 144*Pi*x^2 + (246*I)*x^3 + 96*Pi*x^3 + (55*I)*x^4 + 
        48*Pi*x^4) - 233280*(1 + x + x^2)^2*Log[s]) + 
    HPL[{2}, -x]*(3240*Pi*(55*I + 36*Pi + (246*I)*x + 72*Pi*x + (373*I)*x^2 + 
        108*Pi*x^2 + (246*I)*x^3 + 72*Pi*x^3 + (55*I)*x^4 + 36*Pi*x^4) + 
      (233280*I)*Pi*(1 + x + x^2)^2*Log[s]) + 
    HPL[{0}, -x]^3*((-540*I)*(-297*I + 108*Pi - (1074*I)*x + 384*Pi*x - 
        (1271*I)*x^2 + 576*Pi*x^2 - (594*I)*x^3 + 384*Pi*x^3 - (55*I)*x^4 + 
        108*Pi*x^4) - 64800*(1 + x + x^2)^2*HPL[{1}, -x] - 
      19440*(1 - 16*x - 24*x^2 - 16*x^3 + x^4)*Log[s]) + 
    HPL[{0}, -x]^2*(-270*(-1245 - (594*I)*Pi + 708*Pi^2 - 2846*x - 
        (504*I)*Pi*x + 1620*Pi^2*x - 3188*x^2 - (276*I)*Pi*x^2 + 
        2430*Pi^2*x^2 - 950*x^3 + (72*I)*Pi*x^3 + 1620*Pi^2*x^3 + 
        (330*I)*Pi*x^4 + 708*Pi^2*x^4) - 19440*(1 + x + x^2)^2*
       HPL[{1}, -x]^2 + 116640*(1 + x + x^2)^2*HPL[{2}, -x] - 
      (4860*I)*(-132*I + 84*Pi - (386*I)*x + 240*Pi*x - (439*I)*x^2 + 
        360*Pi*x^2 - (194*I)*x^3 + 240*Pi*x^3 + 84*Pi*x^4)*Log[s] + 
      174960*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*Log[s]^2 + 
      HPL[{1}, -x]*((-1620*I)*(-55*I + 48*Pi - (246*I)*x + 96*Pi*x - 
          (373*I)*x^2 + 144*Pi*x^2 - (246*I)*x^3 + 96*Pi*x^3 - (55*I)*x^4 + 
          48*Pi*x^4) - 116640*(1 + x + x^2)^2*Log[s])) + 253440*Zeta[3] - 
    (563760*I)*Pi*Zeta[3] + 1098000*x*Zeta[3] - (2099520*I)*Pi*x*Zeta[3] + 
    1659960*x^2*Zeta[3] - (3149280*I)*Pi*x^2*Zeta[3] + 1098000*x^3*Zeta[3] - 
    (2099520*I)*Pi*x^3*Zeta[3] + 253440*x^4*Zeta[3] - 
    (563760*I)*Pi*x^4*Zeta[3] + 60*Log[s]*(-2926 - (2529*I)*Pi - 1221*Pi^2 + 
      (2754*I)*Pi^3 - 15349*x - (26910*I)*Pi*x + 8724*Pi^2*x + 
      (12312*I)*Pi^3*x - 24846*x^2 - (54621*I)*Pi*x^2 + 24750*Pi^2*x^2 + 
      (18468*I)*Pi^3*x^2 - 15349*x^3 - (43974*I)*Pi*x^3 + 24276*Pi^2*x^3 + 
      (12312*I)*Pi^3*x^3 - 2926*x^4 - (13734*I)*Pi*x^4 + 9471*Pi^2*x^4 + 
      (2754*I)*Pi^3*x^4 + 20088*Zeta[3] + 72576*x*Zeta[3] + 
      108864*x^2*Zeta[3] + 72576*x^3*Zeta[3] + 20088*x^4*Zeta[3]) + 
    HPL[{1}, -x]*((77760*I)*Pi*(1 + x + x^2)^2*HPL[{2}, -x] - 
      77760*(1 + x + x^2)^2*HPL[{3}, -x] + 12960*(1 + x + x^2)^2*
       ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]*
     ((-38880*I)*Pi*(1 + x + x^2)^2*HPL[{1}, -x]^2 - 
      77760*(1 + x + x^2)^2*HPL[{3}, -x] - 77760*(1 + x + x^2)^2*
       HPL[{2, 1}, -x] - 540*(-1526 - (594*I)*Pi + 1026*Pi^2 - 4886*x - 
        (1908*I)*Pi*x + 2808*Pi^2*x - 6069*x^2 - (2790*I)*Pi*x^2 + 
        4212*Pi^2*x^2 - 2990*x^3 - (1908*I)*Pi*x^3 + 2808*Pi^2*x^3 - 
        281*x^4 - (594*I)*Pi*x^4 + 1026*Pi^2*x^4)*Log[s] - 
      (14580*I)*(-55*I + 48*Pi - (164*I)*x + 144*Pi*x - (198*I)*x^2 + 
        216*Pi*x^2 - (100*I)*x^3 + 144*Pi*x^3 - (11*I)*x^4 + 48*Pi*x^4)*
       Log[s]^2 + 349920*(1 + x)^4*Log[s]^3 + HPL[{2}, -x]*
       (3240*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4) + 
        233280*(1 + x + x^2)^2*Log[s]) + HPL[{1}, -x]*
       (-3240*Pi*(55*I + 36*Pi + (246*I)*x + 72*Pi*x + (373*I)*x^2 + 
          108*Pi*x^2 + (246*I)*x^3 + 72*Pi*x^3 + (55*I)*x^4 + 36*Pi*x^4) + 
        77760*(1 + x + x^2)^2*HPL[{2}, -x] - (233280*I)*Pi*(1 + x + x^2)^2*
         Log[s]) + 30*(-4960 - (5058*I)*Pi - 1815*Pi^2 + (4428*I)*Pi^3 - 
        23368*x - (36720*I)*Pi*x - 852*Pi^2*x + (12744*I)*Pi^3*x - 
        24846*x^2 - (51858*I)*Pi*x^2 + 1746*Pi^2*x^2 + (19116*I)*Pi^3*x^2 - 
        7330*x^3 - (36720*I)*Pi*x^3 + 4044*Pi^2*x^3 + (12744*I)*Pi^3*x^3 - 
        892*x^4 - (5058*I)*Pi*x^4 + 4719*Pi^2*x^4 + (4428*I)*Pi^3*x^4 + 
        21384*Zeta[3] + 75168*x*Zeta[3] + 112752*x^2*Zeta[3] + 
        75168*x^3*Zeta[3] + 21384*x^4*Zeta[3])))/(4860*ep^2*(1 + x)^4) - 
  (11664*x*(18 - 2*x - 3*x^2 - 2*x^3 + 18*x^4)*HPL[{0}, -x]^5 + 
    1399680*x*(6 + 10*x + 15*x^2 + 10*x^3 + 6*x^4)*HPL[{5}, -x] + 
    233280*x*(1 + x + x^2)^2*HPL[{2, 3}, -x] + 699840*x*(1 + x + x^2)^2*
     HPL[{3, 2}, -x] - (1399680*I)*Pi*x*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] - 
    233280*x*(1 + x + x^2)^2*HPL[{2, 1, 2}, -x] - 699840*x*(1 + x + x^2)^2*
     HPL[{2, 2, 1}, -x] + 4860*x*(1 + x)*(-1807 - (594*I)*Pi + 1404*Pi^2 - 
      6069*x - (4806*I)*Pi*x + 4212*Pi^2*x - 6069*x^2 - (5886*I)*Pi*x^2 + 
      4212*Pi^2*x^2 - 1807*x^3 - (2970*I)*Pi*x^3 + 1404*Pi^2*x^3)*Log[s]^3 + 
    393660*(11 + (12*I)*Pi)*x*(1 + x)^4*Log[s]^4 - 
    1889568*x*(1 + x)^4*Log[s]^5 + HPL[{2}, -x]^2*
     (14580*(40 + 149*x + (48*I)*Pi*x + 210*x^2 + (96*I)*Pi*x^2 + 211*x^3 + 
        (144*I)*Pi*x^3 + 210*x^4 + (96*I)*Pi*x^4 + 149*x^5 + (48*I)*Pi*x^5 + 
        40*x^6) - 1049760*x*(1 + x + x^2)^2*Log[s]) + 
    HPL[{2, 2}, -x]*(-29160*(40 + 149*x + (48*I)*Pi*x + 210*x^2 + 
        (96*I)*Pi*x^2 + 211*x^3 + (144*I)*Pi*x^3 + 210*x^4 + (96*I)*Pi*x^4 + 
        149*x^5 + (48*I)*Pi*x^5 + 40*x^6) + 2099520*x*(1 + x + x^2)^2*
       Log[s]) + HPL[{4}, -x]*(-58320*x*(-275 + (144*I)*Pi - 166*x + 
        (96*I)*Pi*x + 211*x^2 + (144*I)*Pi*x^2 + 586*x^3 + (96*I)*Pi*x^3 + 
        573*x^4 + (144*I)*Pi*x^4 + 80*x^5) + 4199040*x*(1 + x + x^2)^2*
       Log[s]) + HPL[{2, 1}, -x]*(58320*Pi*(-40*I - (149*I)*x + 36*Pi*x - 
        (210*I)*x^2 + 72*Pi*x^2 - (211*I)*x^3 + 108*Pi*x^3 - (210*I)*x^4 + 
        72*Pi*x^4 - (149*I)*x^5 + 36*Pi*x^5 - (40*I)*x^6) + 
      (4199040*I)*Pi*x*(1 + x + x^2)^2*Log[s]) + 
    HPL[{0}, -x]^4*(-2430*x*(-594 - 2662*x - (528*I)*Pi*x - 3213*x^2 - 
        (792*I)*Pi*x^2 - 1422*x^3 - (528*I)*Pi*x^3 - 258*x^4 + 40*x^5) + 
      58320*x*(3 + 2*x + 3*x^2)*(5 + 6*x + 5*x^2)*HPL[{1}, -x] + 
      349920*x*(3 - 4*x - 6*x^2 - 4*x^3 + 3*x^4)*Log[s]) + 
    HPL[{3}, -x]*((9720*I)*x*(668*I - 1848*Pi + (450*I)*Pi^2 + (3856*I)*x - 
        3144*Pi*x + (228*I)*Pi^2*x + (7013*I)*x^2 - 2724*Pi*x^2 + 
        (342*I)*Pi^2*x^2 + (3856*I)*x^3 - 24*Pi*x^3 + (228*I)*Pi^2*x^3 + 
        (668*I)*x^4 + 1752*Pi*x^4 + (450*I)*Pi^2*x^4 + 240*Pi*x^5) + 
      174960*x*(55 - (48*I)*Pi + 246*x - (96*I)*Pi*x + 373*x^2 - 
        (144*I)*Pi*x^2 + 246*x^3 - (96*I)*Pi*x^3 + 55*x^4 - (48*I)*Pi*x^4)*
       Log[s] + 6298560*x*(1 + x + x^2)^2*Log[s]^2) + 
    HPL[{2}, -x]*(9720*Pi*(40*Pi + (668*I)*x - 599*Pi*x + (186*I)*Pi^2*x + 
        (3856*I)*x^2 - 2270*Pi*x^2 + (372*I)*Pi^2*x^2 + (7013*I)*x^3 - 
        3357*Pi*x^3 + (558*I)*Pi^2*x^3 + (3856*I)*x^4 - 2158*Pi*x^4 + 
        (372*I)*Pi^2*x^4 + (668*I)*x^5 - 391*Pi*x^5 + (186*I)*Pi^2*x^5 - 
        40*Pi*x^6) - 233280*x*(1 + x + x^2)^2*HPL[{3}, -x] + 
      233280*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
      174960*Pi*x*(55*I + 36*Pi + (246*I)*x + 72*Pi*x + (373*I)*x^2 + 
        108*Pi*x^2 + (246*I)*x^3 + 72*Pi*x^3 + (55*I)*x^4 + 36*Pi*x^4)*
       Log[s] - (6298560*I)*Pi*x*(1 + x + x^2)^2*Log[s]^2) + 
    HPL[{0}, -x]^3*(1620*x*(-2892 - (1782*I)*Pi + 1332*Pi^2 - 8556*x - 
        (3360*I)*Pi*x + 2892*Pi^2*x - 8749*x^2 - (3600*I)*Pi*x^2 + 
        4338*Pi^2*x^2 - 568*x^3 - (2160*I)*Pi*x^3 + 2892*Pi^2*x^3 - 668*x^4 + 
        (558*I)*Pi*x^4 + 1332*Pi^2*x^4 - (240*I)*Pi*x^5) + 
      583200*x*(1 + x + x^2)^2*HPL[{1}, -x]^2 - 
      116640*x*(15 + 14*x + 21*x^2 + 14*x^3 + 15*x^4)*HPL[{2}, -x] + 
      29160*x*(297 + (108*I)*Pi + 1074*x + (384*I)*Pi*x + 1271*x^2 + 
        (576*I)*Pi*x^2 + 594*x^3 + (384*I)*Pi*x^3 + 55*x^4 + (108*I)*Pi*x^4)*
       Log[s] + 524880*x*(1 - 16*x - 24*x^2 - 16*x^3 + x^4)*Log[s]^2 + 
      HPL[{1}, -x]*(-9720*x*(-121 - 974*x + (48*I)*Pi*x - 1573*x^2 + 
          (72*I)*Pi*x^2 - 1030*x^3 + (48*I)*Pi*x^3 - 225*x^4 + 40*x^5) + 
        3499200*x*(1 + x + x^2)^2*Log[s])) + HPL[{1}, -x]^2*
     ((-699840*I)*Pi*x*(1 + x + x^2)^2*HPL[{2}, -x] + 
      699840*x*(1 + x + x^2)^2*HPL[{3}, -x] + (116640*I)*x*(1 + x + x^2)^2*
       (Pi^3 + (6*I)*Zeta[3])) + 1620*x*Log[s]^2*(2926 + (2529*I)*Pi + 
      1221*Pi^2 - (2754*I)*Pi^3 + 15349*x + (26910*I)*Pi*x - 8724*Pi^2*x - 
      (12312*I)*Pi^3*x + 24846*x^2 + (54621*I)*Pi*x^2 - 24750*Pi^2*x^2 - 
      (18468*I)*Pi^3*x^2 + 15349*x^3 + (43974*I)*Pi*x^3 - 24276*Pi^2*x^3 - 
      (12312*I)*Pi^3*x^3 + 2926*x^4 + (13734*I)*Pi*x^4 - 9471*Pi^2*x^4 - 
      (2754*I)*Pi^3*x^4 - 20088*Zeta[3] - 72576*x*Zeta[3] - 
      108864*x^2*Zeta[3] - 72576*x^3*Zeta[3] - 20088*x^4*Zeta[3]) - 
    54*x*Log[s]*(-461260 + (26760*I)*Pi + 51395*Pi^2 + (18810*I)*Pi^3 + 
      18132*Pi^4 - 1927120*x + (219900*I)*Pi*x - 100060*Pi^2*x - 
      (173160*I)*Pi^3*x + 110112*Pi^4*x - 2931720*x^2 + (745380*I)*Pi*x^2 - 
      478680*Pi^2*x^2 - (462780*I)*Pi^3*x^2 + 165168*Pi^4*x^2 - 1927120*x^3 + 
      (701040*I)*Pi*x^3 - 611980*Pi^2*x^3 - (441000*I)*Pi^3*x^3 + 
      110112*Pi^4*x^3 - 461260*x^4 + (148800*I)*Pi*x^4 - 284755*Pi^2*x^4 - 
      (165330*I)*Pi^3*x^4 + 18132*Pi^4*x^4 + 253440*Zeta[3] - 
      (563760*I)*Pi*Zeta[3] + 1098000*x*Zeta[3] - (2099520*I)*Pi*x*Zeta[3] + 
      1659960*x^2*Zeta[3] - (3149280*I)*Pi*x^2*Zeta[3] + 
      1098000*x^3*Zeta[3] - (2099520*I)*Pi*x^3*Zeta[3] + 253440*x^4*Zeta[3] - 
      (563760*I)*Pi*x^4*Zeta[3]) + HPL[{0}, -x]^2*
     (116640*x*(1 + x + x^2)^2*HPL[{1}, -x]^3 + 
      349920*x*(7 - 6*x - 9*x^2 - 6*x^3 + 7*x^4)*HPL[{3}, -x] + 
      2099520*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
      14580*x*(-1245 - (594*I)*Pi + 708*Pi^2 - 2846*x - (504*I)*Pi*x + 
        1620*Pi^2*x - 3188*x^2 - (276*I)*Pi*x^2 + 2430*Pi^2*x^2 - 950*x^3 + 
        (72*I)*Pi*x^3 + 1620*Pi^2*x^3 + (330*I)*Pi*x^4 + 708*Pi^2*x^4)*
       Log[s] + 131220*x*(132 + (84*I)*Pi + 386*x + (240*I)*Pi*x + 439*x^2 + 
        (360*I)*Pi*x^2 + 194*x^3 + (240*I)*Pi*x^3 + (84*I)*Pi*x^4)*Log[s]^2 - 
      3149280*x*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*Log[s]^3 + 
      HPL[{2}, -x]*(29160*x*(11 + (36*I)*Pi - 594*x + (264*I)*Pi*x - 
          1119*x^2 + (396*I)*Pi*x^2 - 882*x^3 + (264*I)*Pi*x^3 - 341*x^4 + 
          (36*I)*Pi*x^4) - 6298560*x*(1 + x + x^2)^2*Log[s]) + 
      HPL[{1}, -x]^2*(-14580*(40 + 149*x - (48*I)*Pi*x + 210*x^2 - 
          (96*I)*Pi*x^2 + 211*x^3 - (144*I)*Pi*x^3 + 210*x^4 - 
          (96*I)*Pi*x^4 + 149*x^5 - (48*I)*Pi*x^5 + 40*x^6) + 
        1049760*x*(1 + x + x^2)^2*Log[s]) + HPL[{1}, -x]*
       (4860*x*(-668 - (264*I)*Pi + 654*Pi^2 - 3856*x + (1416*I)*Pi*x + 
          1404*Pi^2*x - 7013*x^2 + (2724*I)*Pi*x^2 + 2106*Pi^2*x^2 - 
          3856*x^3 + (1752*I)*Pi*x^3 + 1404*Pi^2*x^3 - 668*x^4 + 
          (360*I)*Pi*x^4 + 654*Pi^2*x^4 - (240*I)*Pi*x^5) - 
        2099520*x*(1 + x + x^2)^2*HPL[{2}, -x] + 
        87480*x*(55 + (48*I)*Pi + 246*x + (96*I)*Pi*x + 373*x^2 + 
          (144*I)*Pi*x^2 + 246*x^3 + (96*I)*Pi*x^3 + 55*x^4 + (48*I)*Pi*x^4)*
         Log[s] + 3149280*x*(1 + x + x^2)^2*Log[s]^2) + 
      810*x*(4068 + (5058*I)*Pi + 1188*Pi^2 - (3456*I)*Pi^3 - 18790*x - 
        (108*I)*Pi*x + 13278*Pi^2*x - (7200*I)*Pi^3*x - 36876*x^2 + 
        (4890*I)*Pi*x^2 + 19755*Pi^2*x^2 - (10800*I)*Pi^3*x^2 - 34828*x^3 + 
        (13692*I)*Pi*x^3 + 13230*Pi^2*x^3 - (7200*I)*Pi^3*x^3 - 
        (4008*I)*Pi*x^4 + 2346*Pi^2*x^4 - (3456*I)*Pi^3*x^4 + 240*Pi^2*x^5 - 
        8640*Zeta[3] - 36720*x*Zeta[3] - 55080*x^2*Zeta[3] - 
        36720*x^3*Zeta[3] - 8640*x^4*Zeta[3])) + 
    HPL[{1}, -x]*(-349920*x*(1 + x + x^2)^2*HPL[{2}, -x]^2 + 
      1399680*x*(1 + x + x^2)^2*HPL[{4}, -x] + (1399680*I)*Pi*x*
       (1 + x + x^2)^2*HPL[{2, 1}, -x] + 699840*x*(1 + x + x^2)^2*
       HPL[{2, 2}, -x] + HPL[{3}, -x]*(-58320*(40 + 149*x + (48*I)*Pi*x + 
          210*x^2 + (96*I)*Pi*x^2 + 211*x^3 + (144*I)*Pi*x^3 + 210*x^4 + 
          (96*I)*Pi*x^4 + 149*x^5 + (48*I)*Pi*x^5 + 40*x^6) + 
        4199040*x*(1 + x + x^2)^2*Log[s]) + HPL[{2}, -x]*
       (-58320*Pi*(-40*I - (149*I)*x + 36*Pi*x - (210*I)*x^2 + 72*Pi*x^2 - 
          (211*I)*x^3 + 108*Pi*x^3 - (210*I)*x^4 + 72*Pi*x^4 - (149*I)*x^5 + 
          36*Pi*x^5 - (40*I)*x^6) - (4199040*I)*Pi*x*(1 + x + x^2)^2*
         Log[s]) + (699840*I)*x*(1 + x + x^2)^2*Log[s]*
       (Pi^3 + (6*I)*Zeta[3]) + 1944*((-200*I)*Pi^3 - (745*I)*Pi^3*x + 
        174*Pi^4*x - (1050*I)*Pi^3*x^2 + 348*Pi^4*x^2 - (1055*I)*Pi^3*x^3 + 
        522*Pi^4*x^3 - (1050*I)*Pi^3*x^4 + 348*Pi^4*x^4 - (745*I)*Pi^3*x^5 + 
        174*Pi^4*x^5 - (200*I)*Pi^3*x^6 + 1200*Zeta[3] + 4470*x*Zeta[3] + 
        (720*I)*Pi*x*Zeta[3] + 6300*x^2*Zeta[3] + (1440*I)*Pi*x^2*Zeta[3] + 
        6330*x^3*Zeta[3] + (2160*I)*Pi*x^3*Zeta[3] + 6300*x^4*Zeta[3] + 
        (1440*I)*Pi*x^4*Zeta[3] + 4470*x^5*Zeta[3] + (720*I)*Pi*x^5*Zeta[3] + 
        1200*x^6*Zeta[3])) + HPL[{0}, -x]*
     ((233280*I)*Pi*x*(1 + x + x^2)^2*HPL[{1}, -x]^3 - 
      349920*x*(1 + x + x^2)^2*HPL[{2}, -x]^2 - 
      1399680*x*(3 - 2*x - 3*x^2 - 2*x^3 + 3*x^4)*HPL[{4}, -x] + 
      699840*x*(1 + x + x^2)^2*HPL[{2, 2}, -x] - 1399680*x*(1 + x + x^2)^2*
       HPL[{2, 1, 1}, -x] + 14580*x*(-1526 - (594*I)*Pi + 1026*Pi^2 - 
        4886*x - (1908*I)*Pi*x + 2808*Pi^2*x - 6069*x^2 - (2790*I)*Pi*x^2 + 
        4212*Pi^2*x^2 - 2990*x^3 - (1908*I)*Pi*x^3 + 2808*Pi^2*x^3 - 
        281*x^4 - (594*I)*Pi*x^4 + 1026*Pi^2*x^4)*Log[s]^2 + 
      262440*x*(55 + (48*I)*Pi + 164*x + (144*I)*Pi*x + 198*x^2 + 
        (216*I)*Pi*x^2 + 100*x^3 + (144*I)*Pi*x^3 + 11*x^4 + (48*I)*Pi*x^4)*
       Log[s]^3 - 4723920*x*(1 + x)^4*Log[s]^4 + 
      HPL[{3}, -x]*(58320*x*(-143 + (12*I)*Pi + 214*x - (216*I)*Pi*x + 
          665*x^2 - (324*I)*Pi*x^2 + 734*x^3 - (216*I)*Pi*x^3 + 457*x^4 + 
          (12*I)*Pi*x^4 + 40*x^5) + 4199040*x*(1 + x + x^2)^2*Log[s]) + 
      HPL[{2, 1}, -x]*(-58320*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 
          149*x^5 + 40*x^6) + 4199040*x*(1 + x + x^2)^2*Log[s]) + 
      HPL[{1}, -x]^2*(29160*Pi*(-40*I - (149*I)*x + 36*Pi*x - (210*I)*x^2 + 
          72*Pi*x^2 - (211*I)*x^3 + 108*Pi*x^3 - (210*I)*x^4 + 72*Pi*x^4 - 
          (149*I)*x^5 + 36*Pi*x^5 - (40*I)*x^6) - 699840*x*(1 + x + x^2)^2*
         HPL[{2}, -x] + (2099520*I)*Pi*x*(1 + x + x^2)^2*Log[s]) + 
      HPL[{2}, -x]*(-9720*x*(-668 - (1056*I)*Pi + 102*Pi^2 - 3856*x - 
          (864*I)*Pi*x + 588*Pi^2*x - 7013*x^2 + 882*Pi^2*x^2 - 3856*x^3 + 
          (864*I)*Pi*x^3 + 588*Pi^2*x^3 - 668*x^4 + (1056*I)*Pi*x^4 + 
          102*Pi^2*x^4) - 174960*x*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4)*
         Log[s] - 6298560*x*(1 + x + x^2)^2*Log[s]^2) + 
      1620*x*Log[s]*(4960 + (5058*I)*Pi + 1815*Pi^2 - (4428*I)*Pi^3 + 
        23368*x + (36720*I)*Pi*x + 852*Pi^2*x - (12744*I)*Pi^3*x + 
        24846*x^2 + (51858*I)*Pi*x^2 - 1746*Pi^2*x^2 - (19116*I)*Pi^3*x^2 + 
        7330*x^3 + (36720*I)*Pi*x^3 - 4044*Pi^2*x^3 - (12744*I)*Pi^3*x^3 + 
        892*x^4 + (5058*I)*Pi*x^4 - 4719*Pi^2*x^4 - (4428*I)*Pi^3*x^4 - 
        21384*Zeta[3] - 75168*x*Zeta[3] - 112752*x^2*Zeta[3] - 
        75168*x^3*Zeta[3] - 21384*x^4*Zeta[3]) + 
      54*x*(387960 - (26760*I)*Pi - 44050*Pi^2 - (18810*I)*Pi^3 - 
        16392*Pi^4 + 926560*x - (1264740*I)*Pi*x + 249710*Pi^2*x + 
        (9180*I)*Pi^3*x - 65496*Pi^4*x + 1465860*x^2 - (1851660*I)*Pi*x^2 + 
        197895*Pi^2*x^2 + (26190*I)*Pi^3*x^2 - 98244*Pi^4*x^2 + 1000560*x^3 - 
        (1264740*I)*Pi*x^3 + 144650*Pi^2*x^3 + (19260*I)*Pi^3*x^3 - 
        65496*Pi^4*x^3 + 73300*x^4 - (26760*I)*Pi*x^4 + 68525*Pi^2*x^4 + 
        (19710*I)*Pi^3*x^4 - 16392*Pi^4*x^4 - (7200*I)*Pi^3*x^5 + 
        217800*Zeta[3] + (382320*I)*Pi*Zeta[3] - 206640*x*Zeta[3] + 
        (1153440*I)*Pi*x*Zeta[3] - 716040*x^2*Zeta[3] + 
        (1730160*I)*Pi*x^2*Zeta[3] - 664560*x^3*Zeta[3] + 
        (1153440*I)*Pi*x^3*Zeta[3] - 310320*x^4*Zeta[3] + 
        (382320*I)*Pi*x^4*Zeta[3] + 43200*x^5*Zeta[3]) + 
      HPL[{1}, -x]*(1399680*x*(1 + x + x^2)^2*HPL[{3}, -x] + 
        1399680*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
        174960*Pi*x*(55*I + 36*Pi + (246*I)*x + 72*Pi*x + (373*I)*x^2 + 
          108*Pi*x^2 + (246*I)*x^3 + 72*Pi*x^3 + (55*I)*x^4 + 36*Pi*x^4)*
         Log[s] + (6298560*I)*Pi*x*(1 + x + x^2)^2*Log[s]^2 + 
        HPL[{2}, -x]*(58320*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 
            149*x^5 + 40*x^6) - 4199040*x*(1 + x + x^2)^2*Log[s]) + 
        9720*(-40*Pi^2 - (668*I)*Pi*x + 599*Pi^2*x - (138*I)*Pi^3*x - 
          (3856*I)*Pi*x^2 + 2270*Pi^2*x^2 - (276*I)*Pi^3*x^2 - 
          (7013*I)*Pi*x^3 + 3357*Pi^2*x^3 - (414*I)*Pi^3*x^3 - 
          (3856*I)*Pi*x^4 + 2158*Pi^2*x^4 - (276*I)*Pi^3*x^4 - 
          (668*I)*Pi*x^5 + 391*Pi^2*x^5 - (138*I)*Pi^3*x^5 + 40*Pi^2*x^6 - 
          288*x*Zeta[3] - 576*x^2*Zeta[3] - 864*x^3*Zeta[3] - 
          576*x^4*Zeta[3] - 288*x^5*Zeta[3]))) + 
    x*(-45570280 - (3958200*I)*Pi + 2565780*Pi^2 + (396630*I)*Pi^3 + 
      415503*Pi^4 + (35640*I)*Pi^5 - 202009480*x - (54030240*I)*Pi*x + 
      26614590*Pi^2*x - (2572020*I)*Pi^3*x + 4137696*Pi^4*x + 
      (418608*I)*Pi^5*x - 312878400*x^2 - (79156440*I)*Pi*x^2 + 
      38401920*Pi^2*x^2 - (9537750*I)*Pi^3*x^2 + 8539992*Pi^4*x^2 + 
      (627912*I)*Pi^5*x^2 - 202009480*x^3 - (50034240*I)*Pi*x^3 + 
      13623810*Pi^2*x^3 - (10007820*I)*Pi^3*x^3 + 7476192*Pi^4*x^3 + 
      (418608*I)*Pi^5*x^3 - 45570280*x^4 - (20949840*I)*Pi*x^4 - 
      729300*Pi^2*x^4 - (4470660*I)*Pi^3*x^4 + 2712987*Pi^4*x^4 + 
      (35640*I)*Pi^5*x^4 + 181440*Pi^4*x^5 + 50709240*Zeta[3] + 
      (25446960*I)*Pi*Zeta[3] + 11152080*Pi^2*Zeta[3] + 168564240*x*Zeta[3] + 
      (48133440*I)*Pi*x*Zeta[3] + 33527520*Pi^2*x*Zeta[3] + 
      241901640*x^2*Zeta[3] + (50971680*I)*Pi*x^2*Zeta[3] + 
      50291280*Pi^2*x^2*Zeta[3] + 168564240*x^3*Zeta[3] + 
      (23405760*I)*Pi*x^3*Zeta[3] + 33527520*Pi^2*x^3*Zeta[3] + 
      50709240*x^4*Zeta[3] - (3071520*I)*Pi*x^4*Zeta[3] + 
      11152080*Pi^2*x^4*Zeta[3] + (2332800*I)*Pi*x^5*Zeta[3] - 
      45116352*Zeta[5] - 160869888*x*Zeta[5] - 241304832*x^2*Zeta[5] - 
      160869888*x^3*Zeta[5] - 45116352*x^4*Zeta[5]))/(87480*ep*x*(1 + x)^4) + 
  (163296*x*(27 + 45*x^2 + 5*x^3 + 27*x^4)*HPL[{0}, -x]^6 - 
    35925120*x*(1 + x + x^2)^2*HPL[{2}, -x]^3 - 
    58786560*x*(31 - 24*x + 30*x^2 - 24*x^3 + 31*x^4)*HPL[{3}, -x]^2 + 
    58786560*x*(80 - 2*x + 267*x^2 + 28*x^3 + 80*x^4)*HPL[{6}, -x] - 
    29393280*x*(1 + x + x^2)^2*HPL[{2, 1}, -x]^2 - 
    29393280*x*(48 - 26*x + 159*x^2 - 26*x^3 + 48*x^4)*HPL[{2, 4}, -x] + 
    58786560*x*(28 - 4*x + 93*x^2 - 4*x^3 + 28*x^4)*HPL[{4, 2}, -x] - 
    156764160*x*(1 + x + x^2)^2*HPL[{2, 1, 3}, -x] + 
    39191040*x*(1 + x + x^2)^2*HPL[{2, 3, 1}, -x] + 
    39191040*x*(1 + x + x^2)^2*HPL[{3, 1, 2}, -x] + 
    (117573120*I)*Pi*x*(1 + x + x^2)^2*HPL[{2, 1, 1, 1}, -x] - 
    29393280*x*(1 + x + x^2)^2*HPL[{2, 1, 1, 2}, -x] + 
    58786560*x*(1 + x + x^2)^2*HPL[{2, 2, 1, 1}, -x] + 
    306180*x*(1 + x)*(-1807 - (594*I)*Pi + 1404*Pi^2 - 6069*x - 
      (4806*I)*Pi*x + 4212*Pi^2*x - 6069*x^2 - (5886*I)*Pi*x^2 + 
      4212*Pi^2*x^2 - 1807*x^3 - (2970*I)*Pi*x^3 + 1404*Pi^2*x^3)*Log[s]^4 + 
    19840464*(11 + (12*I)*Pi)*x*(1 + x)^4*Log[s]^5 - 
    79361856*x*(1 + x)^4*Log[s]^6 + HPL[{2, 2, 1}, -x]*
     (2449440*(120 + 579*x + (48*I)*Pi*x + 1210*x^2 + (96*I)*Pi*x^2 + 
        1511*x^3 + (144*I)*Pi*x^3 + 1210*x^4 + (96*I)*Pi*x^4 + 579*x^5 + 
        (48*I)*Pi*x^5 + 120*x^6) - 176359680*x*(1 + x + x^2)^2*Log[s]) + 
    HPL[{2, 1, 2}, -x]*(816480*(120 + 579*x + (48*I)*Pi*x + 1210*x^2 + 
        (96*I)*Pi*x^2 + 1511*x^3 + (144*I)*Pi*x^3 + 1210*x^4 + 
        (96*I)*Pi*x^4 + 579*x^5 + (48*I)*Pi*x^5 + 120*x^6) - 
      58786560*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 3}, -x]*
     (-816480*(-280 - 1681*x + (1152*I)*Pi*x + 1962*x^2 - (1056*I)*Pi*x^2 + 
        1511*x^3 - (1584*I)*Pi*x^3 + 458*x^4 - (1056*I)*Pi*x^4 + 2839*x^5 + 
        (1152*I)*Pi*x^5 + 520*x^6) + 58786560*x*(1 + x + x^2)^2*Log[s]) + 
    HPL[{3, 2}, -x]*(-2449440*(40 - 445*x + (576*I)*Pi*x + 1594*x^2 + 
        (96*I)*Pi*x^2 + 1511*x^3 + (144*I)*Pi*x^3 + 826*x^4 + (96*I)*Pi*x^4 + 
        1603*x^5 + (576*I)*Pi*x^5 + 200*x^6) + 176359680*x*(1 + x + x^2)^2*
       Log[s]) + HPL[{2, 1, 1}, -x]*
     (-4898880*Pi*(-120*I - (579*I)*x + 36*Pi*x - (1210*I)*x^2 + 72*Pi*x^2 - 
        (1511*I)*x^3 + 108*Pi*x^3 - (1210*I)*x^4 + 72*Pi*x^4 - (579*I)*x^5 + 
        36*Pi*x^5 - (120*I)*x^6) - (352719360*I)*Pi*x*(1 + x + x^2)^2*
       Log[s]) + HPL[{5}, -x]*(-4898880*x*(-1353 + (876*I)*Pi - 878*x + 
        (672*I)*Pi*x - 1955*x^2 + (1008*I)*Pi*x^2 - 1846*x^3 + 
        (672*I)*Pi*x^3 + 1101*x^4 + (876*I)*Pi*x^4 + 80*x^5) + 
      352719360*x*(6 + 10*x + 15*x^2 + 10*x^3 + 6*x^4)*Log[s]) + 
    HPL[{0}, -x]^5*(-40824*x*(-891 + (648*I)*Pi - 3862*x - (144*I)*Pi*x - 
        4697*x^2 - (1296*I)*Pi*x^2 - 1194*x^3 - (264*I)*Pi*x^3 - 163*x^4 + 
        (648*I)*Pi*x^4 + 380*x^5) + 489888*x*(55 + 72*x + 108*x^2 + 72*x^3 + 
        55*x^4)*HPL[{1}, -x] + 2939328*x*(18 - 2*x - 3*x^2 - 2*x^3 + 18*x^4)*
       Log[s]) + HPL[{2}, -x]^2*(204120*(1604 - (3000*I)*Pi + 8882*x - 
        (8832*I)*Pi*x + 1410*Pi^2*x + 32512*x^2 - (4152*I)*Pi*x^2 + 
        3780*Pi^2*x^2 + 51105*x^3 - (6432*I)*Pi*x^3 + 5670*Pi^2*x^3 + 
        32512*x^4 - (6888*I)*Pi*x^4 + 3780*Pi^2*x^4 + 8882*x^5 + 
        (2676*I)*Pi*x^5 + 1410*Pi^2*x^5 + 1604*x^6 + (1560*I)*Pi*x^6) + 
      3674160*(40 + 149*x + (48*I)*Pi*x + 210*x^2 + (96*I)*Pi*x^2 + 211*x^3 + 
        (144*I)*Pi*x^3 + 210*x^4 + (96*I)*Pi*x^4 + 149*x^5 + (48*I)*Pi*x^5 + 
        40*x^6)*Log[s] - 132269760*x*(1 + x + x^2)^2*Log[s]^2) + 
    HPL[{2, 2}, -x]*(-408240*(1604 - (1080*I)*Pi + 8882*x - (1416*I)*Pi*x + 
        930*Pi^2*x + 32512*x^2 - (6360*I)*Pi*x^2 + 2148*Pi^2*x^2 + 
        51105*x^3 - (6432*I)*Pi*x^3 + 3222*Pi^2*x^3 + 32512*x^4 - 
        (4680*I)*Pi*x^4 + 2148*Pi^2*x^4 + 8882*x^5 - (4740*I)*Pi*x^5 + 
        930*Pi^2*x^5 + 1604*x^6 - (360*I)*Pi*x^6) - 
      7348320*(40 + 149*x + (48*I)*Pi*x + 210*x^2 + (96*I)*Pi*x^2 + 211*x^3 + 
        (144*I)*Pi*x^3 + 210*x^4 + (96*I)*Pi*x^4 + 149*x^5 + (48*I)*Pi*x^5 + 
        40*x^6)*Log[s] + 264539520*x*(1 + x + x^2)^2*Log[s]^2) + 
    HPL[{4}, -x]*(-816480*x*(2192 + (8712*I)*Pi + 1794*Pi^2 + 24220*x + 
        (18768*I)*Pi*x + 2292*Pi^2*x + 51105*x^2 + (23856*I)*Pi*x^2 + 
        3222*Pi^2*x^2 + 40804*x^3 + (13680*I)*Pi*x^3 + 2004*Pi^2*x^3 + 
        15572*x^4 - (2244*I)*Pi*x^4 + 1794*Pi^2*x^4 + 3208*x^5) - 
      14696640*x*(-275 + (144*I)*Pi - 166*x + (96*I)*Pi*x + 211*x^2 + 
        (144*I)*Pi*x^2 + 586*x^3 + (96*I)*Pi*x^3 + 573*x^4 + (144*I)*Pi*x^4 + 
        80*x^5)*Log[s] + 529079040*x*(1 + x + x^2)^2*Log[s]^2) + 
    HPL[{2, 1}, -x]*((-816480*I)*Pi*(1604 - (400*I)*Pi + 8882*x - 
        (1303*I)*Pi*x + 186*Pi^2*x + 32512*x^2 - (1930*I)*Pi*x^2 + 
        372*Pi^2*x^2 + 51105*x^3 - (1899*I)*Pi*x^3 + 558*Pi^2*x^3 + 
        32512*x^4 - (1850*I)*Pi*x^4 + 372*Pi^2*x^4 + 8882*x^5 - 
        (1379*I)*Pi*x^5 + 186*Pi^2*x^5 + 1604*x^6 - (320*I)*Pi*x^6) + 
      14696640*Pi*(-40*I - (149*I)*x + 36*Pi*x - (210*I)*x^2 + 72*Pi*x^2 - 
        (211*I)*x^3 + 108*Pi*x^3 - (210*I)*x^4 + 72*Pi*x^4 - (149*I)*x^5 + 
        36*Pi*x^5 - (40*I)*x^6)*Log[s] + (529079040*I)*Pi*x*(1 + x + x^2)^2*
       Log[s]^2) + HPL[{0}, -x]^4*(34020*x*(-6147 - (5346*I)*Pi + 2052*Pi^2 - 
        36054*x - (24744*I)*Pi*x + 5484*Pi^2*x - 42118*x^2 - 
        (29652*I)*Pi*x^2 + 6930*Pi^2*x^2 - 12674*x^3 - (18432*I)*Pi*x^3 + 
        5340*Pi^2*x^3 - 12202*x^4 - (3666*I)*Pi*x^4 + 2052*Pi^2*x^4 - 
        1604*x^5 - (1560*I)*Pi*x^5) + 2449440*x*(3 + 2*x + 3*x^2)*
       (5 + 6*x + 5*x^2)*HPL[{1}, -x]^2 - 2449440*x*(26 - 42*x - 81*x^2 - 
        44*x^3 + 26*x^4)*HPL[{2}, -x] - 612360*x*(-594 - 2662*x - 
        (528*I)*Pi*x - 3213*x^2 - (792*I)*Pi*x^2 - 1422*x^3 - 
        (528*I)*Pi*x^3 - 258*x^4 + 40*x^5)*Log[s] + 
      44089920*x*(3 - 4*x - 6*x^2 - 4*x^3 + 3*x^4)*Log[s]^2 + 
      HPL[{1}, -x]*(-204120*x*(-231 + (420*I)*Pi - 2978*x + (1152*I)*Pi*x - 
          5137*x^2 + (1728*I)*Pi*x^2 - 3354*x^3 + (1152*I)*Pi*x^3 - 745*x^4 + 
          (420*I)*Pi*x^4 + 240*x^5) + 14696640*x*(3 + 2*x + 3*x^2)*
         (5 + 6*x + 5*x^2)*Log[s])) + HPL[{1}, -x]^3*
     ((-19595520*I)*Pi*x*(1 + x + x^2)^2*HPL[{2}, -x] + 
      19595520*x*(1 + x + x^2)^2*HPL[{3}, -x] + (3265920*I)*x*(1 + x + x^2)^2*
       (Pi^3 + (6*I)*Zeta[3])) + 136080*x*Log[s]^3*(2926 + (2529*I)*Pi + 
      1221*Pi^2 - (2754*I)*Pi^3 + 15349*x + (26910*I)*Pi*x - 8724*Pi^2*x - 
      (12312*I)*Pi^3*x + 24846*x^2 + (54621*I)*Pi*x^2 - 24750*Pi^2*x^2 - 
      (18468*I)*Pi^3*x^2 + 15349*x^3 + (43974*I)*Pi*x^3 - 24276*Pi^2*x^3 - 
      (12312*I)*Pi^3*x^3 + 2926*x^4 + (13734*I)*Pi*x^4 - 9471*Pi^2*x^4 - 
      (2754*I)*Pi^3*x^4 - 20088*Zeta[3] - 72576*x*Zeta[3] - 
      108864*x^2*Zeta[3] - 72576*x^3*Zeta[3] - 20088*x^4*Zeta[3]) - 
    6804*x*Log[s]^2*(-461260 + (26760*I)*Pi + 51395*Pi^2 + (18810*I)*Pi^3 + 
      18132*Pi^4 - 1927120*x + (219900*I)*Pi*x - 100060*Pi^2*x - 
      (173160*I)*Pi^3*x + 110112*Pi^4*x - 2931720*x^2 + (745380*I)*Pi*x^2 - 
      478680*Pi^2*x^2 - (462780*I)*Pi^3*x^2 + 165168*Pi^4*x^2 - 1927120*x^3 + 
      (701040*I)*Pi*x^3 - 611980*Pi^2*x^3 - (441000*I)*Pi^3*x^3 + 
      110112*Pi^4*x^3 - 461260*x^4 + (148800*I)*Pi*x^4 - 284755*Pi^2*x^4 - 
      (165330*I)*Pi^3*x^4 + 18132*Pi^4*x^4 + 253440*Zeta[3] - 
      (563760*I)*Pi*Zeta[3] + 1098000*x*Zeta[3] - (2099520*I)*Pi*x*Zeta[3] + 
      1659960*x^2*Zeta[3] - (3149280*I)*Pi*x^2*Zeta[3] + 
      1098000*x^3*Zeta[3] - (2099520*I)*Pi*x^3*Zeta[3] + 253440*x^4*Zeta[3] - 
      (563760*I)*Pi*x^4*Zeta[3]) + HPL[{0}, -x]^3*
     (16329600*x*(1 + x + x^2)^2*HPL[{1}, -x]^3 + 
      9797760*x*(7 - 62*x - 57*x^2 - 58*x^3 + 7*x^4)*HPL[{3}, -x] + 
      9797760*x*(35 + 88*x + 132*x^2 + 88*x^3 + 35*x^4)*HPL[{2, 1}, -x] + 
      408240*x*(-2892 - (1782*I)*Pi + 1332*Pi^2 - 8556*x - (3360*I)*Pi*x + 
        2892*Pi^2*x - 8749*x^2 - (3600*I)*Pi*x^2 + 4338*Pi^2*x^2 - 568*x^3 - 
        (2160*I)*Pi*x^3 + 2892*Pi^2*x^3 - 668*x^4 + (558*I)*Pi*x^4 + 
        1332*Pi^2*x^4 - (240*I)*Pi*x^5)*Log[s] + 
      3674160*x*(297 + (108*I)*Pi + 1074*x + (384*I)*Pi*x + 1271*x^2 + 
        (576*I)*Pi*x^2 + 594*x^3 + (384*I)*Pi*x^3 + 55*x^4 + (108*I)*Pi*x^4)*
       Log[s]^2 + 44089920*x*(1 - 16*x - 24*x^2 - 16*x^3 + x^4)*Log[s]^3 + 
      HPL[{1}, -x]^2*(-408240*(220 + 979*x + 1530*x^2 + (48*I)*Pi*x^2 + 
          1705*x^3 + (72*I)*Pi*x^3 + 1570*x^4 + (48*I)*Pi*x^4 + 941*x^5 + 
          260*x^6) + 146966400*x*(1 + x + x^2)^2*Log[s]) + 
      HPL[{2}, -x]*(-1632960*x*(33 - (114*I)*Pi + 1840*x - (504*I)*Pi*x + 
          3100*x^2 - (864*I)*Pi*x^2 + 2396*x^3 - (516*I)*Pi*x^3 + 1134*x^4 - 
          (114*I)*Pi*x^4 + 80*x^5) - 29393280*x*(15 + 14*x + 21*x^2 + 
          14*x^3 + 15*x^4)*Log[s]) + HPL[{1}, -x]*
       (136080*x*(-2974 - (792*I)*Pi + 1290*Pi^2 - 30068*x + (336*I)*Pi*x + 
          2724*Pi^2*x - 57111*x^2 + (2508*I)*Pi*x^2 + 4086*Pi^2*x^2 - 
          37148*x^3 + (1584*I)*Pi*x^3 + 2724*Pi^2*x^3 - 11920*x^4 + 
          (420*I)*Pi*x^4 + 1290*Pi^2*x^4 - 1604*x^5 - (720*I)*Pi*x^5) - 
        9797760*x*(25 + 54*x + 81*x^2 + 54*x^3 + 25*x^4)*HPL[{2}, -x] - 
        2449440*x*(-121 - 974*x + (48*I)*Pi*x - 1573*x^2 + (72*I)*Pi*x^2 - 
          1030*x^3 + (48*I)*Pi*x^3 - 225*x^4 + 40*x^5)*Log[s] + 
        440899200*x*(1 + x + x^2)^2*Log[s]^2) - 
      22680*x*(-9528 - (15174*I)*Pi - 1683*Pi^2 + (7776*I)*Pi^3 + 108936*x + 
        (62316*I)*Pi*x - 36966*Pi^2*x + (13968*I)*Pi^3*x + 232422*x^2 + 
        (95226*I)*Pi*x^2 - 49479*Pi^2*x^2 + (15768*I)*Pi^3*x^2 + 223108*x^3 + 
        (65820*I)*Pi*x^3 - 26670*Pi^2*x^3 + (13392*I)*Pi^3*x^3 + 2688*x^4 + 
        (61188*I)*Pi*x^4 - 6609*Pi^2*x^4 + (7776*I)*Pi^3*x^4 + 
        (9624*I)*Pi*x^5 + 600*Pi^2*x^5 + 2808*Zeta[3] + 60048*x*Zeta[3] + 
        105624*x^2*Zeta[3] + 61776*x^3*Zeta[3] + 2808*x^4*Zeta[3])) + 
    HPL[{3}, -x]*(156764160*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
      (2449440*I)*x*(668*I - 1848*Pi + (450*I)*Pi^2 + (3856*I)*x - 
        3144*Pi*x + (228*I)*Pi^2*x + (7013*I)*x^2 - 2724*Pi*x^2 + 
        (342*I)*Pi^2*x^2 + (3856*I)*x^3 - 24*Pi*x^3 + (228*I)*Pi^2*x^3 + 
        (668*I)*x^4 + 1752*Pi*x^4 + (450*I)*Pi^2*x^4 + 240*Pi*x^5)*Log[s] + 
      22044960*x*(55 - (48*I)*Pi + 246*x - (96*I)*Pi*x + 373*x^2 - 
        (144*I)*Pi*x^2 + 246*x^3 - (96*I)*Pi*x^3 + 55*x^4 - (48*I)*Pi*x^4)*
       Log[s]^2 + 529079040*x*(1 + x + x^2)^2*Log[s]^3 + 
      136080*(-1200*Pi^2 - 2688*x + (14844*I)*Pi*x - 28857*Pi^2*x + 
        (1656*I)*Pi^3*x - 44716*x^2 + (106152*I)*Pi*x^2 - 69642*Pi^2*x^2 + 
        (576*I)*Pi^3*x^2 - 58422*x^3 + (216432*I)*Pi*x^3 - 83337*Pi^2*x^3 + 
        (6048*I)*Pi^3*x^3 - 44716*x^4 + (158328*I)*Pi*x^4 - 41802*Pi^2*x^4 + 
        (1152*I)*Pi^3*x^4 - 2688*x^5 + (50472*I)*Pi*x^5 + 3771*Pi^2*x^5 + 
        (1656*I)*Pi^3*x^5 + (9624*I)*Pi*x^6 + 720*Pi^2*x^6 - 7992*x*Zeta[3] + 
        10800*x^2*Zeta[3] - 97848*x^3*Zeta[3] + 10800*x^4*Zeta[3] - 
        7992*x^5*Zeta[3])) + HPL[{1}, -x]^2*
     (-14696640*x*(1 + x + x^2)^2*HPL[{2}, -x]^2 + 58786560*x*(1 + x + x^2)^2*
       HPL[{4}, -x] + (58786560*I)*Pi*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
      29393280*x*(1 + x + x^2)^2*HPL[{2, 2}, -x] + 
      HPL[{3}, -x]*(-2449440*(120 + 579*x + (48*I)*Pi*x + 1210*x^2 + 
          (96*I)*Pi*x^2 + 1511*x^3 + (144*I)*Pi*x^3 + 1210*x^4 + 
          (96*I)*Pi*x^4 + 579*x^5 + (48*I)*Pi*x^5 + 120*x^6) + 
        176359680*x*(1 + x + x^2)^2*Log[s]) + HPL[{2}, -x]*
       (-2449440*Pi*(-120*I - (579*I)*x + 36*Pi*x - (1210*I)*x^2 + 
          72*Pi*x^2 - (1511*I)*x^3 + 108*Pi*x^3 - (1210*I)*x^4 + 72*Pi*x^4 - 
          (579*I)*x^5 + 36*Pi*x^5 - (120*I)*x^6) - (176359680*I)*Pi*x*
         (1 + x + x^2)^2*Log[s]) + (29393280*I)*x*(1 + x + x^2)^2*Log[s]*
       (Pi^3 + (6*I)*Zeta[3]) + 81648*((-600*I)*Pi^3 - (2895*I)*Pi^3*x + 
        174*Pi^4*x - (6050*I)*Pi^3*x^2 + 348*Pi^4*x^2 - (7555*I)*Pi^3*x^3 + 
        522*Pi^4*x^3 - (6050*I)*Pi^3*x^4 + 348*Pi^4*x^4 - (2895*I)*Pi^3*x^5 + 
        174*Pi^4*x^5 - (600*I)*Pi^3*x^6 + 3600*Zeta[3] + 17370*x*Zeta[3] + 
        (720*I)*Pi*x*Zeta[3] + 36300*x^2*Zeta[3] + (1440*I)*Pi*x^2*Zeta[3] + 
        45330*x^3*Zeta[3] + (2160*I)*Pi*x^3*Zeta[3] + 36300*x^4*Zeta[3] + 
        (1440*I)*Pi*x^4*Zeta[3] + 17370*x^5*Zeta[3] + 
        (720*I)*Pi*x^5*Zeta[3] + 3600*x^6*Zeta[3])) + 
    HPL[{2}, -x]*(29393280*x*(88 - 70*x + 291*x^2 - 70*x^3 + 88*x^4)*
       HPL[{4}, -x] + 19595520*x*(1 + x + x^2)^2*HPL[{2, 2}, -x] + 
      29393280*x*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] + 
      2449440*Pi*(40*Pi + (668*I)*x - 599*Pi*x + (186*I)*Pi^2*x + 
        (3856*I)*x^2 - 2270*Pi*x^2 + (372*I)*Pi^2*x^2 + (7013*I)*x^3 - 
        3357*Pi*x^3 + (558*I)*Pi^2*x^3 + (3856*I)*x^4 - 2158*Pi*x^4 + 
        (372*I)*Pi^2*x^4 + (668*I)*x^5 - 391*Pi*x^5 + (186*I)*Pi^2*x^5 - 
        40*Pi*x^6)*Log[s] - 22044960*Pi*x*(55*I + 36*Pi + (246*I)*x + 
        72*Pi*x + (373*I)*x^2 + 108*Pi*x^2 + (246*I)*x^3 + 72*Pi*x^3 + 
        (55*I)*x^4 + 36*Pi*x^4)*Log[s]^2 - (529079040*I)*Pi*x*(1 + x + x^2)^2*
       Log[s]^3 + HPL[{3}, -x]*(-816480*(-680 - 2027*x - (432*I)*Pi*x - 
          858*x^2 - (816*I)*Pi*x^2 - 1511*x^3 + (3528*I)*Pi*x^3 - 1562*x^4 - 
          (816*I)*Pi*x^4 + 869*x^5 - (432*I)*Pi*x^5 + 440*x^6) - 
        58786560*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 1}, -x]*
       (-816480*(120 + 579*x + (48*I)*Pi*x + 1210*x^2 + (96*I)*Pi*x^2 + 
          1511*x^3 + (144*I)*Pi*x^3 + 1210*x^4 + (96*I)*Pi*x^4 + 579*x^5 + 
          (48*I)*Pi*x^5 + 120*x^6) + 58786560*x*(1 + x + x^2)^2*Log[s]) + 
      27216*(8020*Pi^2 + (1800*I)*Pi^3 + (13440*I)*Pi*x + 74790*Pi^2*x + 
        (30795*I)*Pi^3*x + 1830*Pi^4*x + (223580*I)*Pi*x^2 + 
        208920*Pi^2*x^2 + (41550*I)*Pi^3*x^2 + 3468*Pi^4*x^2 + 
        (292110*I)*Pi*x^3 + 315585*Pi^2*x^3 + (70035*I)*Pi^3*x^3 + 
        2826*Pi^4*x^3 + (223580*I)*Pi*x^4 + 138120*Pi^2*x^4 + 
        (47550*I)*Pi^3*x^4 + 3468*Pi^4*x^4 + (13440*I)*Pi*x^5 - 
        14670*Pi^2*x^5 - (15645*I)*Pi^3*x^5 + 1830*Pi^4*x^5 - 8020*Pi^2*x^6 - 
        (4200*I)*Pi^3*x^6 - 14400*Zeta[3] - 184320*x*Zeta[3] + 
        (18360*I)*Pi*x*Zeta[3] + 69120*x^2*Zeta[3] - (28080*I)*Pi*x^2*
         Zeta[3] + (100440*I)*Pi*x^3*Zeta[3] - 69120*x^4*Zeta[3] - 
        (28080*I)*Pi*x^4*Zeta[3] + 184320*x^5*Zeta[3] + 
        (18360*I)*Pi*x^5*Zeta[3] + 14400*x^6*Zeta[3])) + 
    HPL[{0}, -x]^2*(2449440*x*(1 + x + x^2)^2*HPL[{1}, -x]^4 - 
      7348320*x*(35 + 88*x + 88*x^3 + 35*x^4)*HPL[{2}, -x]^2 + 
      29393280*x*(11 + 32*x - 24*x^2 + 24*x^3 + 11*x^4)*HPL[{4}, -x] + 
      14696640*x*(35 + 28*x - 24*x^2 + 28*x^3 + 35*x^4)*HPL[{2, 2}, -x] - 
      176359680*x*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] + 
      1837080*x*(-1245 - (594*I)*Pi + 708*Pi^2 - 2846*x - (504*I)*Pi*x + 
        1620*Pi^2*x - 3188*x^2 - (276*I)*Pi*x^2 + 2430*Pi^2*x^2 - 950*x^3 + 
        (72*I)*Pi*x^3 + 1620*Pi^2*x^3 + (330*I)*Pi*x^4 + 708*Pi^2*x^4)*
       Log[s]^2 + 11022480*x*(132 + (84*I)*Pi + 386*x + (240*I)*Pi*x + 
        439*x^2 + (360*I)*Pi*x^2 + 194*x^3 + (240*I)*Pi*x^3 + (84*I)*Pi*x^4)*
       Log[s]^3 - 198404640*x*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*Log[s]^4 + 
      HPL[{1}, -x]^3*(-408240*(120 + 579*x - (48*I)*Pi*x + 1210*x^2 - 
          (96*I)*Pi*x^2 + 1511*x^3 - (144*I)*Pi*x^3 + 1210*x^4 - 
          (96*I)*Pi*x^4 + 579*x^5 - (48*I)*Pi*x^5 + 120*x^6) + 
        29393280*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 1}, -x]*
       (-2449440*(-80 - 23*x - (204*I)*Pi*x + 734*x^2 - (624*I)*Pi*x^2 + 
          633*x^3 - (936*I)*Pi*x^3 + 526*x^4 - (624*I)*Pi*x^4 + 917*x^5 - 
          (204*I)*Pi*x^5 + 320*x^6) + 529079040*x*(1 + x + x^2)^2*Log[s]) + 
      HPL[{3}, -x]*(4898880*x*(99 - (84*I)*Pi + 1782*x - (264*I)*Pi*x + 
          3012*x^2 - (180*I)*Pi*x^2 + 2510*x^3 - (240*I)*Pi*x^3 + 1234*x^4 - 
          (84*I)*Pi*x^4 + 160*x^5) + 88179840*x*(7 - 6*x - 9*x^2 - 6*x^3 + 
          7*x^4)*Log[s]) + HPL[{2}, -x]*
       (408240*x*(1252 - (594*I)*Pi - 102*Pi^2 + 11972*x - (11388*I)*Pi*x + 
          252*Pi^2*x + 21039*x^2 - (17058*I)*Pi*x^2 + 306*Pi^2*x^2 + 
          11164*x^3 - (12876*I)*Pi*x^3 + 156*Pi^2*x^3 + 2756*x^4 - 
          (7470*I)*Pi*x^4 - 102*Pi^2*x^4 - (960*I)*Pi*x^5) + 
        7348320*x*(11 + (36*I)*Pi - 594*x + (264*I)*Pi*x - 1119*x^2 + 
          (396*I)*Pi*x^2 - 882*x^3 + (264*I)*Pi*x^3 - 341*x^4 + 
          (36*I)*Pi*x^4)*Log[s] - 793618560*x*(1 + x + x^2)^2*Log[s]^2) + 
      HPL[{1}, -x]^2*(204120*(-1604 - (600*I)*Pi - 8882*x - (3192*I)*Pi*x + 
          654*Pi^2*x - 32512*x^2 - (5400*I)*Pi*x^2 + 1404*Pi^2*x^2 - 
          51105*x^3 - (6432*I)*Pi*x^3 + 2106*Pi^2*x^3 - 32512*x^4 - 
          (5640*I)*Pi*x^4 + 1404*Pi^2*x^4 - 8882*x^5 - (2964*I)*Pi*x^5 + 
          654*Pi^2*x^5 - 1604*x^6 - (840*I)*Pi*x^6) - 
        88179840*x*(1 + x + x^2)^2*HPL[{2}, -x] - 
        3674160*(40 + 149*x - (48*I)*Pi*x + 210*x^2 - (96*I)*Pi*x^2 + 
          211*x^3 - (144*I)*Pi*x^3 + 210*x^4 - (96*I)*Pi*x^4 + 149*x^5 - 
          (48*I)*Pi*x^5 + 40*x^6)*Log[s] + 132269760*x*(1 + x + x^2)^2*
         Log[s]^2) + 204120*x*Log[s]*(4068 + (5058*I)*Pi + 1188*Pi^2 - 
        (3456*I)*Pi^3 - 18790*x - (108*I)*Pi*x + 13278*Pi^2*x - 
        (7200*I)*Pi^3*x - 36876*x^2 + (4890*I)*Pi*x^2 + 19755*Pi^2*x^2 - 
        (10800*I)*Pi^3*x^2 - 34828*x^3 + (13692*I)*Pi*x^3 + 13230*Pi^2*x^3 - 
        (7200*I)*Pi^3*x^3 - (4008*I)*Pi*x^4 + 2346*Pi^2*x^4 - 
        (3456*I)*Pi^3*x^4 + 240*Pi^2*x^5 - 8640*Zeta[3] - 36720*x*Zeta[3] - 
        55080*x^2*Zeta[3] - 36720*x^3*Zeta[3] - 8640*x^4*Zeta[3]) + 
      2268*x*(943980 - (80280*I)*Pi - 95715*Pi^2 - (56430*I)*Pi^3 - 
        43182*Pi^4 + 5157620*x - (1576980*I)*Pi*x - 347550*Pi^2*x - 
        (633240*I)*Pi^3*x - 90360*Pi^4*x + 8302960*x^2 - (3653820*I)*Pi*x^2 - 
        729210*Pi^2*x^2 - (925740*I)*Pi^3*x^2 - 215892*Pi^4*x^2 + 
        5379620*x^3 - (3558720*I)*Pi*x^3 + 170670*Pi^2*x^3 - 
        (680040*I)*Pi^3*x^3 - 99288*Pi^4*x^3 - (80640*I)*Pi*x^4 + 
        102420*Pi^2*x^4 - (255510*I)*Pi^3*x^4 - 43182*Pi^4*x^4 + 
        48120*Pi^2*x^5 - (46800*I)*Pi^3*x^5 + 1639440*Zeta[3] + 
        (693360*I)*Pi*Zeta[3] + 2309040*x*Zeta[3] + (1503360*I)*Pi*x*
         Zeta[3] + 2103840*x^2*Zeta[3] + (1788480*I)*Pi*x^2*Zeta[3] + 
        822960*x^3*Zeta[3] + (1451520*I)*Pi*x^3*Zeta[3] + 
        562680*x^4*Zeta[3] + (693360*I)*Pi*x^4*Zeta[3] + 
        345600*x^5*Zeta[3]) + HPL[{1}, -x]*
       (29393280*x*(21 + 50*x + 75*x^2 + 50*x^3 + 21*x^4)*HPL[{3}, -x] + 
        176359680*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
        1224720*x*(-668 - (264*I)*Pi + 654*Pi^2 - 3856*x + (1416*I)*Pi*x + 
          1404*Pi^2*x - 7013*x^2 + (2724*I)*Pi*x^2 + 2106*Pi^2*x^2 - 
          3856*x^3 + (1752*I)*Pi*x^3 + 1404*Pi^2*x^3 - 668*x^4 + 
          (360*I)*Pi*x^4 + 654*Pi^2*x^4 - (240*I)*Pi*x^5)*Log[s] + 
        11022480*x*(55 + (48*I)*Pi + 246*x + (96*I)*Pi*x + 373*x^2 + 
          (144*I)*Pi*x^2 + 246*x^3 + (96*I)*Pi*x^3 + 55*x^4 + (48*I)*Pi*x^4)*
         Log[s]^2 + 264539520*x*(1 + x + x^2)^2*Log[s]^3 + 
        HPL[{2}, -x]*(2449440*(80 + 595*x - (84*I)*Pi*x + 550*x^2 - 
            (216*I)*Pi*x^2 + 633*x^3 - (324*I)*Pi*x^3 + 710*x^4 - 
            (216*I)*Pi*x^4 + 299*x^5 - (84*I)*Pi*x^5 + 160*x^6) - 
          529079040*x*(1 + x + x^2)^2*Log[s]) + 
        68040*(-960*Pi^2 - 2688*x - (5820*I)*Pi*x - 1497*Pi^2*x - 
          (3888*I)*Pi^3*x - 44716*x^2 - (111000*I)*Pi*x^2 + 15318*Pi^2*x^2 - 
          (8928*I)*Pi^3*x^2 - 58422*x^3 - (216432*I)*Pi*x^3 + 
          27375*Pi^2*x^3 - (13392*I)*Pi^3*x^3 - 44716*x^4 - 
          (153480*I)*Pi*x^4 + 16566*Pi^2*x^4 - (8928*I)*Pi^3*x^4 - 2688*x^5 - 
          (59496*I)*Pi*x^5 + 147*Pi^2*x^5 - (3888*I)*Pi^3*x^5 - 
          (9624*I)*Pi*x^6 - 1440*Pi^2*x^6 - 2376*x*Zeta[3] - 
          11664*x^2*Zeta[3] - 17496*x^3*Zeta[3] - 11664*x^4*Zeta[3] - 
          2376*x^5*Zeta[3]))) + 252*x*Log[s]*(-45570280 - (3958200*I)*Pi + 
      2565780*Pi^2 + (396630*I)*Pi^3 + 415503*Pi^4 + (35640*I)*Pi^5 - 
      202009480*x - (54030240*I)*Pi*x + 26614590*Pi^2*x - 
      (2572020*I)*Pi^3*x + 4137696*Pi^4*x + (418608*I)*Pi^5*x - 
      312878400*x^2 - (79156440*I)*Pi*x^2 + 38401920*Pi^2*x^2 - 
      (9537750*I)*Pi^3*x^2 + 8539992*Pi^4*x^2 + (627912*I)*Pi^5*x^2 - 
      202009480*x^3 - (50034240*I)*Pi*x^3 + 13623810*Pi^2*x^3 - 
      (10007820*I)*Pi^3*x^3 + 7476192*Pi^4*x^3 + (418608*I)*Pi^5*x^3 - 
      45570280*x^4 - (20949840*I)*Pi*x^4 - 729300*Pi^2*x^4 - 
      (4470660*I)*Pi^3*x^4 + 2712987*Pi^4*x^4 + (35640*I)*Pi^5*x^4 + 
      181440*Pi^4*x^5 + 50709240*Zeta[3] + (25446960*I)*Pi*Zeta[3] + 
      11152080*Pi^2*Zeta[3] + 168564240*x*Zeta[3] + 
      (48133440*I)*Pi*x*Zeta[3] + 33527520*Pi^2*x*Zeta[3] + 
      241901640*x^2*Zeta[3] + (50971680*I)*Pi*x^2*Zeta[3] + 
      50291280*Pi^2*x^2*Zeta[3] + 168564240*x^3*Zeta[3] + 
      (23405760*I)*Pi*x^3*Zeta[3] + 33527520*Pi^2*x^3*Zeta[3] + 
      50709240*x^4*Zeta[3] - (3071520*I)*Pi*x^4*Zeta[3] + 
      11152080*Pi^2*x^4*Zeta[3] + (2332800*I)*Pi*x^5*Zeta[3] - 
      45116352*Zeta[5] - 160869888*x*Zeta[5] - 241304832*x^2*Zeta[5] - 
      160869888*x^3*Zeta[5] - 45116352*x^4*Zeta[5]) + 
    x*(12288374560 + (2034113760*I)*Pi - 371453880*Pi^2 - 
      (335648880*I)*Pi^3 - 111867777*Pi^4 - (45841950*I)*Pi^5 + 
      7037964*Pi^6 + 54995956960*x + (22887466560*I)*Pi*x - 
      10925594400*Pi^2*x - (4185102600*I)*Pi^3*x + 24535980*Pi^4*x - 
      (170657928*I)*Pi^5*x + 22020480*Pi^6*x + 85415164800*x^2 + 
      (39422678400*I)*Pi*x^2 - 18463838400*Pi^2*x^2 - 
      (7008913800*I)*Pi^3*x^2 + 69093486*Pi^4*x^2 - (359543772*I)*Pi^5*x^2 + 
      24539328*Pi^6*x^2 + 54995956960*x^3 + (28018922400*I)*Pi*x^3 - 
      10422098400*Pi^2*x^3 - (3957599520*I)*Pi^3*x^3 + 139741308*Pi^4*x^3 - 
      (329925960*I)*Pi^5*x^3 + 17541504*Pi^6*x^3 + 12288374560*x^4 + 
      (9449596800*I)*Pi*x^4 - 2512400520*Pi^2*x^4 - (216760320*I)*Pi^3*x^4 + 
      183221703*Pi^4*x^4 - (124713918*I)*Pi^5*x^4 + 7037964*Pi^6*x^4 + 
      101860416*Pi^4*x^5 - (16873920*I)*Pi^5*x^5 - 8557315200*Zeta[3] - 
      (3260204640*I)*Pi*Zeta[3] + 3939788160*Pi^2*Zeta[3] - 
      (430284960*I)*Pi^3*Zeta[3] - 23941884960*x*Zeta[3] - 
      (8161534080*I)*Pi*x*Zeta[3] + 9655964640*Pi^2*x*Zeta[3] - 
      (1701544320*I)*Pi^3*x*Zeta[3] - 34257414240*x^2*Zeta[3] - 
      (9616501440*I)*Pi*x^2*Zeta[3] + 11697300720*Pi^2*x^2*Zeta[3] - 
      (3257755200*I)*Pi^3*x^2*Zeta[3] - 23941884960*x^3*Zeta[3] - 
      (7771256640*I)*Pi*x^3*Zeta[3] + 6507617760*Pi^2*x^3*Zeta[3] - 
      (1779926400*I)*Pi^3*x^3*Zeta[3] - 8557315200*x^4*Zeta[3] - 
      (2266548480*I)*Pi*x^4*Zeta[3] + 377485920*Pi^2*x^4*Zeta[3] - 
      (430284960*I)*Pi^3*x^4*Zeta[3] + (1309633920*I)*Pi*x^5*Zeta[3] + 
      261273600*Pi^2*x^5*Zeta[3] + 349453440*Zeta[3]^2 - 
      13063680*x*Zeta[3]^2 + 7740230400*x^2*Zeta[3]^2 - 
      13063680*x^3*Zeta[3]^2 + 349453440*x^4*Zeta[3]^2 + 837055296*Zeta[5] + 
      (5743446912*I)*Pi*Zeta[5] - 4107874176*x*Zeta[5] + 
      (17330277888*I)*Pi*x*Zeta[5] - 7533497664*x^2*Zeta[5] + 
      (25995416832*I)*Pi*x^2*Zeta[5] - 4029492096*x^3*Zeta[5] + 
      (17330277888*I)*Pi*x^3*Zeta[5] + 1875617856*x^4*Zeta[5] + 
      (5743446912*I)*Pi*x^4*Zeta[5] + 1175731200*x^5*Zeta[5]) + 
    HPL[{0}, -x]*((4898880*I)*Pi*x*(1 + x + x^2)^2*HPL[{1}, -x]^4 - 
      58786560*x*(37 - 4*x - 6*x^2 - 4*x^3 + 37*x^4)*HPL[{5}, -x] - 
      97977600*x*(9 - 10*x - 15*x^2 - 10*x^3 + 9*x^4)*HPL[{2, 3}, -x] - 
      58786560*x*(21 - 2*x - 3*x^2 - 2*x^3 + 21*x^4)*HPL[{3, 2}, -x] - 
      19595520*x*(1 + x + x^2)^2*HPL[{2, 1, 2}, -x] - 
      58786560*x*(1 + x + x^2)^2*HPL[{2, 2, 1}, -x] + 
      117573120*x*(1 + x + x^2)^2*HPL[{2, 1, 1, 1}, -x] + 
      1224720*x*(-1526 - (594*I)*Pi + 1026*Pi^2 - 4886*x - (1908*I)*Pi*x + 
        2808*Pi^2*x - 6069*x^2 - (2790*I)*Pi*x^2 + 4212*Pi^2*x^2 - 2990*x^3 - 
        (1908*I)*Pi*x^3 + 2808*Pi^2*x^3 - 281*x^4 - (594*I)*Pi*x^4 + 
        1026*Pi^2*x^4)*Log[s]^3 + 16533720*x*(55 + (48*I)*Pi + 164*x + 
        (144*I)*Pi*x + 198*x^2 + (216*I)*Pi*x^2 + 100*x^3 + (144*I)*Pi*x^3 + 
        11*x^4 + (48*I)*Pi*x^4)*Log[s]^4 - 238085568*x*(1 + x)^4*Log[s]^5 + 
      HPL[{2, 1, 1}, -x]*(4898880*(120 + 579*x + 1210*x^2 + 1511*x^3 + 
          1210*x^4 + 579*x^5 + 120*x^6) - 352719360*x*(1 + x + x^2)^2*
         Log[s]) + HPL[{2}, -x]^2*(1224720*(-380 - 1025*x - (348*I)*Pi*x - 
          62*x^2 - (912*I)*Pi*x^2 - 439*x^3 + (216*I)*Pi*x^3 - 518*x^4 - 
          (912*I)*Pi*x^4 + 893*x^5 - (348*I)*Pi*x^5 + 380*x^6) - 
        88179840*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 2}, -x]*
       (-2449440*(-60 + 211*x - (348*I)*Pi*x - 430*x^2 - (192*I)*Pi*x^2 - 
          439*x^3 + (504*I)*Pi*x^3 - 150*x^4 - (192*I)*Pi*x^4 - 343*x^5 - 
          (348*I)*Pi*x^5 + 60*x^6) + 176359680*x*(1 + x + x^2)^2*Log[s]) + 
      HPL[{1}, -x]^3*(816480*Pi*(-120*I - (579*I)*x + 36*Pi*x - 
          (1210*I)*x^2 + 72*Pi*x^2 - (1511*I)*x^3 + 108*Pi*x^3 - 
          (1210*I)*x^4 + 72*Pi*x^4 - (579*I)*x^5 + 36*Pi*x^5 - (120*I)*x^6) - 
        19595520*x*(1 + x + x^2)^2*HPL[{2}, -x] + (58786560*I)*Pi*x*
         (1 + x + x^2)^2*Log[s]) + HPL[{4}, -x]*
       (-4898880*x*(627 - (348*I)*Pi + 2630*x - (240*I)*Pi*x + 4609*x^2 + 
          (504*I)*Pi*x^2 + 4038*x^3 - (144*I)*Pi*x^3 + 1345*x^4 - 
          (348*I)*Pi*x^4 + 240*x^5) - 352719360*x*(3 - 2*x - 3*x^2 - 2*x^3 + 
          3*x^4)*Log[s]) + HPL[{3}, -x]*
       (816480*x*(470 + (3762*I)*Pi + 270*Pi^2 + 6124*x + (17532*I)*Pi*x - 
          396*Pi^2*x + 15033*x^2 + (24174*I)*Pi*x^2 - 594*Pi^2*x^2 + 
          14820*x^3 + (16908*I)*Pi*x^3 - 396*Pi^2*x^3 + 6408*x^4 + 
          (6582*I)*Pi*x^4 + 270*Pi^2*x^4 + 1604*x^5 + (1200*I)*Pi*x^5) + 
        14696640*x*(-143 + (12*I)*Pi + 214*x - (216*I)*Pi*x + 665*x^2 - 
          (324*I)*Pi*x^2 + 734*x^3 - (216*I)*Pi*x^3 + 457*x^4 + 
          (12*I)*Pi*x^4 + 40*x^5)*Log[s] + 529079040*x*(1 + x + x^2)^2*
         Log[s]^2) + HPL[{2, 1}, -x]*(-816480*(1604 - (1200*I)*Pi + 8882*x - 
          (2820*I)*Pi*x + 378*Pi^2*x + 32512*x^2 + (624*I)*Pi*x^2 + 
          1188*Pi^2*x^2 + 51105*x^3 + 1782*Pi^2*x^3 + 32512*x^4 - 
          (624*I)*Pi*x^4 + 1188*Pi^2*x^4 + 8882*x^5 + (2820*I)*Pi*x^5 + 
          378*Pi^2*x^5 + 1604*x^6 + (1200*I)*Pi*x^6) - 
        14696640*(40 + 149*x + 210*x^2 + 211*x^3 + 210*x^4 + 149*x^5 + 
          40*x^6)*Log[s] + 529079040*x*(1 + x + x^2)^2*Log[s]^2) + 
      204120*x*Log[s]^2*(4960 + (5058*I)*Pi + 1815*Pi^2 - (4428*I)*Pi^3 + 
        23368*x + (36720*I)*Pi*x + 852*Pi^2*x - (12744*I)*Pi^3*x + 
        24846*x^2 + (51858*I)*Pi*x^2 - 1746*Pi^2*x^2 - (19116*I)*Pi^3*x^2 + 
        7330*x^3 + (36720*I)*Pi*x^3 - 4044*Pi^2*x^3 - (12744*I)*Pi^3*x^3 + 
        892*x^4 + (5058*I)*Pi*x^4 - 4719*Pi^2*x^4 - (4428*I)*Pi^3*x^4 - 
        21384*Zeta[3] - 75168*x*Zeta[3] - 112752*x^2*Zeta[3] - 
        75168*x^3*Zeta[3] - 21384*x^4*Zeta[3]) + 13608*x*Log[s]*
       (387960 - (26760*I)*Pi - 44050*Pi^2 - (18810*I)*Pi^3 - 16392*Pi^4 + 
        926560*x - (1264740*I)*Pi*x + 249710*Pi^2*x + (9180*I)*Pi^3*x - 
        65496*Pi^4*x + 1465860*x^2 - (1851660*I)*Pi*x^2 + 197895*Pi^2*x^2 + 
        (26190*I)*Pi^3*x^2 - 98244*Pi^4*x^2 + 1000560*x^3 - 
        (1264740*I)*Pi*x^3 + 144650*Pi^2*x^3 + (19260*I)*Pi^3*x^3 - 
        65496*Pi^4*x^3 + 73300*x^4 - (26760*I)*Pi*x^4 + 68525*Pi^2*x^4 + 
        (19710*I)*Pi^3*x^4 - 16392*Pi^4*x^4 - (7200*I)*Pi^3*x^5 + 
        217800*Zeta[3] + (382320*I)*Pi*Zeta[3] - 206640*x*Zeta[3] + 
        (1153440*I)*Pi*x*Zeta[3] - 716040*x^2*Zeta[3] + 
        (1730160*I)*Pi*x^2*Zeta[3] - 664560*x^3*Zeta[3] + 
        (1153440*I)*Pi*x^3*Zeta[3] - 310320*x^4*Zeta[3] + 
        (382320*I)*Pi*x^4*Zeta[3] + 43200*x^5*Zeta[3]) + 
      HPL[{1}, -x]^2*(58786560*x*(1 + x + x^2)^2*HPL[{3}, -x] + 
        58786560*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] + 
        7348320*Pi*(-40*I - (149*I)*x + 36*Pi*x - (210*I)*x^2 + 72*Pi*x^2 - 
          (211*I)*x^3 + 108*Pi*x^3 - (210*I)*x^4 + 72*Pi*x^4 - (149*I)*x^5 + 
          36*Pi*x^5 - (40*I)*x^6)*Log[s] + (264539520*I)*Pi*x*(1 + x + x^2)^2*
         Log[s]^2 + HPL[{2}, -x]*(2449440*(120 + 579*x + 1210*x^2 + 
            1511*x^3 + 1210*x^4 + 579*x^5 + 120*x^6) - 
          176359680*x*(1 + x + x^2)^2*Log[s]) - (408240*I)*
         (1604*Pi - (400*I)*Pi^2 + 8882*Pi*x - (1303*I)*Pi^2*x + 138*Pi^3*x + 
          32512*Pi*x^2 - (1930*I)*Pi^2*x^2 + 276*Pi^3*x^2 + 51105*Pi*x^3 - 
          (1899*I)*Pi^2*x^3 + 414*Pi^3*x^3 + 32512*Pi*x^4 - 
          (1850*I)*Pi^2*x^4 + 276*Pi^3*x^4 + 8882*Pi*x^5 - 
          (1379*I)*Pi^2*x^5 + 138*Pi^3*x^5 + 1604*Pi*x^6 - (320*I)*Pi^2*x^6 - 
          (288*I)*x*Zeta[3] - (576*I)*x^2*Zeta[3] - (864*I)*x^3*Zeta[3] - 
          (576*I)*x^4*Zeta[3] - (288*I)*x^5*Zeta[3])) + 
      HPL[{2}, -x]*(19595520*x*(15 + 28*x - 156*x^2 + 28*x^3 + 15*x^4)*
         HPL[{3}, -x] + 19595520*x*(1 + x + x^2)^2*HPL[{2, 1}, -x] - 
        2449440*x*(-668 - (1056*I)*Pi + 102*Pi^2 - 3856*x - (864*I)*Pi*x + 
          588*Pi^2*x - 7013*x^2 + 882*Pi^2*x^2 - 3856*x^3 + (864*I)*Pi*x^3 + 
          588*Pi^2*x^3 - 668*x^4 + (1056*I)*Pi*x^4 + 102*Pi^2*x^4)*Log[s] - 
        22044960*x*(55 + 246*x + 373*x^2 + 246*x^3 + 55*x^4)*Log[s]^2 - 
        529079040*x*(1 + x + x^2)^2*Log[s]^3 + 
        136080*(1080*Pi^2 + 2688*x - (4512*I)*Pi*x + 15177*Pi^2*x + 
          (1368*I)*Pi^3*x + 44716*x^2 + (2424*I)*Pi*x^2 + 27162*Pi^2*x^2 + 
          (5184*I)*Pi^3*x^2 + 58422*x^3 + 27981*Pi^2*x^3 + 
          (9936*I)*Pi^3*x^3 + 44716*x^4 - (2424*I)*Pi*x^4 + 12618*Pi^2*x^4 + 
          (4896*I)*Pi^3*x^4 + 2688*x^5 + (4512*I)*Pi*x^5 - 1959*Pi^2*x^5 + 
          (1368*I)*Pi^3*x^5 + 360*Pi^2*x^6 + 3672*x*Zeta[3] - 
          5616*x^2*Zeta[3] + 20088*x^3*Zeta[3] - 5616*x^4*Zeta[3] + 
          3672*x^5*Zeta[3])) + HPL[{1}, -x]*(-29393280*x*(1 + x + x^2)^2*
         HPL[{2}, -x]^2 - 117573120*x*(9 + 22*x + 33*x^2 + 22*x^3 + 9*x^4)*
         HPL[{4}, -x] + 58786560*x*(1 + x + x^2)^2*HPL[{2, 2}, -x] - 
        117573120*x*(1 + x + x^2)^2*HPL[{2, 1, 1}, -x] + 
        22044960*Pi*x*(55*I + 36*Pi + (246*I)*x + 72*Pi*x + (373*I)*x^2 + 
          108*Pi*x^2 + (246*I)*x^3 + 72*Pi*x^3 + (55*I)*x^4 + 36*Pi*x^4)*
         Log[s]^2 + (529079040*I)*Pi*x*(1 + x + x^2)^2*Log[s]^3 + 
        HPL[{3}, -x]*(-4898880*(-60 + 211*x - (180*I)*Pi*x - 430*x^2 - 
            (456*I)*Pi*x^2 - 439*x^3 - (684*I)*Pi*x^3 - 150*x^4 - 
            (456*I)*Pi*x^4 - 343*x^5 - (180*I)*Pi*x^5 + 60*x^6) + 
          352719360*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 1}, -x]*
         (-4898880*(120 + 579*x + 1210*x^2 + 1511*x^3 + 1210*x^4 + 579*x^5 + 
            120*x^6) + 352719360*x*(1 + x + x^2)^2*Log[s]) + 
        HPL[{2}, -x]*(816480*(1604 - (240*I)*Pi + 8882*x + (888*I)*Pi*x + 
            138*Pi^2*x + 32512*x^2 - (480*I)*Pi*x^2 + 372*Pi^2*x^2 + 
            51105*x^3 + 558*Pi^2*x^3 + 32512*x^4 + (480*I)*Pi*x^4 + 
            372*Pi^2*x^4 + 8882*x^5 - (888*I)*Pi*x^5 + 138*Pi^2*x^5 + 
            1604*x^6 + (240*I)*Pi*x^6) + 14696640*(40 + 149*x + 210*x^2 + 
            211*x^3 + 210*x^4 + 149*x^5 + 40*x^6)*Log[s] - 
          529079040*x*(1 + x + x^2)^2*Log[s]^2) + 2449440*Log[s]*
         (-40*Pi^2 - (668*I)*Pi*x + 599*Pi^2*x - (138*I)*Pi^3*x - 
          (3856*I)*Pi*x^2 + 2270*Pi^2*x^2 - (276*I)*Pi^3*x^2 - 
          (7013*I)*Pi*x^3 + 3357*Pi^2*x^3 - (414*I)*Pi^3*x^3 - 
          (3856*I)*Pi*x^4 + 2158*Pi^2*x^4 - (276*I)*Pi^3*x^4 - 
          (668*I)*Pi*x^5 + 391*Pi^2*x^5 - (138*I)*Pi^3*x^5 + 40*Pi^2*x^6 - 
          288*x*Zeta[3] - 576*x^2*Zeta[3] - 864*x^3*Zeta[3] - 
          576*x^4*Zeta[3] - 288*x^5*Zeta[3]) + 
        27216*(-8020*Pi^2 - (1200*I)*Pi^3 - (13440*I)*Pi*x - 74790*Pi^2*x - 
          (23775*I)*Pi^3*x + 522*Pi^4*x - (223580*I)*Pi*x^2 - 
          208920*Pi^2*x^2 - (76470*I)*Pi^3*x^2 + 2100*Pi^4*x^2 - 
          (292110*I)*Pi*x^3 - 315585*Pi^2*x^3 - (102195*I)*Pi^3*x^3 + 
          3150*Pi^4*x^3 - (223580*I)*Pi*x^4 - 138120*Pi^2*x^4 - 
          (67830*I)*Pi^3*x^4 + 2100*Pi^4*x^4 - (13440*I)*Pi*x^5 + 
          14670*Pi^2*x^5 - (22155*I)*Pi^3*x^5 + 522*Pi^4*x^5 + 
          8020*Pi^2*x^6 - (3600*I)*Pi^3*x^6 + 10800*Zeta[3] + 
          142200*x*Zeta[3] + (14040*I)*Pi*x*Zeta[3] + 140400*x^2*Zeta[3] - 
          (6480*I)*Pi*x^2*Zeta[3] + 192960*x^3*Zeta[3] - 
          (9720*I)*Pi*x^3*Zeta[3] + 190800*x^4*Zeta[3] - 
          (6480*I)*Pi*x^4*Zeta[3] + 42480*x^5*Zeta[3] + (14040*I)*Pi*x^5*
           Zeta[3] + 32400*x^6*Zeta[3])) + 
      126*x*(-74996800 - (7916400*I)*Pi + 2467680*Pi^2 + (1311660*I)*Pi^3 + 
        467181*Pi^4 + (99144*I)*Pi^5 - 222372400*x + (85605840*I)*Pi*x - 
        44207040*Pi^2*x - (22023360*I)*Pi^3*x + 7730532*Pi^4*x + 
        (829440*I)*Pi^5*x - 312878400*x^2 + (140593680*I)*Pi*x^2 - 
        41462460*Pi^2*x^2 - (36461340*I)*Pi^3*x^2 + 10149678*Pi^4*x^2 + 
        (1150848*I)*Pi^5*x^2 - 181646560*x^3 + (85605840*I)*Pi*x^3 - 
        27281100*Pi^2*x^3 - (23090400*I)*Pi^3*x^3 + 5953284*Pi^4*x^3 + 
        (819072*I)*Pi^5*x^3 - 16143760*x^4 - (7916400*I)*Pi*x^4 + 
        1218840*Pi^2*x^4 - (11621340*I)*Pi^3*x^4 + 2665413*Pi^4*x^4 + 
        (99144*I)*Pi^5*x^4 - (1732320*I)*Pi^3*x^5 + 82080*Pi^4*x^5 + 
        75543840*Zeta[3] + (35497440*I)*Pi*Zeta[3] + 17800560*Pi^2*Zeta[3] + 
        272354400*x*Zeta[3] + (105442560*I)*Pi*x*Zeta[3] + 
        42975360*Pi^2*x*Zeta[3] + 407481840*x^2*Zeta[3] + 
        (153070560*I)*Pi*x^2*Zeta[3] + 64463040*Pi^2*x^2*Zeta[3] + 
        275451840*x^3*Zeta[3] + (101399040*I)*Pi*x^3*Zeta[3] + 
        42975360*Pi^2*x^3*Zeta[3] + 83430000*x^4*Zeta[3] + 
        (53771040*I)*Pi*x^4*Zeta[3] + 17800560*Pi^2*x^4*Zeta[3] + 
        10393920*x^5*Zeta[3] + (7776000*I)*Pi*x^5*Zeta[3] - 
        44649792*Zeta[5] - 184197888*x*Zeta[5] - 276296832*x^2*Zeta[5] - 
        184197888*x^3*Zeta[5] - 44649792*x^4*Zeta[5])) + 
    HPL[{1}, -x]*(117573120*x*(8 + 18*x + 27*x^2 + 18*x^3 + 8*x^4)*
       HPL[{5}, -x] + 19595520*x*(1 + x + x^2)^2*HPL[{2, 3}, -x] + 
      58786560*x*(1 + x + x^2)^2*HPL[{3, 2}, -x] - (117573120*I)*Pi*x*
       (1 + x + x^2)^2*HPL[{2, 1, 1}, -x] - 19595520*x*(1 + x + x^2)^2*
       HPL[{2, 1, 2}, -x] - 58786560*x*(1 + x + x^2)^2*HPL[{2, 2, 1}, -x] + 
      HPL[{2}, -x]^2*(1224720*(120 + 579*x + (48*I)*Pi*x + 1210*x^2 + 
          (96*I)*Pi*x^2 + 1511*x^3 + (144*I)*Pi*x^3 + 1210*x^4 + 
          (96*I)*Pi*x^4 + 579*x^5 + (48*I)*Pi*x^5 + 120*x^6) - 
        88179840*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 2}, -x]*
       (-2449440*(120 + 579*x + (48*I)*Pi*x + 1210*x^2 + (96*I)*Pi*x^2 + 
          1511*x^3 + (144*I)*Pi*x^3 + 1210*x^4 + (96*I)*Pi*x^4 + 579*x^5 + 
          (48*I)*Pi*x^5 + 120*x^6) + 176359680*x*(1 + x + x^2)^2*Log[s]) + 
      HPL[{4}, -x]*(-4898880*(200 + 173*x + (288*I)*Pi*x + 1410*x^2 + 
          (672*I)*Pi*x^2 + 1511*x^3 + (1008*I)*Pi*x^3 + 1010*x^4 + 
          (672*I)*Pi*x^4 + 985*x^5 + (288*I)*Pi*x^5 + 40*x^6) + 
        352719360*x*(1 + x + x^2)^2*Log[s]) + HPL[{2, 1}, -x]*
       (4898880*Pi*(-120*I - (579*I)*x + 36*Pi*x - (1210*I)*x^2 + 72*Pi*x^2 - 
          (1511*I)*x^3 + 108*Pi*x^3 - (1210*I)*x^4 + 72*Pi*x^4 - 
          (579*I)*x^5 + 36*Pi*x^5 - (120*I)*x^6) + (352719360*I)*Pi*x*
         (1 + x + x^2)^2*Log[s]) + HPL[{3}, -x]*
       (-816480*(1604 - (1080*I)*Pi + 8882*x - (1416*I)*Pi*x + 930*Pi^2*x + 
          32512*x^2 - (6360*I)*Pi*x^2 + 2148*Pi^2*x^2 + 51105*x^3 - 
          (6432*I)*Pi*x^3 + 3222*Pi^2*x^3 + 32512*x^4 - (4680*I)*Pi*x^4 + 
          2148*Pi^2*x^4 + 8882*x^5 - (4740*I)*Pi*x^5 + 930*Pi^2*x^5 + 
          1604*x^6 - (360*I)*Pi*x^6) - 14696640*(40 + 149*x + (48*I)*Pi*x + 
          210*x^2 + (96*I)*Pi*x^2 + 211*x^3 + (144*I)*Pi*x^3 + 210*x^4 + 
          (96*I)*Pi*x^4 + 149*x^5 + (48*I)*Pi*x^5 + 40*x^6)*Log[s] + 
        529079040*x*(1 + x + x^2)^2*Log[s]^2) + 
      HPL[{2}, -x]*(816480*Pi*(1604*I + 400*Pi + (8882*I)*x + 1303*Pi*x + 
          (186*I)*Pi^2*x + (32512*I)*x^2 + 1930*Pi*x^2 + (372*I)*Pi^2*x^2 + 
          (51105*I)*x^3 + 1899*Pi*x^3 + (558*I)*Pi^2*x^3 + (32512*I)*x^4 + 
          1850*Pi*x^4 + (372*I)*Pi^2*x^4 + (8882*I)*x^5 + 1379*Pi*x^5 + 
          (186*I)*Pi^2*x^5 + (1604*I)*x^6 + 320*Pi*x^6) - 
        19595520*x*(1 + x + x^2)^2*HPL[{3}, -x] + 19595520*x*(1 + x + x^2)^2*
         HPL[{2, 1}, -x] - 14696640*Pi*(-40*I - (149*I)*x + 36*Pi*x - 
          (210*I)*x^2 + 72*Pi*x^2 - (211*I)*x^3 + 108*Pi*x^3 - (210*I)*x^4 + 
          72*Pi*x^4 - (149*I)*x^5 + 36*Pi*x^5 - (40*I)*x^6)*Log[s] - 
        (529079040*I)*Pi*x*(1 + x + x^2)^2*Log[s]^2) + 
      (88179840*I)*x*(1 + x + x^2)^2*Log[s]^2*(Pi^3 + (6*I)*Zeta[3]) + 
      489888*Log[s]*((-200*I)*Pi^3 - (745*I)*Pi^3*x + 174*Pi^4*x - 
        (1050*I)*Pi^3*x^2 + 348*Pi^4*x^2 - (1055*I)*Pi^3*x^3 + 522*Pi^4*x^3 - 
        (1050*I)*Pi^3*x^4 + 348*Pi^4*x^4 - (745*I)*Pi^3*x^5 + 174*Pi^4*x^5 - 
        (200*I)*Pi^3*x^6 + 1200*Zeta[3] + 4470*x*Zeta[3] + 
        (720*I)*Pi*x*Zeta[3] + 6300*x^2*Zeta[3] + (1440*I)*Pi*x^2*Zeta[3] + 
        6330*x^3*Zeta[3] + (2160*I)*Pi*x^3*Zeta[3] + 6300*x^4*Zeta[3] + 
        (1440*I)*Pi*x^4*Zeta[3] + 4470*x^5*Zeta[3] + (720*I)*Pi*x^5*Zeta[3] + 
        1200*x^6*Zeta[3]) + 13608*((-16040*I)*Pi^3 - 3320*Pi^4 - 
        (88820*I)*Pi^3*x - 12917*Pi^4*x - (660*I)*Pi^5*x - 
        (325120*I)*Pi^3*x^2 - 14870*Pi^4*x^2 - (936*I)*Pi^5*x^2 - 
        (511050*I)*Pi^3*x^3 - 14457*Pi^4*x^3 - (1404*I)*Pi^5*x^3 - 
        (325120*I)*Pi^3*x^4 - 15670*Pi^4*x^4 - (936*I)*Pi^5*x^4 - 
        (88820*I)*Pi^3*x^5 - 10429*Pi^4*x^5 - (660*I)*Pi^5*x^5 - 
        (16040*I)*Pi^3*x^6 - 3160*Pi^4*x^6 + 96240*Zeta[3] - 
        (21600*I)*Pi*Zeta[3] + 532920*x*Zeta[3] + (123480*I)*Pi*x*Zeta[3] + 
        42840*Pi^2*x*Zeta[3] + 1950720*x^2*Zeta[3] + (54000*I)*Pi*x^2*
         Zeta[3] + 102960*Pi^2*x^2*Zeta[3] + 3066300*x^3*Zeta[3] + 
        (158040*I)*Pi*x^3*Zeta[3] + 154440*Pi^2*x^3*Zeta[3] + 
        1950720*x^4*Zeta[3] + (154800*I)*Pi*x^4*Zeta[3] + 
        102960*Pi^2*x^4*Zeta[3] + 532920*x^5*Zeta[3] - 
        (75960*I)*Pi*x^5*Zeta[3] + 42840*Pi^2*x^5*Zeta[3] + 
        96240*x^6*Zeta[3] + (21600*I)*Pi*x^6*Zeta[3] - 69120*x*Zeta[5] - 
        155520*x^2*Zeta[5] - 233280*x^3*Zeta[5] - 155520*x^4*Zeta[5] - 
                                   69120*x^5*Zeta[5])))/(7348320*x*(1 + x)^4);


==> anc/pt4L3pmpmHardEu.m <==
HpmpmEu[0]=1;

HpmpmEu[1]=(-67 + 12*Pi^2 - 277*x + 30*Pi^2*x - 420*x^2 + 45*Pi^2*x^2 - 277*x^3 +
   30*Pi^2*x^3 - 67*x^4 + 12*Pi^2*x^4 - 9*x*(2 + 3*x + 2*x^2)*HPL[{0}, x]^2 + 
   33*(1 + x)^4*Log[-(s/\[Mu]^2)] - 18*(1 + x)^4*Log[-(s/\[Mu]^2)]^2 + 
   HPL[{0}, x]*(3*(1 + x)*(11 + 19*x + 14*x^2) - 
                18*(1 + x)^4*Log[-(s/\[Mu]^2)]))/(9*(1 + x)^4);

 HpmpmEu[2]=(-55465 + 1005*Pi^2 + 333*Pi^4 - 229960*x + 60*Pi^2*x + 792*Pi^4*x -
   348990*x^2 + 6210*Pi^2*x^2 + 1188*Pi^4*x^2 - 229960*x^3 + 60*Pi^2*x^3 + 
   792*Pi^4*x^3 - 55465*x^4 + 1005*Pi^2*x^4 + 333*Pi^4*x^4 + 
   5940*(1 + x)^4*HPL[{-3}, x] + 270*x*(2 + 3*x + 2*x^2)*HPL[{0}, x]^4 + 
   HPL[{-1}, x]*(2970*Pi^2*(1 + x)^4 + 2970*(1 + x)^4*HPL[{0}, x]^2) - 
   1620*(Pi^2 - x + 2*Pi^2*x - 2*x^2 + 3*Pi^2*x^2 - x^3 + 2*Pi^2*x^3 + 
     Pi^2*x^4)*Log[-(s/\[Mu]^2)]^2 - 3960*(1 + x)^4*Log[-(s/\[Mu]^2)]^3 + 
   1620*(1 + x)^4*Log[-(s/\[Mu]^2)]^4 + HPL[{0}, x]^3*
    (-90*(1 + x)*(11 + 49*x + 17*x^2 + 11*x^3) + 1620*x*(2 + 3*x + 2*x^2)*
      Log[-(s/\[Mu]^2)]) + HPL[{0}, x]^2*(-540*x*(19 + 23*x + 19*x^2) - 
     540*(1 + x)*(11 + 19*x + 14*x^2)*Log[-(s/\[Mu]^2)] + 
     1620*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*Log[-(s/\[Mu]^2)]^2) + 
   15840*Zeta[3] + 63360*x*Zeta[3] + 95040*x^2*Zeta[3] + 63360*x^3*Zeta[3] + 
   15840*x^4*Zeta[3] - 30*(1 + x)^4*Log[-(s/\[Mu]^2)]*
    (-1078 + 33*Pi^2 + 108*Zeta[3]) + 
   HPL[{0}, x]*(-5940*(1 + x)^4*HPL[{-2}, x] - 
     1620*(Pi^2 - x + 2*Pi^2*x - 2*x^2 + 3*Pi^2*x^2 - x^3 + 2*Pi^2*x^3 + 
       Pi^2*x^4)*Log[-(s/\[Mu]^2)] - 270*(1 + x)*(33 + 71*x + 61*x^2 + 
       11*x^3)*Log[-(s/\[Mu]^2)]^2 + 3240*(1 + x)^4*Log[-(s/\[Mu]^2)]^3 - 
     30*(1 + x)*(-674 + 33*Pi^2 - 1482*x + 231*Pi^2*x - 1752*x^2 + 
       165*Pi^2*x^2 - 404*x^3 + 99*Pi^2*x^3 + 54*Zeta[3] + 162*x*Zeta[3] + 
                 162*x^2*Zeta[3] + 54*x^3*Zeta[3])))/(810*(1 + x)^4);

HpmpmEu[3]= -(-110224800*x^2*(6 - 9*x + 4*x^2)*HPL[{-6}, x] +
    11022480*x^2*(2 - 19*x + 2*x^2)*HPL[{-3}, x]^2 + 
    10206*x^2*(38 - 33*x + 28*x^2)*HPL[{0}, x]^6 + 
    HPL[{-5}, x]*(1224720*x*(88 - 456*x + 333*x^2 + 1020*x^3 + 11*x^4) + 
      44089920*x^2*(2 + 3*x + 2*x^2)*HPL[{0}, x]) + 
    HPL[{-1}, x]^3*(-1122660*Pi^2*x*(1 + x)^4 - 1122660*x*(1 + x)^4*
       HPL[{0}, x]^2) + HPL[{-2}, x]^2*(3674160*Pi^2*x^2*(5 - 9*x + 5*x^2) + 
      612360*(-1 + x)*x*(1 + x)*(11 + 324*x + 11*x^2)*HPL[{0}, x] + 
      11022480*x^2*(1 - 4*x + x^2)*HPL[{0}, x]^2) + 
    HPL[{-4}, x]*(-612360*x*(-151 + 1926*x - 36*Pi^2*x + 3400*x^2 + 
        342*Pi^2*x^2 + 2806*x^3 - 36*Pi^2*x^3 + 1915*x^4 + 432*x^5) + 
      44089920*x^2*(5 - 9*x + 5*x^2)*HPL[{-2}, x] + 
      2449440*x*(1 + x)*(-11 + 171*x - 138*x^2 + 22*x^3)*HPL[{-1}, x] - 
      1224720*x*(1 + x)*(77 - 75*x + 342*x^2 + 44*x^3)*HPL[{0}, x] + 
      3674160*x^2*(10 - 57*x + 2*x^2)*HPL[{0}, x]^2) - 
    176359680*x^2*(5 - 9*x + 5*x^2)*HPL[{-5, -1}, x] - 
    44089920*x^2*(5 - 9*x + 5*x^2)*HPL[{-4, -2}, x] - 
    1224720*x*(1 + x)*(11 + 1281*x - 1215*x^2 + 11*x^3)*HPL[{-4, -1}, x] + 
    1224720*(-1 + x)*x*(1 + x)*(11 + 324*x + 11*x^2)*HPL[{-3, -2}, x] - 
    1224720*(108 + 441*x + 1183*x^2 - 18*Pi^2*x^2 + 1700*x^3 + 171*Pi^2*x^3 + 
      1183*x^4 - 18*Pi^2*x^4 + 441*x^5 + 108*x^6)*HPL[{-3, -1}, x] - 
    1224720*Pi^2*(-1 + x)*x*(1 + x)*(11 + 116*x + 11*x^2)*HPL[{-2, -1}, x] - 
    13471920*x*(1 + x)^4*HPL[{-3, -1, -1}, x] - 
    34020*x*(523 + 36*Pi^2 + 2038*x + 36*Pi^2*x + 3030*x^2 + 54*Pi^2*x^2 + 
      2038*x^3 + 36*Pi^2*x^3 + 523*x^4 + 36*Pi^2*x^4)*Log[-(s/\[Mu]^2)]^4 - 
    2245320*x*(1 + x)^4*Log[-(s/\[Mu]^2)]^5 + 1224720*x*(1 + x)^4*
     Log[-(s/\[Mu]^2)]^6 + HPL[{0}, x]^5*(-61236*x^2*(-21 + 13*x + 45*x^2) + 
      612360*x^2*(2 + 3*x + 2*x^2)*Log[-(s/\[Mu]^2)]) + 
    HPL[{0}, x]^4*(8505*x^2*(1486 + 312*Pi^2 + 2829*x - 504*Pi^2*x + 
        3978*x^2 + 204*Pi^2*x^2 + 2193*x^3 + 648*x^4) - 
      102060*x*(22 + 98*x + 99*x^2 + 34*x^3 + 22*x^4)*Log[-(s/\[Mu]^2)] + 
      2449440*x^2*(2 + 3*x + 2*x^2)*Log[-(s/\[Mu]^2)]^2) - 
    22680*x*Log[-(s/\[Mu]^2)]^3*(-4402 + 264*Pi^2 - 17707*x + 858*Pi^2*x - 
      26610*x^2 + 1287*Pi^2*x^2 - 17707*x^3 + 858*Pi^2*x^3 - 4402*x^4 + 
      264*Pi^2*x^4 + 324*Zeta[3] + 1296*x*Zeta[3] + 1944*x^2*Zeta[3] + 
      1296*x^3*Zeta[3] + 324*x^4*Zeta[3]) + 2268*x*Log[-(s/\[Mu]^2)]^2*
     (-58865 + 7035*Pi^2 + 171*Pi^4 - 249590*x + 12390*Pi^2*x + 684*Pi^4*x - 
      381450*x^2 + 24840*Pi^2*x^2 + 1026*Pi^4*x^2 - 249590*x^3 + 
      12390*Pi^2*x^3 + 684*Pi^4*x^3 - 58865*x^4 + 7035*Pi^2*x^4 + 
      171*Pi^4*x^4 + 21780*Zeta[3] + 87120*x*Zeta[3] + 130680*x^2*Zeta[3] + 
      87120*x^3*Zeta[3] + 21780*x^4*Zeta[3]) + 
    HPL[{-3}, x]*(-6735960*x*(1 + x)^4*HPL[{-1}, x]^2 + 
      612360*x*(66 + 242*x + 213*x^2 + 26*x^3 + 55*x^4)*HPL[{0}, x]^2 + 
      1224720*x^2*(-2 + 33*x + 2*x^2)*HPL[{0}, x]^3 + 
      HPL[{-2}, x]*(-1224720*(-1 + x)*x*(1 + x)*(11 + 324*x + 11*x^2) - 
        22044960*x^2*(-3 + 2*x)*(-2 + 3*x)*HPL[{0}, x]) + 
      HPL[{-1}, x]*(1224720*(1 + x)^2*(108 + 225*x + 625*x^2 + 225*x^3 + 
          108*x^4) - 1224720*x*(1 + x)*(-11 + 225*x - 192*x^2 + 22*x^3)*
         HPL[{0}, x]) + 24698520*x*(1 + x)^4*Log[-(s/\[Mu]^2)] + 
      13471920*x*(1 + x)^4*Log[-(s/\[Mu]^2)]^2 + 
      HPL[{0}, x]*(204120*x*(-332 + 3336*x - 72*Pi^2*x + 5463*x^2 + 
          540*Pi^2*x^2 + 4246*x^3 + 3099*x^4 + 648*x^5) + 
        13471920*x*(1 + x)^4*Log[-(s/\[Mu]^2)]) - 
      68040*x*(2987 - 165*Pi^2 + 20759*x - 1488*Pi^2*x + 34338*x^2 - 
        558*Pi^2*x^2 + 20759*x^3 + 600*Pi^2*x^3 + 2987*x^4 + 33*Pi^2*x^4 - 
        7128*x*Zeta[3] + 17820*x^2*Zeta[3] - 7128*x^3*Zeta[3])) + 
    HPL[{0}, x]^3*(3674160*x^2*(2 + 3*x + 2*x^2)*HPL[{-2, -1}, x] - 
      34020*x*(121 + 2148*x - 36*Pi^2*x + 2760*x^2 - 54*Pi^2*x^2 + 1796*x^3 - 
        36*Pi^2*x^3 + 121*x^4)*Log[-(s/\[Mu]^2)] - 
      102060*x*(88 + 234*x + 231*x^2 + 74*x^3 + 22*x^4)*Log[-(s/\[Mu]^2)]^2 + 
      1224720*x*(1 + 10*x + 15*x^2 + 10*x^3 + x^4)*Log[-(s/\[Mu]^2)]^3 + 
      11340*x*(1043 + 66*Pi^2 + 16065*x + 996*Pi^2*x + 21396*x^2 - 
        243*Pi^2*x^2 + 9637*x^3 - 1536*Pi^2*x^3 + 2987*x^4 + 132*Pi^2*x^4 - 
        1188*x*Zeta[3] + 2106*x^2*Zeta[3] - 756*x^3*Zeta[3])) + 
    HPL[{-1}, x]^2*(306180*Pi^2*x^2*(1 + x)*(14 + 19*x + 11*x^2)*
       HPL[{0}, x] + 306180*(1 + x)^2*(108 + 225*x + 625*x^2 + 225*x^3 + 
        108*x^4)*HPL[{0}, x]^2 + 102060*x*(1 + x)*(-11 + 9*x + 24*x^2 + 
        22*x^3)*HPL[{0}, x]^3 + 306180*(1 + x)^2*(108*Pi^2 + 225*Pi^2*x + 
        625*Pi^2*x^2 + 225*Pi^2*x^3 + 108*Pi^2*x^4 - 22*x*Zeta[3] - 
        44*x^2*Zeta[3] - 22*x^3*Zeta[3])) + HPL[{0}, x]^2*
     (11022480*x^2*(2 - 19*x + 2*x^2)*HPL[{-3, -1}, x] - 
      612360*(-1 + x)*x*(1 + x)*(11 + 216*x + 11*x^2)*HPL[{-2, -1}, x] - 
      102060*x*(255 + 12*Pi^2 + 1344*x + 1809*x^2 + 1168*x^3 + 134*x^4 + 
        12*Pi^2*x^4)*Log[-(s/\[Mu]^2)]^2 - 204120*x*(66 + 158*x + 165*x^2 + 
        62*x^3)*Log[-(s/\[Mu]^2)]^3 + 1837080*x*(2 + 10*x + 15*x^2 + 10*x^3 + 
        2*x^4)*Log[-(s/\[Mu]^2)]^4 - 34020*x*Log[-(s/\[Mu]^2)]*
       (-2822 + 132*Pi^2 - 8622*x + 774*Pi^2*x - 11688*x^2 + 1089*Pi^2*x^2 - 
        6478*x^3 + 678*Pi^2*x^3 - 808*x^4 + 198*Pi^2*x^4 + 108*Zeta[3] + 
        648*x*Zeta[3] + 972*x^2*Zeta[3] + 648*x^3*Zeta[3] + 
        108*x^4*Zeta[3]) + 1134*x*(-27610 + 260050*x + 73950*Pi^2*x + 
        3654*Pi^4*x + 311100*x^2 + 154170*Pi^2*x^2 - 6021*Pi^4*x^2 + 
        321810*x^3 + 129360*Pi^2*x^3 + 2376*Pi^4*x^3 + 72585*Pi^2*x^4 + 
        19440*Pi^2*x^5 + 5940*Zeta[3] - 23400*x*Zeta[3] + 39420*x^2*Zeta[3] + 
        84600*x^3*Zeta[3] + 5940*x^4*Zeta[3])) + 
    HPL[{-2}, x]*(6735960*x*(1 + x)^4*HPL[{-1}, x]^2*HPL[{0}, x] - 
      204120*x*(55 + 264*x + 171*x^2 - 60*x^3 + 44*x^4)*HPL[{0}, x]^3 - 
      306180*x^2*(10 - 3*x + 8*x^2)*HPL[{0}, x]^4 + 
      HPL[{-1}, x]*(612360*Pi^2*(-1 + x)*x*(1 + x)*(11 - 92*x + 11*x^2) - 
        1224720*(1 + x)^2*(108 + 225*x + 625*x^2 + 225*x^3 + 108*x^4)*
         HPL[{0}, x] - 66134880*(-1 + x)*x^2*(1 + x)*HPL[{0}, x]^2) + 
      HPL[{0}, x]^2*(-102060*x*(-211 + 894*x + 120*Pi^2*x + 726*x^2 - 
          108*Pi^2*x^2 + 74*x^3 + 132*Pi^2*x^3 + 453*x^4) - 
        13471920*x*(1 + x)^4*Log[-(s/\[Mu]^2)]) - 
      20412*(-1080*Pi^2 - 5165*Pi^2*x - 2200*Pi^2*x^2 + 210*Pi^4*x^2 - 
        459*Pi^4*x^3 + 2200*Pi^2*x^4 + 300*Pi^4*x^4 + 5165*Pi^2*x^5 + 
        1080*Pi^2*x^6 + 1320*x*Zeta[3] - 36000*x^2*Zeta[3] + 
        36000*x^4*Zeta[3] - 1320*x^5*Zeta[3]) + 
      HPL[{0}, x]*(-24698520*x*(1 + x)^4*Log[-(s/\[Mu]^2)] - 
        13471920*x*(1 + x)^4*Log[-(s/\[Mu]^2)]^2 - 
        68040*x*(-2987 + 132*Pi^2 - 20759*x + 1572*Pi^2*x - 34338*x^2 + 
          261*Pi^2*x^2 - 20759*x^3 - 1344*Pi^2*x^3 - 2987*x^4 + 33*Pi^2*x^4 + 
          1944*x*Zeta[3] - 4212*x^2*Zeta[3] + 1944*x^3*Zeta[3]))) + 
    HPL[{-1}, x]*(51030*x*(1 + x)*(44 + 24*x + 117*x^2 + 11*x^3)*
       HPL[{0}, x]^4 + 13471920*x*(1 + x)^4*HPL[{-3, -1}, x] + 
      12349260*Pi^2*x*(1 + x)^4*Log[-(s/\[Mu]^2)] + 6735960*Pi^2*x*(1 + x)^4*
       Log[-(s/\[Mu]^2)]^2 + HPL[{0}, x]^3*
       (-102060*x*(1 + x)*(30 + 486*x + 851*x^2 + 515*x^3 + 216*x^4) + 
        6735960*x*(1 + x)^4*Log[-(s/\[Mu]^2)]) + 
      HPL[{0}, x]^2*(-34020*x*(2987 - 99*Pi^2 + 20759*x + 306*Pi^2*x + 
          34338*x^2 - 72*Pi^2*x^2 + 20759*x^3 - 378*Pi^2*x^3 + 2987*x^4 + 
          99*Pi^2*x^4) + 12349260*x*(1 + x)^4*Log[-(s/\[Mu]^2)] + 
        6735960*x*(1 + x)^4*Log[-(s/\[Mu]^2)]^2) - 
      3402*(29870*Pi^2*x + 99*Pi^4*x + 207590*Pi^2*x^2 + 3324*Pi^4*x^2 + 
        343380*Pi^2*x^3 + 1197*Pi^4*x^3 + 207590*Pi^2*x^4 - 1368*Pi^4*x^4 + 
        29870*Pi^2*x^5 + 660*Pi^4*x^5 - 38880*Zeta[3] - 158760*x*Zeta[3] - 
        425880*x^2*Zeta[3] - 612000*x^3*Zeta[3] - 425880*x^4*Zeta[3] - 
        158760*x^5*Zeta[3] - 38880*x^6*Zeta[3]) + 
      HPL[{0}, x]*(-13471920*x*(1 + x)^4*HPL[{-2, -1}, x] + 
        6735960*Pi^2*x*(1 + x)^4*Log[-(s/\[Mu]^2)] - 102060*(1 + x)*
         (216*Pi^2 + 696*Pi^2*x + 2186*Pi^2*x^2 + 2551*Pi^2*x^3 + 
          1181*Pi^2*x^4 + 432*Pi^2*x^5 - 264*x*Zeta[3] + 2304*x^2*Zeta[3] - 
          2700*x^3*Zeta[3] + 132*x^4*Zeta[3]))) + 126*x*Log[-(s/\[Mu]^2)]*
     (-1836650 - 127815*Pi^2 + 5643*Pi^4 - 7405460*x - 233970*Pi^2*x - 
      13068*Pi^4*x - 11137620*x^2 - 153450*Pi^2*x^2 - 19602*Pi^4*x^2 - 
      7405460*x^3 - 233970*Pi^2*x^3 - 13068*Pi^4*x^3 - 1836650*x^4 - 
      127815*Pi^2*x^4 + 5643*Pi^4*x^4 + 898560*Zeta[3] + 6480*Pi^2*Zeta[3] + 
      3565080*x*Zeta[3] - 32400*Pi^2*x*Zeta[3] + 5333040*x^2*Zeta[3] - 
      48600*Pi^2*x^2*Zeta[3] + 3565080*x^3*Zeta[3] - 32400*Pi^2*x^3*Zeta[3] + 
      898560*x^4*Zeta[3] + 6480*Pi^2*x^4*Zeta[3] - 233280*Zeta[5] - 
      933120*x*Zeta[5] - 1399680*x^2*Zeta[5] - 933120*x^3*Zeta[5] - 
      233280*x^4*Zeta[5]) + x*(600823405 - 12469170*Pi^2 - 5458320*Pi^4 - 
      89388*Pi^6 + 2680103020*x + 112892010*Pi^2*x + 23675274*Pi^4*x + 
      1250136*Pi^6*x + 4158559230*x^2 - 87629220*Pi^2*x^2 + 
      61177599*Pi^4*x^2 - 2758320*Pi^6*x^2 + 2680103020*x^3 + 
      112892010*Pi^2*x^3 + 36398754*Pi^4*x^3 + 1177236*Pi^6*x^3 + 
      600823405*x^4 - 12469170*Pi^2*x^4 + 24412941*Pi^4*x^4 - 
      89388*Pi^6*x^4 + 6246072*Pi^4*x^5 - 764036280*Zeta[3] - 
      35176680*Pi^2*Zeta[3] - 2744249760*x*Zeta[3] - 
      69264720*Pi^2*x*Zeta[3] - 3878370720*x^2*Zeta[3] - 
      4694760*Pi^2*x^2*Zeta[3] - 2744249760*x^3*Zeta[3] + 
      72802800*Pi^2*x^3*Zeta[3] - 764036280*x^4*Zeta[3] - 
      21704760*Pi^2*x^4*Zeta[3] + 13880160*Zeta[3]^2 + 
      298015200*x*Zeta[3]^2 - 522955440*x^2*Zeta[3]^2 + 
      298015200*x^3*Zeta[3]^2 + 13880160*x^4*Zeta[3]^2 - 15717240*Zeta[5] + 
      338839200*x*Zeta[5] + 552348720*x^2*Zeta[5] + 397625760*x^3*Zeta[5] + 
      38170440*x^4*Zeta[5]) + HPL[{0}, x]*
     (132269760*x^2*(2 + 3*x + 2*x^2)*HPL[{-4, -1}, x] + 
      44089920*x^2*(2 + 3*x + 2*x^2)*HPL[{-3, -2}, x] + 
      1224720*x*(1 + x)*(-11 + 225*x - 192*x^2 + 22*x^3)*HPL[{-3, -1}, x] + 
      1224720*(108 + 441*x + 1183*x^2 + 6*Pi^2*x^2 + 1700*x^3 + 9*Pi^2*x^3 + 
        1183*x^4 + 6*Pi^2*x^4 + 441*x^5 + 108*x^6)*HPL[{-2, -1}, x] + 
      13471920*x*(1 + x)^4*HPL[{-2, -1, -1}, x] - 
      34020*x*(1167 + 72*Pi^2 + 4252*x + 72*Pi^2*x + 6060*x^2 + 
        108*Pi^2*x^2 + 3900*x^3 + 72*Pi^2*x^3 + 925*x^4 + 72*Pi^2*x^4)*
       Log[-(s/\[Mu]^2)]^3 - 204120*x*(1 + x)*(44 + 90*x + 75*x^2 + 11*x^3)*
       Log[-(s/\[Mu]^2)]^4 + 3674160*x*(1 + x)^4*Log[-(s/\[Mu]^2)]^5 - 
      34020*x*Log[-(s/\[Mu]^2)]^2*(-5409 + 330*Pi^2 - 18779*x + 1302*Pi^2*x - 
        26610*x^2 + 1881*Pi^2*x^2 - 16635*x^3 + 1206*Pi^2*x^3 - 3395*x^4 + 
        396*Pi^2*x^4 + 324*Zeta[3] + 1296*x*Zeta[3] + 1944*x^2*Zeta[3] + 
        1296*x^3*Zeta[3] + 324*x^4*Zeta[3]) + 2268*x*Log[-(s/\[Mu]^2)]*
       (-72670 + 7035*Pi^2 + 171*Pi^4 - 280470*x + 2820*Pi^2*x + 684*Pi^4*x - 
        381450*x^2 + 8505*Pi^2*x^2 + 1026*Pi^4*x^2 - 218710*x^3 + 
        180*Pi^2*x^3 + 684*Pi^4*x^3 - 45060*x^4 + 1590*Pi^2*x^4 + 
        171*Pi^4*x^4 + 24750*Zeta[3] + 91440*x*Zeta[3] + 130680*x^2*Zeta[3] + 
        82800*x^3*Zeta[3] + 18810*x^4*Zeta[3]) - 
      126*x*(1163545 - 144645*Pi^2 - 3564*Pi^4 + 1833460*x - 2577120*Pi^2*x - 
        71766*Pi^4*x + 5568810*x^2 - 4558905*Pi^2*x^2 + 16362*Pi^4*x^2 + 
        5572000*x^3 - 2793840*Pi^2*x^3 + 108918*Pi^4*x^3 + 673105*x^4 - 
        534030*Pi^2*x^4 - 14850*Pi^4*x^4 + 792180*Zeta[3] - 
        3240*Pi^2*Zeta[3] + 81540*x*Zeta[3] + 191160*Pi^2*x*Zeta[3] + 
        5595480*x^2*Zeta[3] - 763020*Pi^2*x^2*Zeta[3] + 7852140*x^3*Zeta[3] + 
        74520*Pi^2*x^3*Zeta[3] + 2595780*x^4*Zeta[3] - 
        3240*Pi^2*x^4*Zeta[3] + 1049760*x^5*Zeta[3] + 116640*Zeta[5] + 
        116640*x*Zeta[5] + 174960*x^2*Zeta[5] + 116640*x^3*Zeta[5] + 
             116640*x^4*Zeta[5])))/(918540*x*(1 + x)^4);


==> anc/pt4L3pmpmHardPhy.m <==
HpmpmPhy[0]=1;

HpmpmPhy[1]=((1 + x)*(-67 + 12*Pi^2 - 210*x - (42*I)*Pi*x + 36*Pi^2*x - 210*x^2 -
     (57*I)*Pi*x^2 + 36*Pi^2*x^2 - 67*x^3 - (33*I)*Pi*x^3 + 12*Pi^2*x^3) - 
   9*x*(2 + 3*x + 2*x^2)*HPL[{0}, -x]^2 + 3*(11 + (6*I)*Pi)*(1 + x)^4*
    Log[s/\[Mu]^2] - 18*(1 + x)^4*Log[s/\[Mu]^2]^2 + 
   HPL[{0}, -x]*(3*(11 + (6*I)*Pi + 30*x + (12*I)*Pi*x + 33*x^2 + 
       (18*I)*Pi*x^2 + 14*x^3 + (12*I)*Pi*x^3 + (6*I)*Pi*x^4) - 
                 18*(1 + x)^4*Log[s/\[Mu]^2]))/(9*(1 + x)^4);

HpmpmPhy[2]= (270*x*(2 + 3*x + 2*x^2)*HPL[{0}, -x]^4 + (5940*I)*Pi*(1 + x)^4*
    HPL[{2}, -x] - 5940*(1 + x)^4*HPL[{3}, -x] - 
   270*(1 + x)*((-11*I)*Pi + 12*Pi^2 - 6*x - (61*I)*Pi*x + 36*Pi^2*x - 
     6*x^2 - (71*I)*Pi*x^2 + 36*Pi^2*x^2 - (33*I)*Pi*x^3 + 12*Pi^2*x^3)*
    Log[s/\[Mu]^2]^2 - (360*I)*(-11*I + 9*Pi)*(1 + x)^4*Log[s/\[Mu]^2]^3 + 
   1620*(1 + x)^4*Log[s/\[Mu]^2]^4 + HPL[{0}, -x]^3*
    (-90*(11 + 60*x + (12*I)*Pi*x + 66*x^2 + (18*I)*Pi*x^2 + 28*x^3 + 
       (12*I)*Pi*x^3 + 11*x^4) + 1620*x*(2 + 3*x + 2*x^2)*Log[s/\[Mu]^2]) + 
   HPL[{0}, -x]^2*(-270*((-11*I)*Pi + 6*Pi^2 + 38*x + 12*Pi^2*x + 46*x^2 + 
       18*Pi^2*x^2 + 38*x^3 + 12*Pi^2*x^3 + (11*I)*Pi*x^4 + 6*Pi^2*x^4) - 
     2970*(1 + x)^4*HPL[{1}, -x] - (540*I)*(-11*I + 6*Pi - (30*I)*x + 
       18*Pi*x - (33*I)*x^2 + 27*Pi*x^2 - (14*I)*x^3 + 18*Pi*x^3 + 6*Pi*x^4)*
      Log[s/\[Mu]^2] + 1620*(1 + 6*x + 9*x^2 + 6*x^3 + x^4)*
      Log[s/\[Mu]^2]^2) + 30*(1 + x)*Log[s/\[Mu]^2]*
    (1078 - 33*Pi^2 + (54*I)*Pi^3 + 3234*x - (54*I)*Pi*x + 153*Pi^2*x + 
     (162*I)*Pi^3*x + 3234*x^2 - (54*I)*Pi*x^2 + 243*Pi^2*x^2 + 
     (162*I)*Pi^3*x^2 + 1078*x^3 + 165*Pi^2*x^3 + (54*I)*Pi^3*x^3 - 
     108*Zeta[3] - 324*x*Zeta[3] - 324*x^2*Zeta[3] - 108*x^3*Zeta[3]) + 
   (1 + x)*(-55465 - (12120*I)*Pi + 1005*Pi^2 + 333*Pi^4 - 174495*x - 
     (52560*I)*Pi*x + 9315*Pi^2*x - (2520*I)*Pi^3*x + 999*Pi^4*x - 
     174495*x^2 - (44460*I)*Pi*x^2 + 9315*Pi^2*x^2 - (3420*I)*Pi^3*x^2 + 
     999*Pi^4*x^2 - 55465*x^3 - (20220*I)*Pi*x^3 + 1005*Pi^2*x^3 - 
     (1980*I)*Pi^3*x^3 + 333*Pi^4*x^3 + 15840*Zeta[3] + (1620*I)*Pi*Zeta[3] + 
     47520*x*Zeta[3] + (4860*I)*Pi*x*Zeta[3] + 47520*x^2*Zeta[3] + 
     (4860*I)*Pi*x^2*Zeta[3] + 15840*x^3*Zeta[3] + (1620*I)*Pi*x^3*Zeta[3]) + 
   HPL[{0}, -x]*((-5940*I)*Pi*(1 + x)^4*HPL[{1}, -x] + 
     5940*(1 + x)^4*HPL[{2}, -x] - 540*((-11*I)*Pi + 9*Pi^2 - 3*x - 
       (44*I)*Pi*x + 24*Pi^2*x - 6*x^2 - (66*I)*Pi*x^2 + 36*Pi^2*x^2 - 
       3*x^3 - (44*I)*Pi*x^3 + 24*Pi^2*x^3 - (11*I)*Pi*x^4 + 9*Pi^2*x^4)*
      Log[s/\[Mu]^2] - (270*I)*(-33*I + 24*Pi - (104*I)*x + 72*Pi*x - 
       (132*I)*x^2 + 108*Pi*x^2 - (72*I)*x^3 + 72*Pi*x^3 - (11*I)*x^4 + 
       24*Pi*x^4)*Log[s/\[Mu]^2]^2 + 3240*(1 + x)^4*Log[s/\[Mu]^2]^3 + 
     30*(674 - 33*Pi^2 + (54*I)*Pi^3 + 2156*x - (738*I)*Pi*x + 132*Pi^2*x + 
       (144*I)*Pi^3*x + 3234*x^2 - (936*I)*Pi*x^2 + 198*Pi^2*x^2 + 
       (216*I)*Pi^3*x^2 + 2156*x^3 - (738*I)*Pi*x^3 + 132*Pi^2*x^3 + 
       (144*I)*Pi^3*x^3 + 404*x^4 + 99*Pi^2*x^4 + (54*I)*Pi^3*x^4 - 
       54*Zeta[3] - 216*x*Zeta[3] - 324*x^2*Zeta[3] - 216*x^3*Zeta[3] - 
         54*x^4*Zeta[3])))/(810*(1 + x)^4);

HpmpmPhy[3]=(-10206*x^2*(38 - 33*x + 28*x^2)*HPL[{0}, -x]^6 +
   306180*(108 + 441*x + (33*I)*Pi*x + 1183*x^2 + (434*I)*Pi*x^2 - 
     24*Pi^2*x^2 + 1700*x^3 - (33*I)*Pi*x^3 - 36*Pi^2*x^3 + 1183*x^4 - 
     (478*I)*Pi*x^4 - 24*Pi^2*x^4 + 441*x^5 - (44*I)*Pi*x^5 + 108*x^6)*
    HPL[{2}, -x]^2 + 11022480*x^2*(18 - 17*x + 18*x^2)*HPL[{3}, -x]^2 - 
   612360*x*(1 + x)*(-151 + (154*I)*Pi + 2077*x - (150*I)*Pi*x + 24*Pi^2*x + 
     1323*x^2 + (684*I)*Pi*x^2 - 24*Pi^2*x^2 + 1483*x^3 + (88*I)*Pi*x^3 + 
     432*x^4)*HPL[{4}, -x] + 1224720*x*(88 - 456*x + (72*I)*Pi*x + 333*x^2 + 
     (108*I)*Pi*x^2 + 1020*x^3 + (72*I)*Pi*x^3 + 11*x^4)*HPL[{5}, -x] - 
   110224800*x^2*(6 - 9*x + 4*x^2)*HPL[{6}, -x] + 
   612360*Pi*(1 + x)*(-216*I - (666*I)*x - 11*Pi*x - (1700*I)*x^2 - 
     5*Pi*x^2 - (1700*I)*x^3 + 5*Pi*x^3 - (666*I)*x^4 + 11*Pi*x^4 - 
     (216*I)*x^5)*HPL[{2, 1}, -x] - 612360*(1 + x)*
    (108 + 333*x + (11*I)*Pi*x + 850*x^2 - (225*I)*Pi*x^2 + 850*x^3 + 
     (192*I)*Pi*x^3 + 333*x^4 - (22*I)*Pi*x^4 + 108*x^5)*HPL[{2, 2}, -x] - 
   204120*x*(11 + 1292*x - (216*I)*Pi*x + 66*x^2 - (324*I)*Pi*x^2 - 
     1204*x^3 - (216*I)*Pi*x^3 + 11*x^4)*HPL[{2, 3}, -x] + 
   44089920*x^2*(5 - 9*x + 5*x^2)*HPL[{2, 4}, -x] - 
   612360*x*(-11 + 644*x - (72*I)*Pi*x + 66*x^2 - (108*I)*Pi*x^2 - 556*x^3 - 
     (72*I)*Pi*x^3 + 33*x^4)*HPL[{3, 2}, -x] - 44089920*x^2*(5 - 9*x + 5*x^2)*
    HPL[{4, 2}, -x] + (13471920*I)*Pi*x*(1 + x)^4*HPL[{2, 1, 1}, -x] + 
   2245320*x*(1 + x)^4*HPL[{2, 1, 2}, -x] + 6735960*x*(1 + x)^4*
    HPL[{2, 2, 1}, -x] + 34020*x*(1 + x)*(523 - (66*I)*Pi + 144*Pi^2 + 
     1515*x - (450*I)*Pi*x + 432*Pi^2*x + 1515*x^2 - (540*I)*Pi*x^2 + 
     432*Pi^2*x^2 + 523*x^3 - (264*I)*Pi*x^3 + 144*Pi^2*x^3)*
    Log[s/\[Mu]^2]^4 + 204120*(11 + (18*I)*Pi)*x*(1 + x)^4*Log[s/\[Mu]^2]^5 - 
   1224720*x*(1 + x)^4*Log[s/\[Mu]^2]^6 + HPL[{0}, -x]^5*
    (61236*x^2*(-21 - (18*I)*Pi + 13*x + (63*I)*Pi*x + 45*x^2 - 
       (8*I)*Pi*x^2) - 612360*x^2*(2 + 3*x + 2*x^2)*Log[s/\[Mu]^2]) + 
   HPL[{0}, -x]^4*(8505*x*((-264*I)*Pi - 1486*x - (1932*I)*Pi*x + 
       228*Pi^2*x - 2829*x^2 - (720*I)*Pi*x^2 - 306*Pi^2*x^2 - 3978*x^3 + 
       (1212*I)*Pi*x^3 + 156*Pi^2*x^3 - 2193*x^4 - (264*I)*Pi*x^4 - 
       648*x^5) + 51030*x*(1 + x)*(44 + 24*x + 117*x^2 + 11*x^3)*
      HPL[{1}, -x] - 306180*x^2*(10 - 3*x + 8*x^2)*HPL[{2}, -x] + 
     102060*x*(22 + 98*x + (36*I)*Pi*x + 99*x^2 + (54*I)*Pi*x^2 + 34*x^3 + 
       (36*I)*Pi*x^3 + 22*x^4)*Log[s/\[Mu]^2] - 2449440*x^2*(2 + 3*x + 2*x^2)*
      Log[s/\[Mu]^2]^2) + 11340*x*(1 + x)*Log[s/\[Mu]^2]^3*
    (-8804 - (2775*I)*Pi + 528*Pi^2 - (324*I)*Pi^3 - 26610*x - 
     (8925*I)*Pi*x + 72*Pi^2*x - (972*I)*Pi^3*x - 26610*x^2 - 
     (9255*I)*Pi*x^2 - 468*Pi^2*x^2 - (972*I)*Pi^3*x^2 - 8804*x^3 - 
     (3501*I)*Pi*x^3 - 660*Pi^2*x^3 - (324*I)*Pi^3*x^3 + 648*Zeta[3] + 
     1944*x*Zeta[3] + 1944*x^2*Zeta[3] + 648*x^3*Zeta[3]) - 
   2268*x*(1 + x)*Log[s/\[Mu]^2]^2*(-58865 - (50925*I)*Pi + 13065*Pi^2 + 
     (2970*I)*Pi^3 + 711*Pi^4 - 190725*x - (198600*I)*Pi*x + 51885*Pi^2*x + 
     (3870*I)*Pi^3*x + 2133*Pi^4*x - 190725*x^2 - (200550*I)*Pi*x^2 + 
     54360*Pi^2*x^2 + (2070*I)*Pi^3*x^2 + 2133*Pi^4*x^2 - 58865*x^3 - 
     (81135*I)*Pi*x^3 + 18510*Pi^2*x^3 - (990*I)*Pi^3*x^3 + 711*Pi^4*x^3 + 
     21780*Zeta[3] + (4860*I)*Pi*Zeta[3] + 65340*x*Zeta[3] + 
     (14580*I)*Pi*x*Zeta[3] + 65340*x^2*Zeta[3] + (14580*I)*Pi*x^2*Zeta[3] + 
     21780*x^3*Zeta[3] + (4860*I)*Pi*x^3*Zeta[3]) + 
   HPL[{1}, -x]^2*((6735960*I)*Pi*x*(1 + x)^4*HPL[{2}, -x] - 
     6735960*x*(1 + x)^4*HPL[{3}, -x] + 1122660*x*(1 + x)^4*
      ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]^3*
    (-102060*x*(1 + x)*(-11 + 9*x + 24*x^2 + 22*x^3)*HPL[{1}, -x]^2 - 
     204120*x*(55 + 264*x + (60*I)*Pi*x + 171*x^2 - (18*I)*Pi*x^2 - 60*x^3 + 
       (48*I)*Pi*x^3 + 44*x^4)*HPL[{2}, -x] + 1224720*x^2*(-2 + 33*x + 2*x^2)*
      HPL[{3}, -x] - 3674160*x^2*(2 + 3*x + 2*x^2)*HPL[{2, 1}, -x] + 
     34020*x*(121 - (264*I)*Pi + 108*Pi^2 + 2148*x - (228*I)*Pi*x + 
       252*Pi^2*x + 2760*x^2 - (198*I)*Pi*x^2 + 378*Pi^2*x^2 + 1796*x^3 - 
       (36*I)*Pi*x^3 + 252*Pi^2*x^3 + 121*x^4 + (132*I)*Pi*x^4 + 
       108*Pi^2*x^4)*Log[s/\[Mu]^2] + 102060*x*(88 + (36*I)*Pi + 234*x + 
       (168*I)*Pi*x + 231*x^2 + (252*I)*Pi*x^2 + 74*x^3 + (168*I)*Pi*x^3 + 
       22*x^4 + (36*I)*Pi*x^4)*Log[s/\[Mu]^2]^2 - 
     1224720*x*(1 + 10*x + 15*x^2 + 10*x^3 + x^4)*Log[s/\[Mu]^2]^3 + 
     HPL[{1}, -x]*(-102060*x*(1 + x)*(30 - (22*I)*Pi + 486*x + (150*I)*Pi*x + 
         851*x^2 - (36*I)*Pi*x^2 + 515*x^3 + (44*I)*Pi*x^3 + 216*x^4) + 
       6735960*x*(1 + x)^4*Log[s/\[Mu]^2]) + 
     11340*x*(-1043 - (363*I)*Pi - 66*Pi^2 - (108*I)*Pi^3 - 16065*x - 
       (10902*I)*Pi*x + 1560*Pi^2*x - (576*I)*Pi^3*x - 21396*x^2 - 
       (16767*I)*Pi*x^2 + 1026*Pi^2*x^2 + (432*I)*Pi^3*x^2 - 9637*x^3 - 
       (17322*I)*Pi*x^3 - 336*Pi^2*x^3 - (432*I)*Pi^3*x^3 - 2987*x^4 - 
       (6942*I)*Pi*x^4 + 462*Pi^2*x^4 - (108*I)*Pi^3*x^4 - (1944*I)*Pi*x^5 + 
       1188*x*Zeta[3] - 2106*x^2*Zeta[3] + 756*x^3*Zeta[3])) + 
   HPL[{3}, -x]*(2245320*(11 - (6*I)*Pi)*x*(1 + x)^4*Log[s/\[Mu]^2] + 
     13471920*x*(1 + x)^4*Log[s/\[Mu]^2]^2 + 
     68040*x*(-2987 - (1359*I)*Pi - 429*Pi^2 - 20759*x + (8556*I)*Pi*x - 
       690*Pi^2*x - (180*I)*Pi^3*x - 34338*x^2 + (14211*I)*Pi*x^2 - 
       1359*Pi^2*x^2 + (1026*I)*Pi^3*x^2 - 20759*x^3 + (11286*I)*Pi*x^3 - 
       834*Pi^2*x^3 - (36*I)*Pi^3*x^3 - 2987*x^4 + (8934*I)*Pi*x^4 - 
       528*Pi^2*x^4 + (1944*I)*Pi*x^5 + 7128*x*Zeta[3] - 17820*x^2*Zeta[3] + 
       7128*x^3*Zeta[3])) + HPL[{0}, -x]^2*
    (-306180*(1 + x)*(108 + 333*x - (11*I)*Pi*x + 850*x^2 + (9*I)*Pi*x^2 + 
       850*x^3 + (24*I)*Pi*x^3 + 333*x^4 + (22*I)*Pi*x^4 + 108*x^5)*
      HPL[{1}, -x]^2 - 1122660*x*(1 + x)^4*HPL[{1}, -x]^3 - 
     2755620*x^2*(6 - 35*x + 6*x^2)*HPL[{2}, -x]^2 + 
     612360*x*(66 + 242*x - (12*I)*Pi*x + 213*x^2 + (198*I)*Pi*x^2 + 26*x^3 + 
       (12*I)*Pi*x^3 + 55*x^4)*HPL[{3}, -x] + 3674160*x^2*(10 - 57*x + 2*x^2)*
      HPL[{4}, -x] + 612360*x*(-11 - 216*x - (36*I)*Pi*x - (54*I)*Pi*x^2 + 
       216*x^3 - (36*I)*Pi*x^3 + 11*x^4)*HPL[{2, 1}, -x] + 
     5511240*x^2*(2 - 19*x + 2*x^2)*HPL[{2, 2}, -x] + 
     102060*x*(255 - (132*I)*Pi + 120*Pi^2 + 1344*x - (246*I)*Pi*x + 
       288*Pi^2*x + 1809*x^2 - (297*I)*Pi*x^2 + 432*Pi^2*x^2 + 1168*x^3 - 
       (150*I)*Pi*x^3 + 288*Pi^2*x^3 + 134*x^4 + (66*I)*Pi*x^4 + 
       120*Pi^2*x^4)*Log[s/\[Mu]^2]^2 + 204120*x*(66 + (54*I)*Pi + 158*x + 
       (180*I)*Pi*x + 165*x^2 + (270*I)*Pi*x^2 + 62*x^3 + (180*I)*Pi*x^3 + 
       (54*I)*Pi*x^4)*Log[s/\[Mu]^2]^3 - 1837080*x*(2 + 10*x + 15*x^2 + 
       10*x^3 + 2*x^4)*Log[s/\[Mu]^2]^4 + HPL[{2}, -x]*
      (102060*x*(211 - (198*I)*Pi - 894*x - (1056*I)*Pi*x + 60*Pi^2*x - 
         726*x^2 - (234*I)*Pi*x^2 + 54*Pi^2*x^2 - 74*x^3 + (888*I)*Pi*x^3 + 
         12*Pi^2*x^3 - 453*x^4 - (132*I)*Pi*x^4) - 13471920*x*(1 + x)^4*
        Log[s/\[Mu]^2]) + HPL[{1}, -x]*
      (34020*x*(-2987 - (633*I)*Pi + 99*Pi^2 - 20759*x - (6096*I)*Pi*x + 
         666*Pi^2*x - 34338*x^2 - (14211*I)*Pi*x^2 + 1179*Pi^2*x^2 - 
         20759*x^3 - (13746*I)*Pi*x^3 + 810*Pi^2*x^3 - 2987*x^4 - 
         (6942*I)*Pi*x^4 + 198*Pi^2*x^4 - (1944*I)*Pi*x^5) + 
       66134880*(-1 + x)*x^2*(1 + x)*HPL[{2}, -x] + 1122660*(11 + (6*I)*Pi)*x*
        (1 + x)^4*Log[s/\[Mu]^2] + 6735960*x*(1 + x)^4*Log[s/\[Mu]^2]^2) + 
     34020*x*Log[s/\[Mu]^2]*(-2822 - (1167*I)*Pi + 132*Pi^2 - (180*I)*Pi^3 - 
       8622*x - (1620*I)*Pi*x + 378*Pi^2*x - (396*I)*Pi^3*x - 11688*x^2 - 
       (2574*I)*Pi*x^2 + 495*Pi^2*x^2 - (594*I)*Pi^3*x^2 - 6478*x^3 - 
       (1620*I)*Pi*x^3 + 282*Pi^2*x^3 - (396*I)*Pi^3*x^3 - 808*x^4 - 
       (441*I)*Pi*x^4 + 198*Pi^2*x^4 - (180*I)*Pi^3*x^4 + 108*Zeta[3] + 
       648*x*Zeta[3] + 972*x^2*Zeta[3] + 648*x^3*Zeta[3] + 108*x^4*Zeta[3]) + 
     1134*x*(27610 + (53370*I)*Pi - 12060*Pi^2 - (5940*I)*Pi^3 - 1080*Pi^4 - 
       260050*x - (223290*I)*Pi*x + 65280*Pi^2*x - (23580*I)*Pi^3*x + 
       3096*Pi^4*x - 311100*x^2 - (291240*I)*Pi*x^2 + 58725*Pi^2*x^2 - 
       (11610*I)*Pi^3*x^2 - 15444*Pi^4*x^2 - 321810*x^3 - (94770*I)*Pi*x^3 + 
       106170*Pi^2*x^3 + (10980*I)*Pi^3*x^3 + 864*Pi^4*x^3 - 
       (65370*I)*Pi*x^4 + 24930*Pi^2*x^4 - (3960*I)*Pi^3*x^4 - 
       1080*Pi^4*x^4 + 9720*Pi^2*x^5 - 5940*Zeta[3] - (3240*I)*Pi*Zeta[3] + 
       23400*x*Zeta[3] + (16200*I)*Pi*x*Zeta[3] - 39420*x^2*Zeta[3] - 
       (92340*I)*Pi*x^2*Zeta[3] - 84600*x^3*Zeta[3] + 
       (3240*I)*Pi*x^3*Zeta[3] - 5940*x^4*Zeta[3] - (3240*I)*Pi*x^4*
        Zeta[3])) + HPL[{2}, -x]*
    (204120*x*(-55 - 652*x + (432*I)*Pi*x + 66*x^2 - (1728*I)*Pi*x^2 + 
       740*x^3 + (432*I)*Pi*x^3 + 77*x^4)*HPL[{3}, -x] - 
     88179840*x^2*(5 - 9*x + 5*x^2)*HPL[{4}, -x] - 
     2245320*x*(1 + x)^4*HPL[{2, 1}, -x] - 2245320*Pi*(11*I + 6*Pi)*x*
      (1 + x)^4*Log[s/\[Mu]^2] - (13471920*I)*Pi*x*(1 + x)^4*
      Log[s/\[Mu]^2]^2 + 13608*(1620*Pi^2 + (14935*I)*Pi*x + 4350*Pi^2*x + 
       (165*I)*Pi^3*x + (103795*I)*Pi*x^2 + 2745*Pi^2*x^2 - 
       (3900*I)*Pi^3*x^2 + 360*Pi^4*x^2 + (171690*I)*Pi*x^3 - 5445*Pi^2*x^3 + 
       (1260*I)*Pi^3*x^3 - 54*Pi^4*x^3 + (103795*I)*Pi*x^4 - 10005*Pi^2*x^4 + 
       (5820*I)*Pi^3*x^4 + 360*Pi^4*x^4 + (14935*I)*Pi*x^5 - 6165*Pi^2*x^5 + 
       (495*I)*Pi^3*x^5 - 1620*Pi^2*x^6 - 1980*x*Zeta[3] + 
       54000*x^2*Zeta[3] - (9720*I)*Pi*x^2*Zeta[3] + 
       (21060*I)*Pi*x^3*Zeta[3] - 54000*x^4*Zeta[3] - 
       (9720*I)*Pi*x^4*Zeta[3] + 1980*x^5*Zeta[3])) + 
   HPL[{1}, -x]*(-612360*Pi*(1 + x)*(-216*I - (666*I)*x - 11*Pi*x - 
       (1700*I)*x^2 - 5*Pi*x^2 - (1700*I)*x^3 + 5*Pi*x^3 - (666*I)*x^4 + 
       11*Pi*x^4 - (216*I)*x^5)*HPL[{2}, -x] + 3367980*x*(1 + x)^4*
      HPL[{2}, -x]^2 - 1224720*(1 + x)*(108 + 333*x + (11*I)*Pi*x + 850*x^2 - 
       (225*I)*Pi*x^2 + 850*x^3 + (192*I)*Pi*x^3 + 333*x^4 - (22*I)*Pi*x^4 + 
       108*x^5)*HPL[{3}, -x] - 2449440*x*(1 + x)*(-11 + 171*x - 138*x^2 + 
       22*x^3)*HPL[{4}, -x] - (13471920*I)*Pi*x*(1 + x)^4*HPL[{2, 1}, -x] - 
     6735960*x*(1 + x)^4*HPL[{2, 2}, -x] + 10206*(1 + x)*
      ((-2160*I)*Pi^3 - (6660*I)*Pi^3*x - 143*Pi^4*x - (17000*I)*Pi^3*x^2 + 
       395*Pi^4*x^2 - (17000*I)*Pi^3*x^3 - 329*Pi^4*x^3 - (6660*I)*Pi^3*x^4 + 
       165*Pi^4*x^4 - (2160*I)*Pi^3*x^5 + 12960*Zeta[3] + 39960*x*Zeta[3] + 
       (2640*I)*Pi*x*Zeta[3] + 102000*x^2*Zeta[3] - (23040*I)*Pi*x^2*
        Zeta[3] + 102000*x^3*Zeta[3] + (27000*I)*Pi*x^3*Zeta[3] + 
       39960*x^4*Zeta[3] - (1320*I)*Pi*x^4*Zeta[3] + 12960*x^5*Zeta[3])) + 
   126*x*(1 + x)*Log[s/\[Mu]^2]*(1836650 - (811080*I)*Pi + 345975*Pi^2 + 
     (126630*I)*Pi^3 - 5643*Pi^4 + (3078*I)*Pi^5 + 5568810*x - 
     (3125700*I)*Pi*x + 1637055*Pi^2*x + (622890*I)*Pi^3*x + 5751*Pi^4*x + 
     (9234*I)*Pi^5*x + 5568810*x^2 - (3740400*I)*Pi*x^2 + 1672155*Pi^2*x^2 + 
     (667440*I)*Pi^3*x^2 + 13851*Pi^4*x^2 + (9234*I)*Pi^5*x^2 + 1836650*x^3 - 
     (1308060*I)*Pi*x^3 + 889755*Pi^2*x^3 + (224640*I)*Pi^3*x^3 + 
     12177*Pi^4*x^3 + (3078*I)*Pi^5*x^3 - 898560*Zeta[3] + 
     (338580*I)*Pi*Zeta[3] - 35640*Pi^2*Zeta[3] - 2666520*x*Zeta[3] + 
     (1151820*I)*Pi*x*Zeta[3] - 106920*Pi^2*x*Zeta[3] - 2666520*x^2*Zeta[3] + 
     (1200420*I)*Pi*x^2*Zeta[3] - 106920*Pi^2*x^2*Zeta[3] - 
     898560*x^3*Zeta[3] + (445500*I)*Pi*x^3*Zeta[3] - 
     35640*Pi^2*x^3*Zeta[3] + 233280*Zeta[5] + 699840*x*Zeta[5] + 
     699840*x^2*Zeta[5] + 233280*x^3*Zeta[5]) + 
   x*(-600823405 - (84811230*I)*Pi + 12469170*Pi^2 - (34329960*I)*Pi^3 + 
     5458320*Pi^4 + (261954*I)*Pi^5 + 89388*Pi^6 - 2680103020*x - 
     (702072000*I)*Pi*x + 252040530*Pi^2*x - (228073860*I)*Pi^3*x + 
     58023756*Pi^4*x + (816480*I)*Pi^5*x + 627768*Pi^6*x - 4158559230*x^2 - 
     (701670060*I)*Pi*x^2 + 440416620*Pi^2*x^2 - (446994450*I)*Pi^3*x^2 + 
     114289056*Pi^4*x^2 - (122472*I)*Pi^5*x^2 - 119772*Pi^6*x^2 - 
     2680103020*x^3 - (231015960*I)*Pi*x^3 + 182004690*Pi^2*x^3 - 
     (328274100*I)*Pi^3*x^3 + 98915796*Pi^4*x^3 - (1088640*I)*Pi^5*x^3 + 
     67896*Pi^6*x^3 - 600823405*x^4 - (146606670*I)*Pi*x^4 - 
     18840570*Pi^2*x^4 - (61347510*I)*Pi^3*x^4 + 47479824*Pi^4*x^4 - 
     (411642*I)*Pi^5*x^4 + 89388*Pi^6*x^4 + 10287648*Pi^4*x^5 + 
     764036280*Zeta[3] + (213033240*I)*Pi*Zeta[3] + 35176680*Pi^2*Zeta[3] + 
     (408240*I)*Pi^3*Zeta[3] + 2744249760*x*Zeta[3] + 
     (459474120*I)*Pi*x*Zeta[3] + 32931360*Pi^2*x*Zeta[3] + 
     (13880160*I)*Pi^3*x*Zeta[3] + 3878370720*x^2*Zeta[3] + 
     (1376993520*I)*Pi*x^2*Zeta[3] + 49397040*Pi^2*x^2*Zeta[3] - 
     (67359600*I)*Pi^3*x^2*Zeta[3] + 2744249760*x^3*Zeta[3] + 
     (1438569720*I)*Pi*x^3*Zeta[3] + 32931360*Pi^2*x^3*Zeta[3] + 
     (4082400*I)*Pi^3*x^3*Zeta[3] + 764036280*x^4*Zeta[3] + 
     (440286840*I)*Pi*x^4*Zeta[3] + 35176680*Pi^2*x^4*Zeta[3] + 
     (408240*I)*Pi^3*x^4*Zeta[3] + (132269760*I)*Pi*x^5*Zeta[3] - 
     13880160*Zeta[3]^2 - 298015200*x*Zeta[3]^2 + 522955440*x^2*Zeta[3]^2 - 
     298015200*x^3*Zeta[3]^2 - 13880160*x^4*Zeta[3]^2 + 15717240*Zeta[5] - 
     (14696640*I)*Pi*Zeta[5] - 338839200*x*Zeta[5] - 
     (102876480*I)*Pi*x*Zeta[5] - 552348720*x^2*Zeta[5] - 
     (154314720*I)*Pi*x^2*Zeta[5] - 397625760*x^3*Zeta[5] - 
     (102876480*I)*Pi*x^3*Zeta[5] - 38170440*x^4*Zeta[5] - 
     (14696640*I)*Pi*x^4*Zeta[5]) + HPL[{0}, -x]*
    ((-2245320*I)*Pi*x*(1 + x)^4*HPL[{1}, -x]^3 - 
     306180*x*(-33 - 434*x + (108*I)*Pi*x + 33*x^2 - (630*I)*Pi*x^2 + 
       478*x^3 + (108*I)*Pi*x^3 + 44*x^4)*HPL[{2}, -x]^2 + 
     HPL[{1}, -x]^2*(306180*Pi*(1 + x)*(-216*I - (666*I)*x - 11*Pi*x - 
         (1700*I)*x^2 - 5*Pi*x^2 - (1700*I)*x^3 + 5*Pi*x^3 - (666*I)*x^4 + 
         11*Pi*x^4 - (216*I)*x^5) + 6735960*x*(1 + x)^4*HPL[{2}, -x]) - 
     1224720*x*(77 + 2*x - (60*I)*Pi*x + 267*x^2 + (342*I)*Pi*x^2 + 386*x^3 - 
       (12*I)*Pi*x^3 + 44*x^4)*HPL[{4}, -x] + 44089920*x^2*(2 + 3*x + 2*x^2)*
      HPL[{5}, -x] - 1224720*(108 + 441*x + (11*I)*Pi*x + 1183*x^2 + 
       (216*I)*Pi*x^2 - 12*Pi^2*x^2 + 1700*x^3 - 18*Pi^2*x^3 + 1183*x^4 - 
       (216*I)*Pi*x^4 - 12*Pi^2*x^4 + 441*x^5 - (11*I)*Pi*x^5 + 108*x^6)*
      HPL[{2, 1}, -x] + 612360*x*(-11 + 214*x + (36*I)*Pi*x + 33*x^2 - 
       (342*I)*Pi*x^2 - 170*x^3 + (36*I)*Pi*x^3 + 22*x^4)*HPL[{2, 2}, -x] + 
     22044960*x^2*(2 + 3*x + 2*x^2)*HPL[{2, 3}, -x] + 
     22044960*x^2*(2 + 3*x + 2*x^2)*HPL[{3, 2}, -x] + 
     13471920*x*(1 + x)^4*HPL[{2, 1, 1}, -x] + 
     34020*x*(1167 - (264*I)*Pi + 396*Pi^2 + 4252*x - (1320*I)*Pi*x + 
       1152*Pi^2*x + 6060*x^2 - (1980*I)*Pi*x^2 + 1728*Pi^2*x^2 + 3900*x^3 - 
       (1320*I)*Pi*x^3 + 1152*Pi^2*x^3 + 925*x^4 - (264*I)*Pi*x^4 + 
       396*Pi^2*x^4)*Log[s/\[Mu]^2]^3 + 204120*x*(44 + (54*I)*Pi + 134*x + 
       (180*I)*Pi*x + 165*x^2 + (270*I)*Pi*x^2 + 86*x^3 + (180*I)*Pi*x^3 + 
       11*x^4 + (54*I)*Pi*x^4)*Log[s/\[Mu]^2]^4 - 3674160*x*(1 + x)^4*
      Log[s/\[Mu]^2]^5 + HPL[{3}, -x]*
      (204120*x*(-332 + (330*I)*Pi + 3336*x + (1188*I)*Pi*x - 36*Pi^2*x + 
         5463*x^2 + (882*I)*Pi*x^2 - 54*Pi^2*x^2 + 4246*x^3 - 
         (108*I)*Pi*x^3 - 36*Pi^2*x^3 + 3099*x^4 + (264*I)*Pi*x^4 + 
         648*x^5) + 13471920*x*(1 + x)^4*Log[s/\[Mu]^2]) + 
     34020*x*Log[s/\[Mu]^2]^2*(-5409 - (1971*I)*Pi + 330*Pi^2 - 
       (252*I)*Pi^3 - 18779*x - (4692*I)*Pi*x + 60*Pi^2*x - (720*I)*Pi^3*x - 
       26610*x^2 - (7326*I)*Pi*x^2 - 198*Pi^2*x^2 - (1080*I)*Pi^3*x^2 - 
       16635*x^3 - (4692*I)*Pi*x^3 - 324*Pi^2*x^3 - (720*I)*Pi^3*x^3 - 
       3395*x^4 - (1971*I)*Pi*x^4 - 198*Pi^2*x^4 - (252*I)*Pi^3*x^4 + 
       324*Zeta[3] + 1296*x*Zeta[3] + 1944*x^2*Zeta[3] + 1296*x^3*Zeta[3] + 
       324*x^4*Zeta[3]) - 2268*x*Log[s/\[Mu]^2]*(-72670 - (77610*I)*Pi + 
       19095*Pi^2 + (5940*I)*Pi^3 + 1251*Pi^4 - 280470*x - (304710*I)*Pi*x + 
       48900*Pi^2*x + (7380*I)*Pi^3*x + 3924*Pi^4*x - 381450*x^2 - 
       (447660*I)*Pi*x^2 + 79785*Pi^2*x^2 + (8910*I)*Pi^3*x^2 + 
       5886*Pi^4*x^2 - 218710*x^3 - (304710*I)*Pi*x^3 + 46260*Pi^2*x^3 + 
       (4500*I)*Pi^3*x^3 + 3924*Pi^4*x^3 - 45060*x^4 - (77610*I)*Pi*x^4 + 
       24540*Pi^2*x^4 + 1251*Pi^4*x^4 + 24750*Zeta[3] + (6480*I)*Pi*Zeta[3] + 
       91440*x*Zeta[3] + (19440*I)*Pi*x*Zeta[3] + 130680*x^2*Zeta[3] + 
       (29160*I)*Pi*x^2*Zeta[3] + 82800*x^3*Zeta[3] + 
       (19440*I)*Pi*x^3*Zeta[3] + 18810*x^4*Zeta[3] + 
       (6480*I)*Pi*x^4*Zeta[3]) + HPL[{2}, -x]*
      (88179840*x^2*(1 - 4*x + x^2)*HPL[{3}, -x] - 24698520*x*(1 + x)^4*
        Log[s/\[Mu]^2] - 13471920*x*(1 + x)^4*Log[s/\[Mu]^2]^2 + 
       68040*x*(2987 + (996*I)*Pi + 165*Pi^2 + 20759*x - (1230*I)*Pi*x + 
         12*Pi^2*x - (180*I)*Pi^3*x + 34338*x^2 + 90*Pi^2*x^2 + 
         (270*I)*Pi^3*x^2 + 20759*x^3 + (1230*I)*Pi*x^3 + 12*Pi^2*x^3 - 
         (252*I)*Pi^3*x^3 + 2987*x^4 - (996*I)*Pi*x^4 + 165*Pi^2*x^4 - 
         1944*x*Zeta[3] + 4212*x^2*Zeta[3] - 1944*x^3*Zeta[3])) + 
     HPL[{1}, -x]*(1224720*(1 + x)*(108 + 333*x + 850*x^2 - (108*I)*Pi*x^2 + 
         850*x^3 + (108*I)*Pi*x^3 + 333*x^4 + 108*x^5)*HPL[{2}, -x] + 
       1224720*x*(1 + x)*(-11 + 225*x - 192*x^2 + 22*x^3)*HPL[{3}, -x] - 
       13471920*x*(1 + x)^4*HPL[{2, 1}, -x] + 2245320*Pi*(11*I + 6*Pi)*x*
        (1 + x)^4*Log[s/\[Mu]^2] + (13471920*I)*Pi*x*(1 + x)^4*
        Log[s/\[Mu]^2]^2 + 68040*(-324*Pi^2 - (2987*I)*Pi*x - 870*Pi^2*x - 
         (33*I)*Pi^3*x - (20759*I)*Pi*x^2 - 549*Pi^2*x^2 - (510*I)*Pi^3*x^2 - 
         (34338*I)*Pi*x^3 + 1089*Pi^2*x^3 - (351*I)*Pi^3*x^3 - 
         (20759*I)*Pi*x^4 + 2001*Pi^2*x^4 - (6*I)*Pi^3*x^4 - 
         (2987*I)*Pi*x^5 + 1233*Pi^2*x^5 - (132*I)*Pi^3*x^5 + 324*Pi^2*x^6 + 
         396*x*Zeta[3] - 3060*x^2*Zeta[3] + 594*x^3*Zeta[3] + 
         3852*x^4*Zeta[3] - 198*x^5*Zeta[3])) + 
     126*x*(1163545 - (811080*I)*Pi + 73515*Pi^2 + (126630*I)*Pi^3 - 
       3564*Pi^4 + (3078*I)*Pi^5 + 1833460*x - (9729360*I)*Pi*x + 
       2174880*Pi^2*x - (168480*I)*Pi^3*x + 168804*Pi^4*x + 
       (12312*I)*Pi^5*x + 5568810*x^2 - (12465900*I)*Pi*x^2 + 
       2091195*Pi^2*x^2 - (916920*I)*Pi^3*x^2 + 35802*Pi^4*x^2 + 
       (6804*I)*Pi^5*x^2 + 5572000*x^3 - (9729360*I)*Pi*x^3 + 
       801480*Pi^2*x^3 - (635580*I)*Pi^3*x^3 - 147852*Pi^4*x^3 + 
       (11016*I)*Pi^5*x^3 + 673105*x^4 - (811080*I)*Pi*x^4 + 
       752790*Pi^2*x^4 - (555120*I)*Pi^3*x^4 + 20790*Pi^4*x^4 + 
       (3078*I)*Pi^5*x^4 - (174960*I)*Pi^3*x^5 + 792180*Zeta[3] + 
       (338580*I)*Pi*Zeta[3] - 32400*Pi^2*Zeta[3] + 81540*x*Zeta[3] + 
       (2067120*I)*Pi*x*Zeta[3] - 129600*Pi^2*x*Zeta[3] + 
       5595480*x^2*Zeta[3] + (1642680*I)*Pi*x^2*Zeta[3] - 
       194400*Pi^2*x^2*Zeta[3] + 7852140*x^3*Zeta[3] - 
       (32400*I)*Pi*x^3*Zeta[3] - 129600*Pi^2*x^3*Zeta[3] + 
       2595780*x^4*Zeta[3] + (231660*I)*Pi*x^4*Zeta[3] - 
       32400*Pi^2*x^4*Zeta[3] + 1049760*x^5*Zeta[3] + 116640*Zeta[5] + 
       116640*x*Zeta[5] + 174960*x^2*Zeta[5] + 116640*x^3*Zeta[5] + 
            116640*x^4*Zeta[5])))/(918540*x*(1 + x)^4);


==> anc/pt4L3ppmmBareEu.m <==
AppmmEu[0]=1;

AppmmEu[1]=-4/ep^2 + (-11 + 6*HPL[{0}, x] + 12*Log[-s])/(3*ep) +
  (-67 + 12*Pi^2 + HPL[{0}, x]*(33 - 18*Log[-s]) + 33*Log[-s] - 18*Log[-s]^2)/
   9 + (ep*(-1616 + 33*Pi^2 - 3232*x + 282*Pi^2*x - 1616*x^2 + 231*Pi^2*x^2 + 
     216*(1 + x)^2*HPL[{-3}, x] - 18*(11 + 10*x)*HPL[{0}, x]^2 - 
     36*(1 + x)^2*HPL[{0}, x]^3 + HPL[{-1}, x]*(108*Pi^2*(1 + x)^2 + 
       108*(1 + x)^2*HPL[{0}, x]^2) - 12*(-67 + 12*Pi^2)*(1 + x)^2*Log[-s] - 
     198*(1 + x)^2*Log[-s]^2 + 72*(1 + x)^2*Log[-s]^3 + 
     HPL[{0}, x]*(-6*(1 + x)*(-134 + 21*Pi^2 - 140*x + 21*Pi^2*x) - 
       216*(1 + x)^2*HPL[{-2}, x] - 396*(1 + x)^2*Log[-s] + 
       108*(1 + x)^2*Log[-s]^2) + 1224*Zeta[3] + 2448*x*Zeta[3] + 
     1224*x^2*Zeta[3]))/(108*(1 + x)^2) + 
  (ep^2*(-97120 + 2010*Pi^2 + 369*Pi^4 - 194240*x + 16980*Pi^2*x + 
     738*Pi^4*x - 97120*x^2 + 14610*Pi^2*x^2 + 369*Pi^4*x^2 - 
     6480*(1 + x)^2*HPL[{-4}, x] + 540*(1 + x)^2*HPL[{0}, x]^4 + 
     HPL[{-1}, x]^2*(1620*Pi^2*(1 + x)^2 + 1620*(1 + x)^2*HPL[{0}, x]^2) - 
     6480*(1 + x)^2*HPL[{-3, -1}, x] + 180*(-67 + 12*Pi^2)*(1 + x)^2*
      Log[-s]^2 + 1980*(1 + x)^2*Log[-s]^3 - 540*(1 + x)^2*Log[-s]^4 + 
     HPL[{-3}, x]*(1080*x*(12 + 11*x) + 6480*(1 + x)^2*HPL[{-1}, x] - 
       6480*(1 + x)^2*Log[-s]) + HPL[{0}, x]^3*(-180*(-11 + 2*x + 11*x^2) + 
       1080*(1 + x)^2*Log[-s]) + HPL[{0}, x]^2*
      (180*(-67 + 9*Pi^2 - 65*x + 18*Pi^2*x + 9*Pi^2*x^2) + 
       3240*(1 + x)^2*HPL[{-2}, x] + 540*(11 + 10*x)*Log[-s]) + 
     27720*Zeta[3] + 68400*x*Zeta[3] + 39600*x^2*Zeta[3] - 
     30*Log[-s]*(-1616 + 33*Pi^2 - 3232*x + 282*Pi^2*x - 1616*x^2 + 
       231*Pi^2*x^2 + 1224*Zeta[3] + 2448*x*Zeta[3] + 1224*x^2*Zeta[3]) + 
     HPL[{-1}, x]*((-3240*Pi^2*(1 + x)^2 - 6480*(1 + x)^2*HPL[{-2}, x])*
        HPL[{0}, x] - 2160*(1 + x)^2*HPL[{0}, x]^3 - 3240*Pi^2*(1 + x)^2*
        Log[-s] + HPL[{0}, x]^2*(540*x*(12 + 11*x) - 3240*(1 + x)^2*
          Log[-s]) + 540*(12*Pi^2*x + 11*Pi^2*x^2 + 12*Zeta[3] + 
         24*x*Zeta[3] + 12*x^2*Zeta[3])) + HPL[{0}, x]*
      (6480*(1 + x)^2*HPL[{-2, -1}, x] + 180*(1 + x)*(-134 + 21*Pi^2 - 
         140*x + 21*Pi^2*x)*Log[-s] + 5940*(1 + x)^2*Log[-s]^2 - 
       1080*(1 + x)^2*Log[-s]^3 + HPL[{-2}, x]*(-1080*x*(12 + 11*x) + 
         6480*(1 + x)^2*Log[-s]) - 30*(-1616 + 33*Pi^2 - 3292*x + 
         282*Pi^2*x - 1676*x^2 + 231*Pi^2*x^2 + 720*Zeta[3] + 
         1440*x*Zeta[3] + 720*x^2*Zeta[3]))))/(3240*(1 + x)^2) - 
  (ep^3*(2332160 - 48480*Pi^2 - 4653*Pi^4 + 4664320*x - 408000*Pi^2*x - 
     8010*Pi^4*x + 2332160*x^2 - 350160*Pi^2*x^2 - 3465*Pi^4*x^2 - 
     77760*(1 + x)^2*HPL[{-5}, x] + 1944*(1 + x)^2*HPL[{0}, x]^5 + 
     HPL[{-1}, x]^3*(-6480*Pi^2*(1 + x)^2 - 6480*(1 + x)^2*HPL[{0}, x]^2) - 
     77760*(1 + x)^2*HPL[{-4, -1}, x] - 77760*(1 + x)^2*
      HPL[{-3, -1, -1}, x] + 720*(-67 + 12*Pi^2)*(1 + x)^2*Log[-s]^3 + 
     5940*(1 + x)^2*Log[-s]^4 - 1296*(1 + x)^2*Log[-s]^5 + 
     HPL[{-3, -1}, x]*(12960*x*(12 + 11*x) - 77760*(1 + x)^2*Log[-s]) + 
     HPL[{-4}, x]*(12960*x*(12 + 11*x) + 77760*(1 + x)^2*HPL[{-1}, x] - 
       77760*(1 + x)^2*Log[-s]) + HPL[{0}, x]^4*(-540*(-11 + 14*x + 22*x^2) + 
       6480*(1 + x)^2*Log[-s]) + HPL[{0}, x]^3*
      (360*(-134 + 15*Pi^2 + 14*x + 30*Pi^2*x + 140*x^2 + 15*Pi^2*x^2) + 
       12960*(1 + x)^2*HPL[{-2}, x] - 2160*(-11 + 2*x + 11*x^2)*Log[-s] + 
       6480*(1 + x)^2*Log[-s]^2) + HPL[{-3}, x]*
      (2160*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2) - 
       38880*(1 + x)^2*HPL[{-1}, x]^2 + 12960*x*(12 + 11*x)*Log[-s] - 
       38880*(1 + x)^2*Log[-s]^2 + HPL[{-1}, x]*(-12960*x*(12 + 11*x) + 
         77760*(1 + x)^2*Log[-s])) - 675360*Zeta[3] + 127440*Pi^2*Zeta[3] - 
     1661760*x*Zeta[3] + 254880*Pi^2*x*Zeta[3] - 977760*x^2*Zeta[3] + 
     127440*Pi^2*x^2*Zeta[3] - 180*Log[-s]^2*(-1616 + 33*Pi^2 - 3232*x + 
       282*Pi^2*x - 1616*x^2 + 231*Pi^2*x^2 + 1224*Zeta[3] + 2448*x*Zeta[3] + 
       1224*x^2*Zeta[3]) + 12*Log[-s]*(-97120 + 2010*Pi^2 + 369*Pi^4 - 
       194240*x + 16980*Pi^2*x + 738*Pi^4*x - 97120*x^2 + 14610*Pi^2*x^2 + 
       369*Pi^4*x^2 + 27720*Zeta[3] + 68400*x*Zeta[3] + 39600*x^2*Zeta[3]) + 
     HPL[{-1}, x]^2*((19440*Pi^2*(1 + x)^2 + 38880*(1 + x)^2*HPL[{-2}, x])*
        HPL[{0}, x] + 12960*(1 + x)^2*HPL[{0}, x]^3 + 
       19440*Pi^2*(1 + x)^2*Log[-s] + HPL[{0}, x]^2*(-3240*x*(12 + 11*x) + 
         19440*(1 + x)^2*Log[-s]) - 3240*(12*Pi^2*x + 11*Pi^2*x^2 + 
         12*Zeta[3] + 24*x*Zeta[3] + 12*x^2*Zeta[3])) + 
     HPL[{0}, x]^2*(38880*(1 + x)^2*HPL[{-2, -1}, x] + 
       2160*(-67 + 9*Pi^2 - 65*x + 18*Pi^2*x + 9*Pi^2*x^2)*Log[-s] + 
       3240*(11 + 10*x)*Log[-s]^2 + HPL[{-2}, x]*(-6480*x*(12 + 11*x) + 
         38880*(1 + x)^2*Log[-s]) - 180*(-1616 + 33*Pi^2 - 1564*x + 
         246*Pi^2*x + 198*Pi^2*x^2 + 216*Zeta[3] + 432*x*Zeta[3] + 
         216*x^2*Zeta[3])) + HPL[{0}, x]*
      (77760*(1 + x)^2*HPL[{-2, -1, -1}, x] + 1080*(1 + x)*
        (-134 + 21*Pi^2 - 140*x + 21*Pi^2*x)*Log[-s]^2 + 
       23760*(1 + x)^2*Log[-s]^3 - 3240*(1 + x)^2*Log[-s]^4 + 
       HPL[{-2, -1}, x]*(-12960*x*(12 + 11*x) + 77760*(1 + x)^2*Log[-s]) + 
       HPL[{-2}, x]*(-2160*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 
           3*Pi^2*x^2) - 12960*x*(12 + 11*x)*Log[-s] + 38880*(1 + x)^2*
          Log[-s]^2) - 360*Log[-s]*(-1616 + 33*Pi^2 - 3292*x + 282*Pi^2*x - 
         1676*x^2 + 231*Pi^2*x^2 + 720*Zeta[3] + 1440*x*Zeta[3] + 
         720*x^2*Zeta[3]) + 30*(-38848 + 804*Pi^2 + 63*Pi^4 - 79040*x + 
         6828*Pi^2*x + 126*Pi^4*x - 40192*x^2 + 5880*Pi^2*x^2 + 63*Pi^4*x^2 + 
         11088*Zeta[3] + 27360*x*Zeta[3] + 15840*x^2*Zeta[3])) + 
     HPL[{-1}, x]*(-9720*(1 + x)^2*HPL[{0}, x]^4 + 77760*(1 + x)^2*
        HPL[{-3, -1}, x] - 19440*Pi^2*(1 + x)^2*Log[-s]^2 + 
       HPL[{0}, x]^3*(4320*x*(12 + 11*x) - 25920*(1 + x)^2*Log[-s]) + 
       HPL[{0}, x]^2*(-1080*(15*Pi^2 + 144*x + 30*Pi^2*x + 140*x^2 + 
           15*Pi^2*x^2) - 38880*(1 + x)^2*HPL[{-2}, x] + 
         6480*x*(12 + 11*x)*Log[-s] - 19440*(1 + x)^2*Log[-s]^2) + 
       216*(3*Pi^4 - 720*Pi^2*x + 6*Pi^4*x - 700*Pi^2*x^2 + 3*Pi^4*x^2 - 
         720*x*Zeta[3] - 660*x^2*Zeta[3]) + 6480*Log[-s]*
        (12*Pi^2*x + 11*Pi^2*x^2 + 12*Zeta[3] + 24*x*Zeta[3] + 
         12*x^2*Zeta[3]) + HPL[{0}, x]*(-77760*(1 + x)^2*HPL[{-2, -1}, x] - 
         38880*Pi^2*(1 + x)^2*Log[-s] + HPL[{-2}, x]*(12960*x*(12 + 11*x) - 
           77760*(1 + x)^2*Log[-s]) + 6480*(12*Pi^2*x + 11*Pi^2*x^2 + 
           12*Zeta[3] + 24*x*Zeta[3] + 12*x^2*Zeta[3]))) - 1041984*Zeta[5] - 
     2083968*x*Zeta[5] - 1041984*x^2*Zeta[5]))/(38880*(1 + x)^2) - 
  (ep^4*(13995520 - 291360*Pi^2 - 28341*Pi^4 + 54*Pi^6 + 27991040*x - 
     2448960*Pi^2*x - 48906*Pi^4*x + 108*Pi^6*x + 13995520*x^2 - 
     2100000*Pi^2*x^2 - 20781*Pi^4*x^2 + 54*Pi^6*x^2 + 
     233280*(1 + x)^2*HPL[{-6}, x] - 1296*(1 + x)^2*HPL[{0}, x]^6 + 
     HPL[{-1}, x]^4*(-4860*Pi^2*(1 + x)^2 - 4860*(1 + x)^2*HPL[{0}, x]^2) + 
     233280*(1 + x)^2*HPL[{-5, -1}, x] + 233280*(1 + x)^2*
      HPL[{-4, -1, -1}, x] + 233280*(1 + x)^2*HPL[{-3, -1, -1, -1}, x] - 
     540*(-67 + 12*Pi^2)*(1 + x)^2*Log[-s]^4 - 3564*(1 + x)^2*Log[-s]^5 + 
     648*(1 + x)^2*Log[-s]^6 + HPL[{0}, x]^5*(324*(-11 + 26*x + 33*x^2) - 
       5832*(1 + x)^2*Log[-s]) + HPL[{-4, -1}, x]*(-38880*x*(12 + 11*x) + 
       233280*(1 + x)^2*Log[-s]) + HPL[{-3, -1, -1}, x]*
      (-38880*x*(12 + 11*x) + 233280*(1 + x)^2*Log[-s]) + 
     HPL[{-5}, x]*(-38880*x*(12 + 11*x) - 233280*(1 + x)^2*HPL[{-1}, x] + 
       233280*(1 + x)^2*Log[-s]) + HPL[{0}, x]^4*
      (-540*(-67 + 6*Pi^2 + 79*x + 12*Pi^2*x + 140*x^2 + 6*Pi^2*x^2) - 
       9720*(1 + x)^2*HPL[{-2}, x] + 1620*(-11 + 14*x + 22*x^2)*Log[-s] - 
       9720*(1 + x)^2*Log[-s]^2) + HPL[{-3, -1}, x]*
      (-6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2) - 
       38880*x*(12 + 11*x)*Log[-s] + 116640*(1 + x)^2*Log[-s]^2) + 
     HPL[{-4}, x]*(-6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2) + 
       116640*(1 + x)^2*HPL[{-1}, x]^2 - 38880*x*(12 + 11*x)*Log[-s] + 
       116640*(1 + x)^2*Log[-s]^2 + HPL[{-1}, x]*(38880*x*(12 + 11*x) - 
         233280*(1 + x)^2*Log[-s])) - 4072320*Zeta[3] + 83160*Pi^2*Zeta[3] - 
     10010880*x*Zeta[3] + 749520*Pi^2*x*Zeta[3] - 5882400*x^2*Zeta[3] + 
     617760*Pi^2*x^2*Zeta[3] + 1814400*Zeta[3]^2 + 3628800*x*Zeta[3]^2 + 
     1814400*x^2*Zeta[3]^2 + 180*Log[-s]^3*(-1616 + 33*Pi^2 - 3232*x + 
       282*Pi^2*x - 1616*x^2 + 231*Pi^2*x^2 + 1224*Zeta[3] + 2448*x*Zeta[3] + 
       1224*x^2*Zeta[3]) - 18*Log[-s]^2*(-97120 + 2010*Pi^2 + 369*Pi^4 - 
       194240*x + 16980*Pi^2*x + 738*Pi^4*x - 97120*x^2 + 14610*Pi^2*x^2 + 
       369*Pi^4*x^2 + 27720*Zeta[3] + 68400*x*Zeta[3] + 39600*x^2*Zeta[3]) + 
     HPL[{0}, x]^3*(-38880*(1 + x)^2*HPL[{-2, -1}, x] - 
       1080*(-134 + 15*Pi^2 + 14*x + 30*Pi^2*x + 140*x^2 + 15*Pi^2*x^2)*
        Log[-s] + 3240*(-11 + 2*x + 11*x^2)*Log[-s]^2 - 
       6480*(1 + x)^2*Log[-s]^3 + HPL[{-2}, x]*(6480*x*(12 + 11*x) - 
         38880*(1 + x)^2*Log[-s]) + 180*(-1616 + 33*Pi^2 + 164*x + 
         210*Pi^2*x + 1676*x^2 + 165*Pi^2*x^2 - 288*Zeta[3] - 576*x*Zeta[3] - 
         288*x^2*Zeta[3])) + HPL[{-1}, x]^3*
      ((19440*Pi^2*(1 + x)^2 + 38880*(1 + x)^2*HPL[{-2}, x])*HPL[{0}, x] + 
       12960*(1 + x)^2*HPL[{0}, x]^3 + 19440*Pi^2*(1 + x)^2*Log[-s] + 
       HPL[{0}, x]^2*(-3240*x*(12 + 11*x) + 19440*(1 + x)^2*Log[-s]) - 
       3240*(12*Pi^2*x + 11*Pi^2*x^2 + 12*Zeta[3] + 24*x*Zeta[3] + 
         12*x^2*Zeta[3])) + HPL[{0}, x]^2*
      (-116640*(1 + x)^2*HPL[{-2, -1, -1}, x] - 
       3240*(-67 + 9*Pi^2 - 65*x + 18*Pi^2*x + 9*Pi^2*x^2)*Log[-s]^2 - 
       3240*(11 + 10*x)*Log[-s]^3 + HPL[{-2, -1}, x]*(19440*x*(12 + 11*x) - 
         116640*(1 + x)^2*Log[-s]) + HPL[{-2}, x]*
        (3240*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2) + 
         19440*x*(12 + 11*x)*Log[-s] - 58320*(1 + x)^2*Log[-s]^2) + 
       36*(48560 - 1005*Pi^2 + 27*Pi^4 + 46960*x - 7455*Pi^2*x + 54*Pi^4*x - 
         6300*Pi^2*x^2 + 27*Pi^4*x^2 - 13860*Zeta[3] - 19080*x*Zeta[3] - 
         5940*x^2*Zeta[3]) + 540*Log[-s]*(-1616 + 33*Pi^2 - 1564*x + 
         246*Pi^2*x + 198*Pi^2*x^2 + 216*Zeta[3] + 432*x*Zeta[3] + 
         216*x^2*Zeta[3])) + HPL[{-3}, x]*(-38880*(1 + x)^2*HPL[{-1}, x]^3 - 
       6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2)*Log[-s] - 
       19440*x*(12 + 11*x)*Log[-s]^2 + 38880*(1 + x)^2*Log[-s]^3 + 
       HPL[{-1}, x]^2*(-19440*x*(12 + 11*x) + 116640*(1 + x)^2*Log[-s]) + 
       HPL[{-1}, x]*(6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 
           3*Pi^2*x^2) + 38880*x*(12 + 11*x)*Log[-s] - 116640*(1 + x)^2*
          Log[-s]^2) + 1080*(-1728*x + 36*Pi^2*x - 1676*x^2 + 33*Pi^2*x^2 + 
         504*Zeta[3] + 1008*x*Zeta[3] + 504*x^2*Zeta[3])) + 
     HPL[{-1}, x]^2*(-14580*(1 + x)^2*HPL[{0}, x]^4 + 
       116640*(1 + x)^2*HPL[{-3, -1}, x] - 29160*Pi^2*(1 + x)^2*Log[-s]^2 + 
       HPL[{0}, x]^3*(6480*x*(12 + 11*x) - 38880*(1 + x)^2*Log[-s]) + 
       HPL[{0}, x]^2*(-1620*(15*Pi^2 + 144*x + 30*Pi^2*x + 140*x^2 + 
           15*Pi^2*x^2) - 58320*(1 + x)^2*HPL[{-2}, x] + 
         9720*x*(12 + 11*x)*Log[-s] - 29160*(1 + x)^2*Log[-s]^2) + 
       324*(3*Pi^4 - 720*Pi^2*x + 6*Pi^4*x - 700*Pi^2*x^2 + 3*Pi^4*x^2 - 
         720*x*Zeta[3] - 660*x^2*Zeta[3]) + 9720*Log[-s]*
        (12*Pi^2*x + 11*Pi^2*x^2 + 12*Zeta[3] + 24*x*Zeta[3] + 
         12*x^2*Zeta[3]) + HPL[{0}, x]*(-116640*(1 + x)^2*HPL[{-2, -1}, x] - 
         58320*Pi^2*(1 + x)^2*Log[-s] + HPL[{-2}, x]*(19440*x*(12 + 11*x) - 
           116640*(1 + x)^2*Log[-s]) + 9720*(12*Pi^2*x + 11*Pi^2*x^2 + 
           12*Zeta[3] + 24*x*Zeta[3] + 12*x^2*Zeta[3]))) - 2651616*Zeta[5] - 
     5769792*x*Zeta[5] - 3079296*x^2*Zeta[5] + 
     3*Log[-s]*(-2332160 + 48480*Pi^2 + 4653*Pi^4 - 4664320*x + 
       408000*Pi^2*x + 8010*Pi^4*x - 2332160*x^2 + 350160*Pi^2*x^2 + 
       3465*Pi^4*x^2 + 675360*Zeta[3] - 127440*Pi^2*Zeta[3] + 
       1661760*x*Zeta[3] - 254880*Pi^2*x*Zeta[3] + 977760*x^2*Zeta[3] - 
       127440*Pi^2*x^2*Zeta[3] + 1041984*Zeta[5] + 2083968*x*Zeta[5] + 
       1041984*x^2*Zeta[5]) + HPL[{-1}, x]*(7776*(1 + x)^2*HPL[{0}, x]^5 - 
       233280*(1 + x)^2*HPL[{-4, -1}, x] - 233280*(1 + x)^2*
        HPL[{-3, -1, -1}, x] + 19440*Pi^2*(1 + x)^2*Log[-s]^3 + 
       HPL[{-3, -1}, x]*(38880*x*(12 + 11*x) - 233280*(1 + x)^2*Log[-s]) + 
       HPL[{0}, x]^4*(-4860*x*(12 + 11*x) + 29160*(1 + x)^2*Log[-s]) + 
       HPL[{0}, x]^3*(4320*(3*Pi^2 + 72*x + 6*Pi^2*x + 70*x^2 + 3*Pi^2*x^2) + 
         38880*(1 + x)^2*HPL[{-2}, x] - 12960*x*(12 + 11*x)*Log[-s] + 
         38880*(1 + x)^2*Log[-s]^2) - 648*Log[-s]*(3*Pi^4 - 720*Pi^2*x + 
         6*Pi^4*x - 700*Pi^2*x^2 + 3*Pi^4*x^2 - 720*x*Zeta[3] - 
         660*x^2*Zeta[3]) - 9720*Log[-s]^2*(12*Pi^2*x + 11*Pi^2*x^2 + 
         12*Zeta[3] + 24*x*Zeta[3] + 12*x^2*Zeta[3]) + 
       HPL[{0}, x]^2*(116640*(1 + x)^2*HPL[{-2, -1}, x] + 
         3240*(15*Pi^2 + 144*x + 30*Pi^2*x + 140*x^2 + 15*Pi^2*x^2)*Log[-s] - 
         9720*x*(12 + 11*x)*Log[-s]^2 + 19440*(1 + x)^2*Log[-s]^3 + 
         HPL[{-2}, x]*(-19440*x*(12 + 11*x) + 116640*(1 + x)^2*Log[-s]) - 
         540*(1728*x + 180*Pi^2*x + 1676*x^2 + 165*Pi^2*x^2 - 288*Zeta[3] - 
           576*x*Zeta[3] - 288*x^2*Zeta[3])) + HPL[{0}, x]*
        (233280*(1 + x)^2*HPL[{-2, -1, -1}, x] + 58320*Pi^2*(1 + x)^2*
          Log[-s]^2 + HPL[{-2, -1}, x]*(-38880*x*(12 + 11*x) + 
           233280*(1 + x)^2*Log[-s]) + HPL[{-2}, x]*
          (-6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2) - 
           38880*x*(12 + 11*x)*Log[-s] + 116640*(1 + x)^2*Log[-s]^2) - 
         648*(3*Pi^4 - 720*Pi^2*x + 6*Pi^4*x - 700*Pi^2*x^2 + 3*Pi^4*x^2 - 
           720*x*Zeta[3] - 660*x^2*Zeta[3]) - 19440*Log[-s]*
          (12*Pi^2*x + 11*Pi^2*x^2 + 12*Zeta[3] + 24*x*Zeta[3] + 
           12*x^2*Zeta[3])) + 108*(-8640*Pi^2*x + 36*Pi^4*x - 8380*Pi^2*x^2 + 
         33*Pi^4*x^2 + 2700*Pi^2*Zeta[3] - 8640*x*Zeta[3] + 
         5400*Pi^2*x*Zeta[3] - 8400*x^2*Zeta[3] + 2700*Pi^2*x^2*Zeta[3] - 
         2160*Zeta[5] - 4320*x*Zeta[5] - 2160*x^2*Zeta[5])) + 
     HPL[{0}, x]*(-233280*(1 + x)^2*HPL[{-2, -1, -1, -1}, x] - 
       1080*(1 + x)*(-134 + 21*Pi^2 - 140*x + 21*Pi^2*x)*Log[-s]^3 - 
       17820*(1 + x)^2*Log[-s]^4 + 1944*(1 + x)^2*Log[-s]^5 + 
       HPL[{-2, -1, -1}, x]*(38880*x*(12 + 11*x) - 233280*(1 + x)^2*
          Log[-s]) + HPL[{-2, -1}, x]*(6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 
           140*x^2 + 3*Pi^2*x^2) + 38880*x*(12 + 11*x)*Log[-s] - 
         116640*(1 + x)^2*Log[-s]^2) + 540*Log[-s]^2*(-1616 + 33*Pi^2 - 
         3292*x + 282*Pi^2*x - 1676*x^2 + 231*Pi^2*x^2 + 720*Zeta[3] + 
         1440*x*Zeta[3] + 720*x^2*Zeta[3]) - 90*Log[-s]*
        (-38848 + 804*Pi^2 + 63*Pi^4 - 79040*x + 6828*Pi^2*x + 126*Pi^4*x - 
         40192*x^2 + 5880*Pi^2*x^2 + 63*Pi^4*x^2 + 11088*Zeta[3] + 
         27360*x*Zeta[3] + 15840*x^2*Zeta[3]) + HPL[{-2}, x]*
        (6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2)*Log[-s] + 
         19440*x*(12 + 11*x)*Log[-s]^2 - 38880*(1 + x)^2*Log[-s]^3 - 
         1080*(-1728*x + 36*Pi^2*x - 1676*x^2 + 33*Pi^2*x^2 + 504*Zeta[3] + 
           1008*x*Zeta[3] + 504*x^2*Zeta[3])) + 
       3*(-2332160 + 48480*Pi^2 + 4653*Pi^4 - 4743040*x + 409800*Pi^2*x + 
         8010*Pi^4*x - 2410880*x^2 + 351960*Pi^2*x^2 + 3465*Pi^4*x^2 + 
         675360*Zeta[3] - 112320*Pi^2*Zeta[3] + 1692000*x*Zeta[3] - 
         224640*Pi^2*x*Zeta[3] + 1008000*x^2*Zeta[3] - 112320*Pi^2*x^2*
          Zeta[3] + 559872*Zeta[5] + 1119744*x*Zeta[5] + 
          559872*x^2*Zeta[5]))))/(116640*(1 + x)^2);

AppmmEu[2]=8/ep^4 + (11 - 8*HPL[{0}, x] - 16*Log[-s])/ep^3 +
  (67 - 15*Pi^2 + 6*HPL[{0}, x]^2 - 66*Log[-s] + 48*Log[-s]^2 + 
    HPL[{0}, x]*(-55 + 48*Log[-s]))/(3*ep^2) + 
  (718 - 11*Pi^2 + 1436*x - 166*Pi^2*x + 718*x^2 - 143*Pi^2*x^2 - 
    144*(1 + x)^2*HPL[{-3}, x] + 24*(1 + x)^2*HPL[{0}, x]^3 + 
    HPL[{-1}, x]*(-72*Pi^2*(1 + x)^2 - 72*(1 + x)^2*HPL[{0}, x]^2) + 
    12*(-67 + 15*Pi^2)*(1 + x)^2*Log[-s] + 396*(1 + x)^2*Log[-s]^2 - 
    192*(1 + x)^2*Log[-s]^3 + HPL[{0}, x]^2*(12*(22 + 32*x + 11*x^2) - 
      72*(1 + x)^2*Log[-s]) + HPL[{0}, x]*
     (2*(1 + x)*(-335 + 63*Pi^2 - 347*x + 63*Pi^2*x) + 
      144*(1 + x)^2*HPL[{-2}, x] + 660*(1 + x)^2*Log[-s] - 
      288*(1 + x)^2*Log[-s]^2) - 780*Zeta[3] - 1560*x*Zeta[3] - 
    780*x^2*Zeta[3])/(18*ep*(1 + x)^2) + 
  (13885 - 335*Pi^2 - 12*Pi^4 + 29270*x - 490*Pi^2*x + 282*Pi^4*x + 
    16915*x^2 - 2735*Pi^2*x^2 + 1365*Pi^4*x^2 + 1560*x^3 - 3150*Pi^2*x^3 + 
    2346*Pi^4*x^3 + 30*x^4 - 1800*Pi^2*x^4 + 1785*Pi^4*x^4 + 510*Pi^4*x^5 - 
    2160*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{-4}, x] + 
    45*(1 + x)^2*(-1 + 2*x)*(8 + 10*x + 5*x^2)*HPL[{0}, x]^4 + 
    HPL[{-1}, x]^2*(270*Pi^2*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3) + 
      270*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*HPL[{0}, x]^2) - 
    1080*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*HPL[{-3, -1}, x] - 
    180*(-67 + 15*Pi^2)*(1 + x)^2*Log[-s]^2 - 3960*(1 + x)^2*Log[-s]^3 + 
    1440*(1 + x)^2*Log[-s]^4 + HPL[{0}, x]^3*
     (30*(-66 + 12*x + 191*x^2 + 180*x^3 + 60*x^4) - 720*(1 + x)^2*Log[-s]) + 
    HPL[{-3}, x]*(-180*(-11 + 62*x + 191*x^2 + 180*x^3 + 60*x^4) + 
      1080*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*HPL[{-1}, x] + 
      1080*(1 + x)^3*(1 + 5*x + 10*x^2)*HPL[{0}, x] + 
      4320*(1 + x)^2*Log[-s]) + HPL[{0}, x]^2*
     (30*(268 - 39*Pi^2 + 629*x - 42*Pi^2*x + 410*x^2 + 123*Pi^2*x^2 + 
        90*x^3 + 276*Pi^2*x^3 + 210*Pi^2*x^4 + 60*Pi^2*x^5) - 
      360*(22 + 32*x + 11*x^2)*Log[-s] + 1080*(1 + x)^2*Log[-s]^2) + 
    HPL[{-2}, x]*(-180*Pi^2*x*(1 + x)^2*(6 + 15*x + 10*x^2) - 
      1080*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*HPL[{-1}, x]*HPL[{0}, x] - 
      2160*(1 + x)^2*HPL[{0}, x]^2 + HPL[{0}, x]*
       (180*(-11 + 62*x + 191*x^2 + 180*x^3 + 60*x^4) - 
        4320*(1 + x)^2*Log[-s])) - 3960*Zeta[3] - 23040*x*Zeta[3] - 
    40320*x^2*Zeta[3] - 32400*x^3*Zeta[3] - 10800*x^4*Zeta[3] + 
    30*Log[-s]*(-718 + 11*Pi^2 - 1436*x + 166*Pi^2*x - 718*x^2 + 
      143*Pi^2*x^2 + 780*Zeta[3] + 1560*x*Zeta[3] + 780*x^2*Zeta[3]) + 
    HPL[{0}, x]*(1080*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{-2, -1}, x] - 60*(1 + x)*(-335 + 63*Pi^2 - 347*x + 63*Pi^2*x)*
       Log[-s] - 9900*(1 + x)^2*Log[-s]^2 + 2880*(1 + x)^2*Log[-s]^3 + 
      5*(-3500 + 33*Pi^2 - 6040*x + 1434*Pi^2*x - 2000*x^2 + 2787*Pi^2*x^2 + 
        540*x^3 + 2160*Pi^2*x^3 + 720*Pi^2*x^4 + 2556*Zeta[3] + 
        3816*x*Zeta[3] - 3276*x^2*Zeta[3] - 9936*x^3*Zeta[3] - 
        7560*x^4*Zeta[3] - 2160*x^5*Zeta[3])) + 
    HPL[{-1}, x]*(-180*Pi^2*(1 + x)^2*(-9 + 12*x + 30*x^2 + 20*x^3)*
       HPL[{0}, x] - 180*(1 + x)^2*(-7 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{0}, x]^3 + 2160*Pi^2*(1 + x)^2*Log[-s] + 
      HPL[{0}, x]^2*(-90*(-11 + 62*x + 191*x^2 + 180*x^3 + 60*x^4) + 
        2160*(1 + x)^2*Log[-s]) - 90*(-11*Pi^2 + 62*Pi^2*x + 191*Pi^2*x^2 + 
        180*Pi^2*x^3 + 60*Pi^2*x^4 + 24*Zeta[3] - 24*x*Zeta[3] - 
        300*x^2*Zeta[3] - 552*x^3*Zeta[3] - 420*x^4*Zeta[3] - 
        120*x^5*Zeta[3])))/(270*(1 + x)^2) - 
  (ep*(-12960*x*(1 + x)^2*(-7 + 12*x + 30*x^2 + 20*x^3)*HPL[{-5}, x] - 
     25920*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-2}, x]^2*HPL[{0}, x] + 
     108*x*(1 + x)^2*(-16 + 42*x + 105*x^2 + 70*x^3)*HPL[{0}, x]^5 + 
     HPL[{-1}, x]^3*(-1080*Pi^2*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3) - 
       1080*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{0}, x]^2) - 
     12960*x*(1 + x)^2*(-2 + 78*x + 195*x^2 + 130*x^3)*HPL[{-4, -1}, x] - 
     51840*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -2}, x] + 
     30240*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-2, -1}, x] - 
     12960*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{-3, -1, -1}, x] - 
     1440*(-67 + 15*Pi^2)*x*(1 + x)^2*Log[-s]^3 - 
     23760*x*(1 + x)^2*Log[-s]^4 + 6912*x*(1 + x)^2*Log[-s]^5 + 
     HPL[{0}, x]^4*(90*x*(-88 + 304*x + 887*x^2 + 746*x^3 + 247*x^4 + 
         12*x^5) + 1080*x*(1 + x)^2*(-1 + 2*x)*(8 + 10*x + 5*x^2)*Log[-s]) + 
     HPL[{-3, -1}, x]*(-2160*(10 - 2*x + 218*x^2 + 619*x^3 + 566*x^4 + 
         187*x^5 + 12*x^6) - 25920*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
        Log[-s]) + HPL[{-4}, x]*(-4320*x*(-33 + 24*x + 147*x^2 + 116*x^3 + 
         37*x^4 + 12*x^5) + 12960*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
        HPL[{-1}, x] - 12960*x*(1 + x)^2*(3 + 30*x + 75*x^2 + 50*x^3)*
        HPL[{0}, x] - 51840*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
        Log[-s]) + HPL[{0}, x]^3*(120*x*(402 - 36*Pi^2 + 384*x + 108*Pi^2*x - 
         1387*x^2 + 774*Pi^2*x^2 - 1887*x^3 + 1380*Pi^2*x^3 - 684*x^4 + 
         1050*Pi^2*x^4 + 300*Pi^2*x^5) + 720*x*(-66 + 12*x + 191*x^2 + 
         180*x^3 + 60*x^4)*Log[-s] - 8640*x*(1 + x)^2*Log[-s]^2) + 
     HPL[{-3}, x]*(720*x*(-97 + 289*x + 162*Pi^2*x + 1855*x^2 + 
         729*Pi^2*x^2 + 2067*x^3 + 1242*Pi^2*x^3 + 684*x^4 + 945*Pi^2*x^4 + 
         270*Pi^2*x^5) + 51840*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{-2}, x] - 6480*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
        HPL[{-1}, x]^2 + 6480*x*(1 + x)^2*(3 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{0}, x]^2 - 4320*x*(-11 + 62*x + 191*x^2 + 180*x^3 + 60*x^4)*
        Log[-s] + 51840*x*(1 + x)^2*Log[-s]^2 + HPL[{0}, x]*
        (2160*x*(-44 - 112*x - 156*x^2 - 154*x^3 - 53*x^4 + 12*x^5) + 
         25920*x*(1 + x)^3*(1 + 5*x + 10*x^2)*Log[-s]) + 
       HPL[{-1}, x]*(2160*(10 - 2*x + 218*x^2 + 619*x^3 + 566*x^4 + 187*x^5 + 
           12*x^6) + 12960*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
          HPL[{0}, x] + 25920*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
          Log[-s])) + 360*x*Log[-s]^2*(-718 + 11*Pi^2 - 1436*x + 166*Pi^2*x - 
       718*x^2 + 143*Pi^2*x^2 + 780*Zeta[3] + 1560*x*Zeta[3] + 
       780*x^2*Zeta[3]) + 24*x*Log[-s]*(13885 - 335*Pi^2 - 12*Pi^4 + 
       29270*x - 490*Pi^2*x + 282*Pi^4*x + 16915*x^2 - 2735*Pi^2*x^2 + 
       1365*Pi^4*x^2 + 1560*x^3 - 3150*Pi^2*x^3 + 2346*Pi^4*x^3 + 30*x^4 - 
       1800*Pi^2*x^4 + 1785*Pi^4*x^4 + 510*Pi^4*x^5 - 3960*Zeta[3] - 
       23040*x*Zeta[3] - 40320*x^2*Zeta[3] - 32400*x^3*Zeta[3] - 
       10800*x^4*Zeta[3]) + HPL[{-2}, x]*
      (6480*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{-1}, x]^2*
        HPL[{0}, x] - 2160*x*(1 + x)^2*(7 + 24*x + 60*x^2 + 40*x^3)*
        HPL[{0}, x]^3 - 4320*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s] + 
       HPL[{0}, x]^2*(2160*x*(11 + 136*x + 303*x^2 + 270*x^3 + 90*x^4) - 
         51840*x*(1 + x)^2*Log[-s]) + HPL[{0}, x]*
        (-720*x*(-97 - 3*Pi^2 + 289*x + 174*Pi^2*x + 1855*x^2 + 
           807*Pi^2*x^2 + 2067*x^3 + 1380*Pi^2*x^3 + 684*x^4 + 
           1050*Pi^2*x^4 + 300*Pi^2*x^5) + 4320*x*(-11 + 62*x + 191*x^2 + 
           180*x^3 + 60*x^4)*Log[-s] - 51840*x*(1 + x)^2*Log[-s]^2) + 
       HPL[{-1}, x]*(-4320*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2) - 
         6480*x*(1 + x)^2*(-4 + 18*x + 45*x^2 + 30*x^3)*HPL[{0}, x]^2 + 
         HPL[{0}, x]*(-2160*(10 - 2*x + 218*x^2 + 619*x^3 + 566*x^4 + 
             187*x^5 + 12*x^6) - 25920*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 
             10*x^3)*Log[-s])) - 360*(1 + x)^2*(-10*Pi^2 - 44*Pi^2*x - 
         72*Pi^2*x^2 - 137*Pi^2*x^3 + 12*Pi^2*x^4 - 432*x^2*Zeta[3] - 
         1080*x^3*Zeta[3] - 720*x^4*Zeta[3])) + 
     HPL[{0}, x]^2*(6480*x*(1 + x)^2*(-4 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{-2, -1}, x] + 720*x*(268 - 39*Pi^2 + 629*x - 42*Pi^2*x + 
         410*x^2 + 123*Pi^2*x^2 + 90*x^3 + 276*Pi^2*x^3 + 210*Pi^2*x^4 + 
         60*Pi^2*x^5)*Log[-s] - 4320*x*(22 + 32*x + 11*x^2)*Log[-s]^2 + 
       8640*x*(1 + x)^2*Log[-s]^3 + 60*x*(-2692 - 10121*x + 1404*Pi^2*x - 
         8912*x^2 + 2997*Pi^2*x^2 - 2322*x^3 + 2316*Pi^2*x^3 + 762*Pi^2*x^4 + 
         72*Pi^2*x^5 + 936*Zeta[3] - 2664*x*Zeta[3] - 19476*x^2*Zeta[3] - 
         34776*x^3*Zeta[3] - 26460*x^4*Zeta[3] - 7560*x^5*Zeta[3])) + 
     HPL[{0}, x]*(-12960*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
        HPL[{-3, -1}, x] + 12960*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
        HPL[{-2, -1, -1}, x] - 720*x*(1 + x)*(-335 + 63*Pi^2 - 347*x + 
         63*Pi^2*x)*Log[-s]^2 - 79200*x*(1 + x)^2*Log[-s]^3 + 
       17280*x*(1 + x)^2*Log[-s]^4 + HPL[{-2, -1}, x]*
        (2160*(10 - 2*x + 218*x^2 + 619*x^3 + 566*x^4 + 187*x^5 + 12*x^6) + 
         25920*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[-s]) + 
       4*x*(59030 - 105*Pi^2 + 117*Pi^4 + 31510*x - 41520*Pi^2*x + 
         2394*Pi^4*x - 74500*x^2 - 150855*Pi^2*x^2 + 9837*Pi^4*x^2 - 
         46980*x^3 - 153720*Pi^2*x^3 + 16560*Pi^4*x^3 - 51840*Pi^2*x^4 + 
         12600*Pi^4*x^4 + 3600*Pi^4*x^5 - 63360*Zeta[3] - 301680*x*Zeta[3] - 
         512640*x^2*Zeta[3] - 402840*x^3*Zeta[3] - 133380*x^4*Zeta[3] - 
         6480*x^5*Zeta[3]) - 120*x*Log[-s]*(3500 - 33*Pi^2 + 6040*x - 
         1434*Pi^2*x + 2000*x^2 - 2787*Pi^2*x^2 - 540*x^3 - 2160*Pi^2*x^3 - 
         720*Pi^2*x^4 - 2556*Zeta[3] - 3816*x*Zeta[3] + 3276*x^2*Zeta[3] + 
         9936*x^3*Zeta[3] + 7560*x^4*Zeta[3] + 2160*x^5*Zeta[3])) + 
     HPL[{-1}, x]^2*(1080*Pi^2*x*(1 + x)^2*(-9 + 48*x + 120*x^2 + 80*x^3)*
        HPL[{0}, x] + 1080*x*(1 + x)^2*(-7 + 30*x + 75*x^2 + 50*x^3)*
        HPL[{0}, x]^3 + 6480*Pi^2*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
        Log[-s] + HPL[{0}, x]^2*(540*(10 - 2*x + 218*x^2 + 619*x^3 + 
           566*x^4 + 187*x^5 + 12*x^6) + 6480*x*(1 + x)^2*
          (-2 + 6*x + 15*x^2 + 10*x^3)*Log[-s]) + 
       540*(10*Pi^2 - 2*Pi^2*x + 218*Pi^2*x^2 + 619*Pi^2*x^3 + 566*Pi^2*x^4 + 
         187*Pi^2*x^5 + 12*Pi^2*x^6 + 24*x*Zeta[3] - 168*x^2*Zeta[3] - 
         948*x^3*Zeta[3] - 1656*x^4*Zeta[3] - 1260*x^5*Zeta[3] - 
         360*x^6*Zeta[3])) + HPL[{-1}, x]*
      (-540*x*(1 + x)^2*(-15 + 24*x + 60*x^2 + 40*x^3)*HPL[{0}, x]^4 + 
       12960*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{-3, -1}, x] + 
       25920*Pi^2*x*(1 + x)^2*Log[-s]^2 + HPL[{0}, x]^3*
        (-360*x^2*(432 + 1056*x + 926*x^2 + 307*x^3 + 12*x^4) - 
         4320*x*(1 + x)^2*(-7 + 6*x + 15*x^2 + 10*x^3)*Log[-s]) + 
       HPL[{0}, x]^2*(-360*x*(97 - 30*Pi^2 - 289*x + 12*Pi^2*x - 1855*x^2 + 
           294*Pi^2*x^2 - 2067*x^3 + 552*Pi^2*x^3 - 684*x^4 + 420*Pi^2*x^4 + 
           120*Pi^2*x^5) - 2160*x*(-11 + 62*x + 191*x^2 + 180*x^3 + 60*x^4)*
          Log[-s] + 25920*x*(1 + x)^2*Log[-s]^2) - 2160*x*Log[-s]*
        (-11*Pi^2 + 62*Pi^2*x + 191*Pi^2*x^2 + 180*Pi^2*x^3 + 60*Pi^2*x^4 + 
         24*Zeta[3] - 24*x*Zeta[3] - 300*x^2*Zeta[3] - 552*x^3*Zeta[3] - 
         420*x^4*Zeta[3] - 120*x^5*Zeta[3]) + 
       36*(-970*Pi^2*x - 51*Pi^4*x + 2890*Pi^2*x^2 - 36*Pi^4*x^2 + 
         18550*Pi^2*x^3 + 246*Pi^4*x^3 + 20670*Pi^2*x^4 + 506*Pi^4*x^4 + 
         6840*Pi^2*x^5 + 385*Pi^4*x^5 + 110*Pi^4*x^6 + 600*Zeta[3] - 
         120*x*Zeta[3] + 13080*x^2*Zeta[3] + 37140*x^3*Zeta[3] + 
         33960*x^4*Zeta[3] + 11220*x^5*Zeta[3] + 720*x^6*Zeta[3]) + 
       HPL[{0}, x]*(-12960*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
          HPL[{-2, -1}, x] - 4320*Pi^2*x*(1 + x)^2*(-9 + 12*x + 30*x^2 + 
           20*x^3)*Log[-s] - 360*(10*Pi^2 - 2*Pi^2*x + 650*Pi^2*x^2 + 
           1675*Pi^2*x^3 + 1492*Pi^2*x^4 + 494*Pi^2*x^5 + 24*Pi^2*x^6 + 
           108*x*Zeta[3] - 648*x^2*Zeta[3] - 3780*x^3*Zeta[3] - 
           6624*x^4*Zeta[3] - 5040*x^5*Zeta[3] - 1440*x^6*Zeta[3]))) + 
     x*(28870 + 700*Pi^2 - 4059*Pi^4 - 67960*x - 190120*Pi^2*x - 
       9774*Pi^4*x - 224450*x^2 - 58220*Pi^2*x^2 - 10257*Pi^4*x^2 - 
       129540*x^3 + 185940*Pi^2*x^3 - 9228*Pi^4*x^3 - 1920*x^4 + 
       103680*Pi^2*x^4 - 3246*Pi^4*x^4 + 1224*Pi^4*x^5 - 331200*Zeta[3] - 
       83160*Pi^2*Zeta[3] - 638640*x*Zeta[3] - 347760*Pi^2*x*Zeta[3] + 
       167040*x^2*Zeta[3] - 899640*Pi^2*x^2*Zeta[3] + 645840*x^3*Zeta[3] - 
       1391040*Pi^2*x^3*Zeta[3] + 233280*x^4*Zeta[3] - 
       1058400*Pi^2*x^4*Zeta[3] - 302400*Pi^2*x^5*Zeta[3] + 600048*Zeta[5] + 
       733536*x*Zeta[5] - 1499472*x^2*Zeta[5] - 3576960*x^3*Zeta[5] - 
       2721600*x^4*Zeta[5] - 777600*x^5*Zeta[5])))/(3240*x*(1 + x)^2) + 
  (ep^2*(272160*x*(1 + x)^2*(41 + 60*x + 150*x^2 + 100*x^3)*HPL[{-6}, x] - 
     136080*x*(1 + x)^2*(-7 + 6*x + 15*x^2 + 10*x^3)*HPL[{-3}, x]^2 + 
     378*x*(1 + x)^2*(-16 + 186*x + 465*x^2 + 310*x^3)*HPL[{0}, x]^6 + 
     HPL[{-1}, x]^4*(5670*Pi^2*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3) + 
       5670*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*HPL[{0}, x]^2) - 
     272160*x*(1 + x)^2*(-49 + 216*x + 540*x^2 + 360*x^3)*HPL[{-5, -1}, x] - 
     272160*x*(1 + x)^2*(-10 + 54*x + 135*x^2 + 90*x^3)*HPL[{-4, -2}, x] - 
     272160*x*(1 + x)^2*(-2 + 210*x + 525*x^2 + 350*x^3)*
      HPL[{-4, -1, -1}, x] - 2721600*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      HPL[{-3, -2, -1}, x] - 3538080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      HPL[{-3, -1, -2}, x] - 2494800*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      HPL[{-2, -1, -1}, x] - 272160*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 
       70*x^3)*HPL[{-3, -1, -1, -1}, x] - 15120*(-67 + 15*Pi^2)*x*(1 + x)^2*
      Log[-s]^4 - 199584*x*(1 + x)^2*Log[-s]^5 + 48384*x*(1 + x)^2*
      Log[-s]^6 + HPL[{-3, -2}, x]*(-181440*(1 + x)^2*(-10 + 22*x + 3*x^2 - 
         62*x^3 + 12*x^4) - 2177280*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        Log[-s]) + HPL[{-5}, x]*(-90720*x*(-132 - 168*x - 9*x^2 + 26*x^3 + 
         7*x^4 + 12*x^5) - 2449440*x*(1 + x)^2*HPL[{-1}, x] - 
       272160*x*(1 + x)^2*(21 + 96*x + 240*x^2 + 160*x^3)*HPL[{0}, x] - 
       544320*x*(1 + x)^2*(-7 + 12*x + 30*x^2 + 20*x^3)*Log[-s]) + 
     HPL[{-3, -1, -1}, x]*(-45360*(30 + 16*x + 530*x^2 + 1475*x^3 + 
         1338*x^4 + 441*x^5 + 36*x^6) - 544320*x*(1 + x)^2*
        (-2 + 18*x + 45*x^2 + 30*x^3)*Log[-s]) + 
     HPL[{0}, x]^5*(378*x*(-88 + 1072*x + 2551*x^2 + 1982*x^3 + 649*x^4 + 
         84*x^5) + 4536*x*(1 + x)^2*(-16 + 42*x + 105*x^2 + 70*x^3)*
        Log[-s]) + HPL[{-4, -1}, x]*
      (-45360*(-70 - 129*x + 360*x^2 + 340*x^3 - 382*x^4 - 149*x^5 + 
         156*x^6) - 544320*x*(1 + x)^2*(-2 + 78*x + 195*x^2 + 130*x^3)*
        Log[-s]) + HPL[{0}, x]^4*(630*x*(536 - 1292*x + 594*Pi^2*x - 
         8503*x^2 + 2673*Pi^2*x^2 - 9151*x^3 + 4554*Pi^2*x^3 - 3107*x^4 + 
         3465*Pi^2*x^4 - 101*x^5 + 990*Pi^2*x^5) + 
       3780*x*(-88 + 304*x + 887*x^2 + 746*x^3 + 247*x^4 + 12*x^5)*Log[-s] + 
       22680*x*(1 + x)^2*(-1 + 2*x)*(8 + 10*x + 5*x^2)*Log[-s]^2) + 
     HPL[{-3, -1}, x]*(-15120*(11 + 190*x - 66*Pi^2*x - 1843*x^2 - 
         60*Pi^2*x^2 - 7095*x^3 + 258*Pi^2*x^3 - 7039*x^4 + 552*Pi^2*x^4 - 
         2243*x^5 + 420*Pi^2*x^5 - 101*x^6 + 120*Pi^2*x^6) - 
       90720*(10 - 2*x + 218*x^2 + 619*x^3 + 566*x^4 + 187*x^5 + 12*x^6)*
        Log[-s] - 544320*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
        Log[-s]^2) + HPL[{-2}, x]^2*(-45360*Pi^2*x*(1 + x)^2*
        (5 + 12*x + 30*x^2 + 20*x^3) - 408240*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*HPL[{-1}, x]*HPL[{0}, x] - 
       748440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^2 + 
       HPL[{0}, x]*(-90720*(1 + x)^2*(-10 + 22*x + 3*x^2 - 62*x^3 + 12*x^4) - 
         1088640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s])) + 
     HPL[{-4}, x]*(15120*x*(-552 + 66*Pi^2 + 558*x + 618*Pi^2*x + 4840*x^2 + 
         2253*Pi^2*x^2 + 4958*x^3 + 3726*Pi^2*x^3 + 1606*x^4 + 
         2835*Pi^2*x^4 + 202*x^5 + 810*Pi^2*x^5) + 272160*x*(1 + x)^2*
        (-10 + 54*x + 135*x^2 + 90*x^3)*HPL[{-2}, x] - 
       136080*x*(1 + x)^2*(-2 + 30*x + 75*x^2 + 50*x^3)*HPL[{-1}, x]^2 + 
       136080*x*(1 + x)^2*(9 + 12*x + 30*x^2 + 20*x^3)*HPL[{0}, x]^2 - 
       181440*x*(-33 + 24*x + 147*x^2 + 116*x^3 + 37*x^4 + 12*x^5)*Log[-s] - 
       1088640*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2 + 
       HPL[{-1}, x]*(45360*(50 - 153*x - 84*x^2 + 748*x^3 + 926*x^4 + 
           307*x^5 + 12*x^6) - 272160*x*(1 + x)^2*(-9 + 6*x + 15*x^2 + 
           10*x^3)*HPL[{0}, x] + 544320*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 
           10*x^3)*Log[-s]) + HPL[{0}, x]*
        (-45360*x*(132 + 360*x + 270*x^2 - 50*x^3 - 25*x^4 + 60*x^5) - 
         544320*x*(1 + x)^2*(3 + 30*x + 75*x^2 + 50*x^3)*Log[-s])) + 
     5040*x*Log[-s]^3*(-718 + 11*Pi^2 - 1436*x + 166*Pi^2*x - 718*x^2 + 
       143*Pi^2*x^2 + 780*Zeta[3] + 1560*x*Zeta[3] + 780*x^2*Zeta[3]) + 
     504*x*Log[-s]^2*(13885 - 335*Pi^2 - 12*Pi^4 + 29270*x - 490*Pi^2*x + 
       282*Pi^4*x + 16915*x^2 - 2735*Pi^2*x^2 + 1365*Pi^4*x^2 + 1560*x^3 - 
       3150*Pi^2*x^3 + 2346*Pi^4*x^3 + 30*x^4 - 1800*Pi^2*x^4 + 
       1785*Pi^4*x^4 + 510*Pi^4*x^5 - 3960*Zeta[3] - 23040*x*Zeta[3] - 
       40320*x^2*Zeta[3] - 32400*x^3*Zeta[3] - 10800*x^4*Zeta[3]) + 
     HPL[{-2, -1}, x]*(1270080*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        Log[-s] + 7560*(1 + x)^2*(-140*Pi^2 + 473*Pi^2*x + 252*Pi^2*x^2 - 
         658*Pi^2*x^3 + 168*Pi^2*x^4 - 3888*x^2*Zeta[3] - 9720*x^3*Zeta[3] - 
         6480*x^4*Zeta[3])) + HPL[{0}, x]^3*
      (45360*x*(1 + x)^2*(-17 + 180*x + 450*x^2 + 300*x^3)*HPL[{-2, -1}, x] + 
       5040*x*(402 - 36*Pi^2 + 384*x + 108*Pi^2*x - 1387*x^2 + 774*Pi^2*x^2 - 
         1887*x^3 + 1380*Pi^2*x^3 - 684*x^4 + 1050*Pi^2*x^4 + 300*Pi^2*x^5)*
        Log[-s] + 15120*x*(-66 + 12*x + 191*x^2 + 180*x^3 + 60*x^4)*
        Log[-s]^2 - 120960*x*(1 + x)^2*Log[-s]^3 + 
       420*x*(-3768 - 66*Pi^2 - 9411*x + 2028*Pi^2*x + 23548*x^2 + 
         4089*Pi^2*x^2 + 40584*x^3 + 2400*Pi^2*x^3 + 14730*x^4 + 
         750*Pi^2*x^4 + 360*Pi^2*x^5 - 360*Zeta[3] - 20160*x*Zeta[3] - 
         87840*x^2*Zeta[3] - 149040*x^3*Zeta[3] - 113400*x^4*Zeta[3] - 
         32400*x^5*Zeta[3])) + HPL[{0}, x]^2*
      (-136080*x*(1 + x)^2*(-17 + 30*x + 75*x^2 + 50*x^3)*HPL[{-3, -1}, x] - 
       544320*x*(1 + x)^2*(1 + 18*x + 45*x^2 + 30*x^3)*HPL[{-2, -1, -1}, x] + 
       15120*x*(268 - 39*Pi^2 + 629*x - 42*Pi^2*x + 410*x^2 + 123*Pi^2*x^2 + 
         90*x^3 + 276*Pi^2*x^3 + 210*Pi^2*x^4 + 60*Pi^2*x^5)*Log[-s]^2 - 
       60480*x*(22 + 32*x + 11*x^2)*Log[-s]^3 + 90720*x*(1 + x)^2*Log[-s]^4 + 
       HPL[{-2, -1}, x]*(22680*(-30 + 83*x + 880*x^2 + 1460*x^3 + 902*x^4 + 
           289*x^5 + 84*x^6) + 272160*x*(1 + x)^2*(-4 + 42*x + 105*x^2 + 
           70*x^3)*Log[-s]) + 42*x*(69500 + 2700*Pi^2 + 423*Pi^4 + 814195*x - 
         109530*Pi^2*x + 6138*Pi^4*x + 915340*x^2 - 391920*Pi^2*x^2 + 
         24237*Pi^4*x^2 + 255780*x^3 - 384720*Pi^2*x^3 + 40572*Pi^4*x^3 - 
         125940*Pi^2*x^4 + 30870*Pi^4*x^4 - 6060*Pi^2*x^5 + 8820*Pi^4*x^5 - 
         205920*Zeta[3] - 863280*x*Zeta[3] - 1359540*x^2*Zeta[3] - 
         973080*x^3*Zeta[3] - 318060*x^4*Zeta[3] - 45360*x^5*Zeta[3]) + 
       2520*x*Log[-s]*(-2692 - 10121*x + 1404*Pi^2*x - 8912*x^2 + 
         2997*Pi^2*x^2 - 2322*x^3 + 2316*Pi^2*x^3 + 762*Pi^2*x^4 + 
         72*Pi^2*x^5 + 936*Zeta[3] - 2664*x*Zeta[3] - 19476*x^2*Zeta[3] - 
         34776*x^3*Zeta[3] - 26460*x^4*Zeta[3] - 7560*x^5*Zeta[3])) + 
     HPL[{-3}, x]*(45360*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{-1}, x]^3 + 45360*x*(1 + x)^2*(-1 + 90*x + 225*x^2 + 150*x^3)*
        HPL[{0}, x]^3 - 4354560*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{-2, -1}, x] + 30240*x*(-97 + 289*x + 162*Pi^2*x + 1855*x^2 + 
         729*Pi^2*x^2 + 2067*x^3 + 1242*Pi^2*x^3 + 684*x^4 + 945*Pi^2*x^4 + 
         270*Pi^2*x^5)*Log[-s] - 90720*x*(-11 + 62*x + 191*x^2 + 180*x^3 + 
         60*x^4)*Log[-s]^2 + 725760*x*(1 + x)^2*Log[-s]^3 + 
       HPL[{-2}, x]*(181440*(1 + x)^2*(-10 + 22*x + 3*x^2 - 62*x^3 + 
           12*x^4) + 816480*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-1}, x] + 
         272160*x*(1 + x)^2*(5 + 6*x + 15*x^2 + 10*x^3)*HPL[{0}, x] + 
         2177280*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s]) + 
       HPL[{-1}, x]^2*(-22680*(30 + 16*x + 530*x^2 + 1475*x^3 + 1338*x^4 + 
           441*x^5 + 36*x^6) - 136080*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 
           10*x^3)*HPL[{0}, x] - 272160*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 
           30*x^3)*Log[-s]) + HPL[{0}, x]^2*
        (22680*x*(44 + 88*x - 211*x^2 - 538*x^3 - 191*x^4 + 84*x^5) + 
         272160*x*(1 + x)^2*(3 + 42*x + 105*x^2 + 70*x^3)*Log[-s]) + 
       HPL[{0}, x]*(-15120*x*(-328 + 45*Pi^2 - 644*x + 108*Pi^2*x - 499*x^2 + 
           126*Pi^2*x^2 - 419*x^3 + 138*Pi^2*x^3 - 133*x^4 + 105*Pi^2*x^4 + 
           101*x^5 + 30*Pi^2*x^5) + 90720*x*(-44 - 112*x - 156*x^2 - 
           154*x^3 - 53*x^4 + 12*x^5)*Log[-s] + 544320*x*(1 + x)^3*
          (1 + 5*x + 10*x^2)*Log[-s]^2) + HPL[{-1}, x]*
        (15120*(11 + 190*x - 3*Pi^2*x - 1843*x^2 + 12*Pi^2*x^2 - 7095*x^3 + 
           78*Pi^2*x^3 - 7039*x^4 + 138*Pi^2*x^4 - 2243*x^5 + 105*Pi^2*x^5 - 
           101*x^6 + 30*Pi^2*x^6) + 272160*x*(1 + x)^2*(-5 + 12*x + 30*x^2 + 
           20*x^3)*HPL[{0}, x]^2 + 90720*(10 - 2*x + 218*x^2 + 619*x^3 + 
           566*x^4 + 187*x^5 + 12*x^6)*Log[-s] + 544320*x*(1 + x)^2*
          (-2 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2 + HPL[{0}, x]*
          (45360*(-20 + 114*x + 408*x^2 + 424*x^3 + 206*x^4 + 67*x^5 + 
             12*x^6) + 544320*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
            Log[-s])) + 2520*(-150*Pi^2 + 1498*x + 426*Pi^2*x - 2692*x^2 + 
         2382*Pi^2*x^2 - 36328*x^3 + 2286*Pi^2*x^3 - 45228*x^4 + 
         162*Pi^2*x^4 - 14730*x^5 + 9*Pi^2*x^5 + 324*Pi^2*x^6 - 
         720*x*Zeta[3] - 7920*x^2*Zeta[3] - 29880*x^3*Zeta[3] - 
         49680*x^4*Zeta[3] - 37800*x^5*Zeta[3] - 10800*x^6*Zeta[3])) + 
     HPL[{-1}, x]^3*(-7560*Pi^2*x*(1 + x)^2*(-9 + 120*x + 300*x^2 + 200*x^3)*
        HPL[{0}, x] - 7560*x*(1 + x)^2*(-7 + 78*x + 195*x^2 + 130*x^3)*
        HPL[{0}, x]^3 - 45360*Pi^2*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
        Log[-s] + HPL[{0}, x]^2*(-3780*(30 + 16*x + 530*x^2 + 1475*x^3 + 
           1338*x^4 + 441*x^5 + 36*x^6) - 45360*x*(1 + x)^2*
          (-2 + 18*x + 45*x^2 + 30*x^3)*Log[-s]) - 
       3780*(30*Pi^2 + 16*Pi^2*x + 530*Pi^2*x^2 + 1475*Pi^2*x^3 + 
         1338*Pi^2*x^4 + 441*Pi^2*x^5 + 36*Pi^2*x^6 + 24*x*Zeta[3] - 
         456*x^2*Zeta[3] - 2244*x^3*Zeta[3] - 3864*x^4*Zeta[3] - 
         2940*x^5*Zeta[3] - 840*x^6*Zeta[3])) + 
     HPL[{-2}, x]*(-45360*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{-1}, x]^3*HPL[{0}, x] - 11340*x*(1 + x)^2*(7 + 108*x + 270*x^2 + 
         180*x^3)*HPL[{0}, x]^4 + 3538080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{-3, -1}, x] - 90720*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        Log[-s]^2 + HPL[{0}, x]^3*(-7560*x^2*(-480 - 1425*x - 1516*x^2 - 
           512*x^3 + 48*x^4) - 90720*x*(1 + x)^2*(7 + 24*x + 60*x^2 + 40*x^3)*
          Log[-s]) + HPL[{0}, x]^2*(-15120*x*(52 - 18*Pi^2 + 923*x + 
           180*Pi^2*x + 2919*x^2 + 954*Pi^2*x^2 + 2898*x^3 + 1656*Pi^2*x^3 + 
           936*x^4 + 1260*Pi^2*x^4 + 360*Pi^2*x^5) + 
         90720*x*(11 + 136*x + 303*x^2 + 270*x^3 + 90*x^4)*Log[-s] - 
         1088640*x*(1 + x)^2*Log[-s]^2) + HPL[{-1}, x]^2*
        (45360*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2) + 
         68040*x*(1 + x)^2*(-4 + 42*x + 105*x^2 + 70*x^3)*HPL[{0}, x]^2 + 
         HPL[{0}, x]*(22680*(30 + 16*x + 530*x^2 + 1475*x^3 + 1338*x^4 + 
             441*x^5 + 36*x^6) + 272160*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 
             30*x^3)*Log[-s])) - 15120*(1 + x)^2*Log[-s]*
        (-10*Pi^2 - 44*Pi^2*x - 72*Pi^2*x^2 - 137*Pi^2*x^3 + 12*Pi^2*x^4 - 
         432*x^2*Zeta[3] - 1080*x^3*Zeta[3] - 720*x^4*Zeta[3]) + 
       252*(1 + x)*(110*Pi^2 - 3730*Pi^2*x + 255*Pi^4*x - 9120*Pi^2*x^2 + 
         327*Pi^4*x^2 - 13430*Pi^2*x^3 + 252*Pi^4*x^3 - 7380*Pi^2*x^4 + 
         300*Pi^4*x^4 + 1010*Pi^2*x^5 + 120*Pi^4*x^5 - 3600*Zeta[3] - 
         25380*x*Zeta[3] - 58500*x^2*Zeta[3] - 96840*x^3*Zeta[3] - 
         55800*x^4*Zeta[3] + 4320*x^5*Zeta[3]) + HPL[{-1}, x]*
        (-136080*x*(1 + x)^2*(-4 + 18*x + 45*x^2 + 30*x^3)*HPL[{0}, x]^3 - 
         181440*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s] + 
         HPL[{0}, x]^2*(-22680*(10 + 75*x + 732*x^2 + 1596*x^3 + 1338*x^4 + 
             441*x^5 + 36*x^6) - 272160*x*(1 + x)^2*(-4 + 18*x + 45*x^2 + 
             30*x^3)*Log[-s]) + HPL[{0}, x]*
          (-15120*(11 + 190*x - 12*Pi^2*x - 1843*x^2 + 66*Pi^2*x^2 - 
             7095*x^3 + 393*Pi^2*x^3 - 7039*x^4 + 690*Pi^2*x^4 - 2243*x^5 + 
             525*Pi^2*x^5 - 101*x^6 + 150*Pi^2*x^6) - 
           90720*(10 - 2*x + 218*x^2 + 619*x^3 + 566*x^4 + 187*x^5 + 12*x^6)*
            Log[-s] - 544320*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
            Log[-s]^2) - 7560*(1 + x)^2*(-20*Pi^2 + 209*Pi^2*x + 
           216*Pi^2*x^2 + 86*Pi^2*x^3 + 24*Pi^2*x^4 - 1080*x^2*Zeta[3] - 
           2700*x^3*Zeta[3] - 1800*x^4*Zeta[3])) + 
       HPL[{0}, x]*(4354560*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
          HPL[{-2, -1}, x] - 30240*x*(-97 - 3*Pi^2 + 289*x + 174*Pi^2*x + 
           1855*x^2 + 807*Pi^2*x^2 + 2067*x^3 + 1380*Pi^2*x^3 + 684*x^4 + 
           1050*Pi^2*x^4 + 300*Pi^2*x^5)*Log[-s] + 
         90720*x*(-11 + 62*x + 191*x^2 + 180*x^3 + 60*x^4)*Log[-s]^2 - 
         725760*x*(1 + x)^2*Log[-s]^3 - 2520*(-120*Pi^2 + 1498*x + 
           123*Pi^2*x - 2692*x^2 + 1038*Pi^2*x^2 - 36328*x^3 - 66*Pi^2*x^3 - 
           45228*x^4 - 1920*Pi^2*x^4 - 14730*x^5 - 690*Pi^2*x^5 + 
           360*Pi^2*x^6 - 180*x*Zeta[3] - 7488*x^2*Zeta[3] - 
           32256*x^3*Zeta[3] - 54648*x^4*Zeta[3] - 41580*x^5*Zeta[3] - 
           11880*x^6*Zeta[3]))) + HPL[{-1}, x]^2*
      (5670*x*(1 + x)^2*(-15 + 96*x + 240*x^2 + 160*x^3)*HPL[{0}, x]^4 - 
       136080*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*HPL[{-3, -1}, x] + 
       136080*Pi^2*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2 + 
       HPL[{0}, x]^3*(3780*(40 + 36*x + 1056*x^2 + 2768*x^3 + 2470*x^4 + 
           815*x^5 + 60*x^6) + 45360*x*(1 + x)^2*(-7 + 30*x + 75*x^2 + 
           50*x^3)*Log[-s]) + HPL[{0}, x]^2*
        (3780*(11 + 190*x - 30*Pi^2*x - 1843*x^2 + 210*Pi^2*x^2 - 7095*x^3 + 
           1185*Pi^2*x^3 - 7039*x^4 + 2070*Pi^2*x^4 - 2243*x^5 + 
           1575*Pi^2*x^5 - 101*x^6 + 450*Pi^2*x^6) + 
         22680*(10 - 2*x + 218*x^2 + 619*x^3 + 566*x^4 + 187*x^5 + 12*x^6)*
          Log[-s] + 136080*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
          Log[-s]^2) + 378*(110*Pi^2 + 1900*Pi^2*x + 51*Pi^4*x - 
         18430*Pi^2*x^2 + 144*Pi^4*x^2 - 70950*Pi^2*x^3 + 240*Pi^4*x^3 - 
         70390*Pi^2*x^4 + 322*Pi^4*x^4 - 22430*Pi^2*x^5 + 245*Pi^4*x^5 - 
         1010*Pi^2*x^6 + 70*Pi^4*x^6 - 1800*Zeta[3] - 960*x*Zeta[3] - 
         31800*x^2*Zeta[3] - 88500*x^3*Zeta[3] - 80280*x^4*Zeta[3] - 
         26460*x^5*Zeta[3] - 2160*x^6*Zeta[3]) + 22680*Log[-s]*
        (10*Pi^2 - 2*Pi^2*x + 218*Pi^2*x^2 + 619*Pi^2*x^3 + 566*Pi^2*x^4 + 
         187*Pi^2*x^5 + 12*Pi^2*x^6 + 24*x*Zeta[3] - 168*x^2*Zeta[3] - 
         948*x^3*Zeta[3] - 1656*x^4*Zeta[3] - 1260*x^5*Zeta[3] - 
         360*x^6*Zeta[3]) + HPL[{0}, x]*(136080*x*(1 + x)^2*
          (-2 + 42*x + 105*x^2 + 70*x^3)*HPL[{-2, -1}, x] + 
         45360*Pi^2*x*(1 + x)^2*(-9 + 48*x + 120*x^2 + 80*x^3)*Log[-s] + 
         3780*(70*Pi^2 + 52*Pi^2*x + 1586*Pi^2*x^2 + 4243*Pi^2*x^3 + 
           3808*Pi^2*x^4 + 1256*Pi^2*x^5 + 96*Pi^2*x^6 + 108*x*Zeta[3] - 
           1512*x^2*Zeta[3] - 7668*x^3*Zeta[3] - 13248*x^4*Zeta[3] - 
           10080*x^5*Zeta[3] - 2880*x^6*Zeta[3]))) + 
     x*(-27588365 + 492310*Pi^2 + 344169*Pi^4 - 17991*Pi^6 - 42641620*x + 
       23092580*Pi^2*x + 906192*Pi^4*x - 17514*Pi^6*x - 2377025*x^2 + 
       11828110*Pi^2*x^2 + 504483*Pi^4*x^2 + 65115*Pi^6*x^2 + 12817350*x^3 - 
       15561630*Pi^2*x^3 + 71232*Pi^4*x^3 + 141588*Pi^6*x^3 + 141120*x^4 - 
       8365140*Pi^2*x^4 + 5754*Pi^4*x^4 + 107730*Pi^6*x^4 - 72114*Pi^4*x^5 + 
       30780*Pi^6*x^5 + 34483680*Zeta[3] - 4961880*Pi^2*Zeta[3] + 
       81282600*x*Zeta[3] - 9560880*Pi^2*x*Zeta[3] + 10422720*x^2*Zeta[3] - 
       5498640*Pi^2*x^2*Zeta[3] - 51400440*x^3*Zeta[3] + 
       1330560*Pi^2*x^3*Zeta[3] - 19157040*x^4*Zeta[3] + 
       619920*Pi^2*x^4*Zeta[3] - 1270080*Pi^2*x^5*Zeta[3] + 
       1436400*Zeta[3]^2 + 17569440*x*Zeta[3]^2 + 67571280*x^2*Zeta[3]^2 + 
       112674240*x^3*Zeta[3]^2 + 85730400*x^4*Zeta[3]^2 + 
       24494400*x^5*Zeta[3]^2 - 11276496*Zeta[5] - 54940032*x*Zeta[5] - 
       81675216*x^2*Zeta[5] - 51982560*x^3*Zeta[5] - 16873920*x^4*Zeta[5] - 
       3265920*x^5*Zeta[5]) + 42*x*Log[-s]*(28870 + 700*Pi^2 - 4059*Pi^4 - 
       67960*x - 190120*Pi^2*x - 9774*Pi^4*x - 224450*x^2 - 58220*Pi^2*x^2 - 
       10257*Pi^4*x^2 - 129540*x^3 + 185940*Pi^2*x^3 - 9228*Pi^4*x^3 - 
       1920*x^4 + 103680*Pi^2*x^4 - 3246*Pi^4*x^4 + 1224*Pi^4*x^5 - 
       331200*Zeta[3] - 83160*Pi^2*Zeta[3] - 638640*x*Zeta[3] - 
       347760*Pi^2*x*Zeta[3] + 167040*x^2*Zeta[3] - 899640*Pi^2*x^2*Zeta[3] + 
       645840*x^3*Zeta[3] - 1391040*Pi^2*x^3*Zeta[3] + 233280*x^4*Zeta[3] - 
       1058400*Pi^2*x^4*Zeta[3] - 302400*Pi^2*x^5*Zeta[3] + 600048*Zeta[5] + 
       733536*x*Zeta[5] - 1499472*x^2*Zeta[5] - 3576960*x^3*Zeta[5] - 
       2721600*x^4*Zeta[5] - 777600*x^5*Zeta[5]) + 
     HPL[{0}, x]*(272160*x*(1 + x)^2*(-45 + 6*x + 15*x^2 + 10*x^3)*
        HPL[{-4, -1}, x] - 3265920*x*(1 + x)^2*HPL[{-3, -2}, x] - 
       272160*x*(1 + x)^2*(-1 + 354*x + 885*x^2 + 590*x^3)*
        HPL[{-3, -1, -1}, x] - 7892640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{-2, -2, -1}, x] + 272160*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 
         70*x^3)*HPL[{-2, -1, -1, -1}, x] - 10080*x*(1 + x)*
        (-335 + 63*Pi^2 - 347*x + 63*Pi^2*x)*Log[-s]^3 - 
       831600*x*(1 + x)^2*Log[-s]^4 + 145152*x*(1 + x)^2*Log[-s]^5 + 
       HPL[{-3, -1}, x]*(-45360*(-20 + 114*x + 408*x^2 + 424*x^3 + 206*x^4 + 
           67*x^5 + 12*x^6) - 544320*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
          Log[-s]) + HPL[{-2, -1, -1}, x]*
        (45360*(30 + 16*x + 530*x^2 + 1475*x^3 + 1338*x^4 + 441*x^5 + 
           36*x^6) + 544320*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
          Log[-s]) + HPL[{-2, -1}, x]*(15120*(11 + 190*x - 27*Pi^2*x - 
           1843*x^2 + 648*Pi^2*x^2 - 7095*x^3 + 3132*Pi^2*x^3 - 7039*x^4 + 
           5382*Pi^2*x^4 - 2243*x^5 + 4095*Pi^2*x^5 - 101*x^6 + 
           1170*Pi^2*x^6) + 90720*(10 - 2*x + 218*x^2 + 619*x^3 + 566*x^4 + 
           187*x^5 + 12*x^6)*Log[-s] + 544320*x*(1 + x)^2*
          (-2 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2) + 
       168*x*Log[-s]*(59030 - 105*Pi^2 + 117*Pi^4 + 31510*x - 41520*Pi^2*x + 
         2394*Pi^4*x - 74500*x^2 - 150855*Pi^2*x^2 + 9837*Pi^4*x^2 - 
         46980*x^3 - 153720*Pi^2*x^3 + 16560*Pi^4*x^3 - 51840*Pi^2*x^4 + 
         12600*Pi^4*x^4 + 3600*Pi^4*x^5 - 63360*Zeta[3] - 301680*x*Zeta[3] - 
         512640*x^2*Zeta[3] - 402840*x^3*Zeta[3] - 133380*x^4*Zeta[3] - 
         6480*x^5*Zeta[3]) - 2520*x*Log[-s]^2*(3500 - 33*Pi^2 + 6040*x - 
         1434*Pi^2*x + 2000*x^2 - 2787*Pi^2*x^2 - 540*x^3 - 2160*Pi^2*x^3 - 
         720*Pi^2*x^4 - 2556*Zeta[3] - 3816*x*Zeta[3] + 3276*x^2*Zeta[3] + 
         9936*x^3*Zeta[3] + 7560*x^4*Zeta[3] + 2160*x^5*Zeta[3]) + 
       7*x*(756260 - 37680*Pi^2 - 15741*Pi^4 + 5872060*x + 907620*Pi^2*x - 
         36018*Pi^4*x + 7496120*x^2 + 6067920*Pi^2*x^2 - 44199*Pi^4*x^2 + 
         2380320*x^3 + 7213680*Pi^2*x^3 - 52560*Pi^4*x^3 + 2389680*Pi^2*x^4 - 
         18720*Pi^4*x^4 + 8640*Pi^4*x^5 - 957600*Zeta[3] - 
         417960*Pi^2*Zeta[3] + 2143440*x*Zeta[3] - 2352240*Pi^2*x*Zeta[3] + 
         12181680*x^2*Zeta[3] - 7241400*Pi^2*x^2*Zeta[3] + 
         12476160*x^3*Zeta[3] - 11625120*Pi^2*x^3*Zeta[3] + 
         3989520*x^4*Zeta[3] - 8845200*Pi^2*x^4*Zeta[3] + 
         218160*x^5*Zeta[3] - 2527200*Pi^2*x^5*Zeta[3] + 1800144*Zeta[5] - 
         1881792*x*Zeta[5] - 22869216*x^2*Zeta[5] - 42029280*x^3*Zeta[5] - 
         31978800*x^4*Zeta[5] - 9136800*x^5*Zeta[5])) + 
     HPL[{-1}, x]*(-2268*x*(1 + x)^2*(-19 + 60*x + 150*x^2 + 100*x^3)*
        HPL[{0}, x]^5 - 544320*x*(1 + x)^2*(1 + 2*x)*(1 + 10*x + 10*x^2)*
        HPL[{-4, -1}, x] - 816480*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{-3, -2}, x] + 317520*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{-2, -1}, x] + 272160*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{-3, -1, -1}, x] + 362880*Pi^2*x*(1 + x)^2*Log[-s]^3 + 
       HPL[{-3, -1}, x]*(45360*(30 + 16*x + 530*x^2 + 1475*x^3 + 1338*x^4 + 
           441*x^5 + 36*x^6) + 544320*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 
           30*x^3)*Log[-s]) + HPL[{0}, x]^4*
        (-7560*x^2*(336 + 843*x + 746*x^2 + 247*x^3 + 12*x^4) - 
         22680*x*(1 + x)^2*(-15 + 24*x + 60*x^2 + 40*x^3)*Log[-s]) + 
       HPL[{0}, x]^3*(-2520*x*(120 + 3*Pi^2 - 3048*x + 60*Pi^2*x - 
           11177*x^2 + 246*Pi^2*x^2 - 11173*x^3 + 414*Pi^2*x^3 - 3611*x^4 + 
           315*Pi^2*x^4 - 101*x^5 + 90*Pi^2*x^5) - 
         15120*x^2*(432 + 1056*x + 926*x^2 + 307*x^3 + 12*x^4)*Log[-s] - 
         90720*x*(1 + x)^2*(-7 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2) - 
       45360*x*Log[-s]^2*(-11*Pi^2 + 62*Pi^2*x + 191*Pi^2*x^2 + 
         180*Pi^2*x^3 + 60*Pi^2*x^4 + 24*Zeta[3] - 24*x*Zeta[3] - 
         300*x^2*Zeta[3] - 552*x^3*Zeta[3] - 420*x^4*Zeta[3] - 
         120*x^5*Zeta[3]) + 1512*Log[-s]*(-970*Pi^2*x - 51*Pi^4*x + 
         2890*Pi^2*x^2 - 36*Pi^4*x^2 + 18550*Pi^2*x^3 + 246*Pi^4*x^3 + 
         20670*Pi^2*x^4 + 506*Pi^4*x^4 + 6840*Pi^2*x^5 + 385*Pi^4*x^5 + 
         110*Pi^4*x^6 + 600*Zeta[3] - 120*x*Zeta[3] + 13080*x^2*Zeta[3] + 
         37140*x^3*Zeta[3] + 33960*x^4*Zeta[3] + 11220*x^5*Zeta[3] + 
         720*x^6*Zeta[3]) + HPL[{0}, x]^2*(-544320*x*(1 + x)^2*
          (-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{-2, -1}, x] - 
         15120*x*(97 - 30*Pi^2 - 289*x + 12*Pi^2*x - 1855*x^2 + 
           294*Pi^2*x^2 - 2067*x^3 + 552*Pi^2*x^3 - 684*x^4 + 420*Pi^2*x^4 + 
           120*Pi^2*x^5)*Log[-s] - 45360*x*(-11 + 62*x + 191*x^2 + 180*x^3 + 
           60*x^4)*Log[-s]^2 + 362880*x*(1 + x)^2*Log[-s]^3 - 
         1260*(90*Pi^2 - 1498*x - 216*Pi^2*x + 2692*x^2 + 2970*Pi^2*x^2 + 
           36328*x^3 + 9015*Pi^2*x^3 + 45228*x^4 + 8412*Pi^2*x^4 + 
           14730*x^5 + 2784*Pi^2*x^5 + 144*Pi^2*x^6 + 72*x*Zeta[3] - 
           5688*x^2*Zeta[3] - 26172*x^3*Zeta[3] - 44712*x^4*Zeta[3] - 
           34020*x^5*Zeta[3] - 9720*x^6*Zeta[3])) + 
       HPL[{0}, x]*(272160*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
          HPL[{-3, -1}, x] - 272160*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 
           70*x^3)*HPL[{-2, -1, -1}, x] - 90720*Pi^2*x*(1 + x)^2*
          (-9 + 12*x + 30*x^2 + 20*x^3)*Log[-s]^2 + HPL[{-2, -1}, x]*
          (-45360*(30 + 16*x + 530*x^2 + 1475*x^3 + 1338*x^4 + 441*x^5 + 
             36*x^6) - 544320*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
            Log[-s]) - 15120*Log[-s]*(10*Pi^2 - 2*Pi^2*x + 650*Pi^2*x^2 + 
           1675*Pi^2*x^3 + 1492*Pi^2*x^4 + 494*Pi^2*x^5 + 24*Pi^2*x^6 + 
           108*x*Zeta[3] - 648*x^2*Zeta[3] - 3780*x^3*Zeta[3] - 
           6624*x^4*Zeta[3] - 5040*x^5*Zeta[3] - 1440*x^6*Zeta[3]) + 
         504*(-55*Pi^2 - 1550*Pi^2*x - 153*Pi^4*x + 24455*Pi^2*x^2 - 
           108*Pi^4*x^2 + 91360*Pi^2*x^3 + 738*Pi^4*x^3 + 91060*Pi^2*x^4 + 
           1518*Pi^4*x^4 + 29270*Pi^2*x^5 + 1155*Pi^4*x^5 + 1010*Pi^2*x^6 + 
           330*Pi^4*x^6 + 900*Zeta[3] + 11700*x*Zeta[3] + 84420*x^2*Zeta[3] + 
           170910*x^3*Zeta[3] + 138960*x^4*Zeta[3] + 45720*x^5*Zeta[3] + 
           4320*x^6*Zeta[3])) + 126*(-230*Pi^4 + 14980*Pi^2*x + 2092*Pi^4*x - 
         26920*Pi^2*x^2 + 5414*Pi^4*x^2 - 363280*Pi^2*x^3 + 2557*Pi^4*x^3 - 
         452280*Pi^2*x^4 - 974*Pi^4*x^4 - 147300*Pi^2*x^5 - 343*Pi^4*x^5 + 
         132*Pi^4*x^6 + 1320*Zeta[3] + 22800*x*Zeta[3] + 
         14040*Pi^2*x*Zeta[3] - 221160*x^2*Zeta[3] + 21600*Pi^2*x^2*Zeta[3] - 
         851400*x^3*Zeta[3] - 15120*Pi^2*x^3*Zeta[3] - 844680*x^4*Zeta[3] - 
         49680*Pi^2*x^4*Zeta[3] - 269160*x^5*Zeta[3] - 
         37800*Pi^2*x^5*Zeta[3] - 12120*x^6*Zeta[3] - 10800*Pi^2*x^6*
          Zeta[3] - 19440*x*Zeta[5] + 32400*x^2*Zeta[5] + 
         301320*x^3*Zeta[5] + 546480*x^4*Zeta[5] + 415800*x^5*Zeta[5] + 
                                     118800*x^6*Zeta[5]))))/(68040*x*(1 + x)^2);

AppmmEu[3]=-32/(3*ep^6) + (4*(-11 + 12*HPL[{0}, x] + 24*Log[-s]))/(3*ep^5) +
  (-1807 + 756*Pi^2 - 648*HPL[{0}, x]^2 + HPL[{0}, x]*(2970 - 3888*Log[-s]) + 
    3564*Log[-s] - 3888*Log[-s]^2)/(81*ep^4) - 
  (2926 + 1221*Pi^2 + 5852*x - 1446*Pi^2*x + 2926*x^2 - 2343*Pi^2*x^2 - 
    3888*(1 + x)^2*HPL[{-3}, x] + 324*(1 + x)^2*HPL[{0}, x]^3 + 
    HPL[{-1}, x]*(-1944*Pi^2*(1 + x)^2 - 1944*(1 + x)^2*HPL[{0}, x]^2) + 
    9*(-1807 + 756*Pi^2)*(1 + x)^2*Log[-s] + 16038*(1 + x)^2*Log[-s]^2 - 
    11664*(1 + x)^2*Log[-s]^3 + HPL[{0}, x]^2*(324*(33 + 54*x + 22*x^2) - 
      5832*(1 + x)^2*Log[-s]) + HPL[{0}, x]*
     (18*(1 + x)*(-763 + 243*Pi^2 - 799*x + 243*Pi^2*x) + 
      3888*(1 + x)^2*HPL[{-2}, x] + 26730*(1 + x)^2*Log[-s] - 
      17496*(1 + x)^2*Log[-s]^2) - 20088*Zeta[3] - 40176*x*Zeta[3] - 
    20088*x^2*Zeta[3])/(243*ep^3*(1 + x)^2) - 
  (-461260 + 51395*Pi^2 + 1932*Pi^4 - 814520*x + 306910*Pi^2*x + 
    25896*Pi^4*x - 243100*x^2 + 62465*Pi^2*x^2 + 101076*Pi^4*x^2 + 
    112320*x^3 - 226800*Pi^2*x^3 + 168912*Pi^4*x^3 + 2160*x^4 - 
    129600*Pi^2*x^4 + 128520*Pi^4*x^4 + 36720*Pi^4*x^5 - 
    77760*(1 + x)^2*(-1 + 12*x + 30*x^2 + 20*x^3)*HPL[{-4}, x] + 
    3240*(1 + x)^2*(-6 + 6*x + 15*x^2 + 10*x^3)*HPL[{0}, x]^4 + 
    HPL[{-1}, x]^2*(19440*Pi^2*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3) + 
      19440*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{0}, x]^2) - 
    77760*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{-3, -1}, x] - 
    270*(-1807 + 756*Pi^2)*(1 + x)^2*Log[-s]^2 - 320760*(1 + x)^2*Log[-s]^3 + 
    174960*(1 + x)^2*Log[-s]^4 + HPL[{0}, x]^3*
     (540*(-297 - 114*x + 643*x^2 + 720*x^3 + 240*x^4) - 
      19440*(1 + x)^2*Log[-s]) + HPL[{-3}, x]*
     (-3240*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4) + 
      77760*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{-1}, x] + 
      77760*(1 + x)^3*(1 + 5*x + 10*x^2)*HPL[{0}, x] + 
      233280*(1 + x)^2*Log[-s]) + HPL[{0}, x]^2*
     (270*(1245 - 276*Pi^2 + 3918*x - 264*Pi^2*x + 3038*x^2 + 1020*Pi^2*x^2 + 
        720*x^3 + 2208*Pi^2*x^3 + 1680*Pi^2*x^4 + 480*Pi^2*x^5) - 
      19440*(33 + 54*x + 22*x^2)*Log[-s] + 174960*(1 + x)^2*Log[-s]^2) + 
    HPL[{-2}, x]*(-12960*Pi^2*x*(1 + x)^2*(6 + 15*x + 10*x^2) - 
      77760*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{-1}, x]*HPL[{0}, x] - 
      116640*(1 + x)^2*HPL[{0}, x]^2 + HPL[{0}, x]*
       (3240*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4) - 
        233280*(1 + x)^2*Log[-s])) + 253440*Zeta[3] - 426240*x*Zeta[3] - 
    2221920*x^2*Zeta[3] - 2332800*x^3*Zeta[3] - 777600*x^4*Zeta[3] + 
    60*Log[-s]*(-2926 - 1221*Pi^2 - 5852*x + 1446*Pi^2*x - 2926*x^2 + 
      2343*Pi^2*x^2 + 20088*Zeta[3] + 40176*x*Zeta[3] + 20088*x^2*Zeta[3]) + 
    HPL[{0}, x]*(77760*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{-2, -1}, x] - 1080*(1 + x)*(-763 + 243*Pi^2 - 799*x + 243*Pi^2*x)*
       Log[-s] - 801900*(1 + x)^2*Log[-s]^2 + 349920*(1 + x)^2*Log[-s]^3 + 
      30*(-4960 - 1815*Pi^2 + 2518*x + 10194*Pi^2*x + 13958*x^2 + 
        28857*Pi^2*x^2 + 6480*x^3 + 25920*Pi^2*x^3 + 8640*Pi^2*x^4 + 
        21384*Zeta[3] + 27216*x*Zeta[3] - 48600*x^2*Zeta[3] - 
        119232*x^3*Zeta[3] - 90720*x^4*Zeta[3] - 25920*x^5*Zeta[3])) + 
    HPL[{-1}, x]*(-25920*Pi^2*(1 + x)^2*(-3 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{0}, x] - 12960*(1 + x)^2*(-5 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{0}, x]^3 + 116640*Pi^2*(1 + x)^2*Log[-s] + 
      HPL[{0}, x]^2*(-1620*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4) + 
        116640*(1 + x)^2*Log[-s]) - 1620*(-55*Pi^2 + 178*Pi^2*x + 
        709*Pi^2*x^2 + 720*Pi^2*x^3 + 240*Pi^2*x^4 + 48*Zeta[3] - 
        192*x*Zeta[3] - 1248*x^2*Zeta[3] - 2208*x^3*Zeta[3] - 
        1680*x^4*Zeta[3] - 480*x^5*Zeta[3])))/(4860*ep^2*(1 + x)^2) + 
  (-2799360*x*(1 + x)^2*(-3 + 6*x + 15*x^2 + 10*x^3)*HPL[{-5}, x] - 
    2799360*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-2}, x]^2*HPL[{0}, x] + 
    5832*x*(1 + x)^2*(-36 + 114*x + 285*x^2 + 190*x^3)*HPL[{0}, x]^5 + 
    HPL[{-1}, x]^3*(-116640*Pi^2*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3) - 
      116640*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*HPL[{0}, x]^2) - 
    1399680*x*(1 + x)^2*(-1 + 78*x + 195*x^2 + 130*x^3)*HPL[{-4, -1}, x] - 
    5598720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -2}, x] + 
    3265920*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-2, -1}, x] - 
    1399680*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*HPL[{-3, -1, -1}, x] - 
    4860*(-1807 + 756*Pi^2)*x*(1 + x)^2*Log[-s]^3 - 
    4330260*x*(1 + x)^2*Log[-s]^4 + 1889568*x*(1 + x)^2*Log[-s]^5 + 
    HPL[{0}, x]^4*(4860*x*(-297 + 672*x + 2670*x^2 + 2718*x^3 + 1119*x^4 + 
        134*x^5) + 174960*x*(1 + x)^2*(-6 + 6*x + 15*x^2 + 10*x^3)*Log[-s]) + 
    HPL[{-3, -1}, x]*(-58320*(40 - 19*x + 934*x^2 + 3015*x^3 + 3276*x^4 + 
        1518*x^5 + 268*x^6) - 4199040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 
        10*x^3)*Log[-s]) + HPL[{-4}, x]*
     (-58320*x*(-275 + 386*x + 2309*x^2 + 2952*x^3 + 1836*x^4 + 536*x^5) + 
      1399680*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{-1}, x] - 
      4199040*x*(1 + x)^2*(1 + 2*x)*(1 + 10*x + 10*x^2)*HPL[{0}, x] - 
      4199040*x*(1 + x)^2*(-1 + 12*x + 30*x^2 + 20*x^3)*Log[-s]) + 
    HPL[{0}, x]^3*(1620*x*(2892 - 360*Pi^2 + 8268*x + 1152*Pi^2*x - 
        2483*x^2 + 8064*Pi^2*x^2 - 10056*x^3 + 14352*Pi^2*x^3 - 4152*x^4 + 
        10920*Pi^2*x^4 + 3120*Pi^2*x^5) + 29160*x*(-297 - 114*x + 643*x^2 + 
        720*x^3 + 240*x^4)*Log[-s] - 524880*x*(1 + x)^2*Log[-s]^2) + 
    HPL[{-3}, x]*(9720*x*(-668 + 18*Pi^2 + 500*x + 1332*Pi^2*x + 10307*x^2 + 
        5850*Pi^2*x^2 + 12576*x^3 + 9936*Pi^2*x^3 + 4152*x^4 + 
        7560*Pi^2*x^4 + 2160*Pi^2*x^5) + 5598720*x^2*(1 + x)^2*
       (6 + 15*x + 10*x^2)*HPL[{-2}, x] - 699840*x*(1 + x)^2*
       (-1 + 18*x + 45*x^2 + 30*x^3)*HPL[{-1}, x]^2 + 
      349920*x*(1 + x)^2*(7 + 96*x + 240*x^2 + 160*x^3)*HPL[{0}, x]^2 - 
      174960*x*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4)*Log[-s] + 
      6298560*x*(1 + x)^2*Log[-s]^2 + HPL[{0}, x]*
       (58320*x*(-143 - 370*x - 357*x^2 + 36*x^3 + 438*x^4 + 268*x^5) + 
        4199040*x*(1 + x)^3*(1 + 5*x + 10*x^2)*Log[-s]) + 
      HPL[{-1}, x]*(58320*(40 - 19*x + 934*x^2 + 3015*x^3 + 3276*x^4 + 
          1518*x^5 + 268*x^6) + 699840*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 
          30*x^3)*HPL[{0}, x] + 4199040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 
          10*x^3)*Log[-s])) + 1620*x*Log[-s]^2*(-2926 - 1221*Pi^2 - 5852*x + 
      1446*Pi^2*x - 2926*x^2 + 2343*Pi^2*x^2 + 20088*Zeta[3] + 
      40176*x*Zeta[3] + 20088*x^2*Zeta[3]) + 
    54*x*Log[-s]*(-461260 + 51395*Pi^2 + 1932*Pi^4 - 814520*x + 
      306910*Pi^2*x + 25896*Pi^4*x - 243100*x^2 + 62465*Pi^2*x^2 + 
      101076*Pi^4*x^2 + 112320*x^3 - 226800*Pi^2*x^3 + 168912*Pi^4*x^3 + 
      2160*x^4 - 129600*Pi^2*x^4 + 128520*Pi^4*x^4 + 36720*Pi^4*x^5 + 
      253440*Zeta[3] - 426240*x*Zeta[3] - 2221920*x^2*Zeta[3] - 
      2332800*x^3*Zeta[3] - 777600*x^4*Zeta[3]) + 
    HPL[{-2}, x]*(699840*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{-1}, x]^2*HPL[{0}, x] - 116640*x*(1 + x)^2*
       (15 + 48*x + 120*x^2 + 80*x^3)*HPL[{0}, x]^3 - 
      699840*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s] + 
      HPL[{0}, x]^2*(29160*x*(11 + 1126*x + 3023*x^2 + 2880*x^3 + 960*x^4) - 
        6298560*x*(1 + x)^2*Log[-s]) + HPL[{0}, x]*
       (-9720*x*(-668 - 6*Pi^2 + 500*x + 1500*Pi^2*x + 10307*x^2 + 
          6798*Pi^2*x^2 + 12576*x^3 + 11592*Pi^2*x^3 + 4152*x^4 + 
          8820*Pi^2*x^4 + 2520*Pi^2*x^5) + 174960*x*(-55 + 178*x + 709*x^2 + 
          720*x^3 + 240*x^4)*Log[-s] - 6298560*x*(1 + x)^2*Log[-s]^2) + 
      HPL[{-1}, x]*(-466560*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2) - 
        699840*x*(1 + x)^2*(-3 + 24*x + 60*x^2 + 40*x^3)*HPL[{0}, x]^2 + 
        HPL[{0}, x]*(-58320*(40 - 19*x + 934*x^2 + 3015*x^3 + 3276*x^4 + 
            1518*x^5 + 268*x^6) - 4199040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 
            10*x^3)*Log[-s])) - 19440*(1 + x)^2*(-20*Pi^2 - 88*Pi^2*x - 
        78*Pi^2*x^2 - 109*Pi^2*x^3 + 134*Pi^2*x^4 - 864*x^2*Zeta[3] - 
        2160*x^3*Zeta[3] - 1440*x^4*Zeta[3])) + 
    HPL[{0}, x]^2*(699840*x*(1 + x)^2*(-3 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{-2, -1}, x] + 14580*x*(1245 - 276*Pi^2 + 3918*x - 264*Pi^2*x + 
        3038*x^2 + 1020*Pi^2*x^2 + 720*x^3 + 2208*Pi^2*x^3 + 1680*Pi^2*x^4 + 
        480*Pi^2*x^5)*Log[-s] - 524880*x*(33 + 54*x + 22*x^2)*Log[-s]^2 + 
      3149280*x*(1 + x)^2*Log[-s]^3 + 4860*x*(-678 - 198*Pi^2 - 6913*x + 
        2184*Pi^2*x - 7458*x^2 + 6393*Pi^2*x^2 - 2076*x^3 + 6552*Pi^2*x^3 + 
        3036*Pi^2*x^4 + 536*Pi^2*x^5 + 1440*Zeta[3] - 4032*x*Zeta[3] - 
        29664*x^2*Zeta[3] - 52992*x^3*Zeta[3] - 40320*x^4*Zeta[3] - 
        11520*x^5*Zeta[3])) + HPL[{0}, x]*
     (-699840*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{-3, -1}, x] + 
      1399680*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{-2, -1, -1}, x] - 29160*x*(1 + x)*(-763 + 243*Pi^2 - 799*x + 
        243*Pi^2*x)*Log[-s]^2 - 14434200*x*(1 + x)^2*Log[-s]^3 + 
      4723920*x*(1 + x)^2*Log[-s]^4 + HPL[{-2, -1}, x]*
       (58320*(40 - 19*x + 934*x^2 + 3015*x^3 + 3276*x^4 + 1518*x^5 + 
          268*x^6) + 4199040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
         Log[-s]) + 108*x*(-193980 + 22025*Pi^2 + 906*Pi^4 - 676140*x - 
        16520*Pi^2*x + 12288*Pi^4*x - 631200*x^2 - 415015*Pi^2*x^2 + 
        48048*Pi^4*x^2 - 148860*x^3 - 514980*Pi^2*x^3 + 80316*Pi^4*x^3 + 
        180*x^4 - 178560*Pi^2*x^4 + 61110*Pi^4*x^4 + 17460*Pi^4*x^5 - 
        108900*Zeta[3] - 1027800*x*Zeta[3] - 2397420*x^2*Zeta[3] - 
        2352240*x^3*Zeta[3] - 1014120*x^4*Zeta[3] - 144720*x^5*Zeta[3]) - 
      1620*x*Log[-s]*(4960 + 1815*Pi^2 - 2518*x - 10194*Pi^2*x - 13958*x^2 - 
        28857*Pi^2*x^2 - 6480*x^3 - 25920*Pi^2*x^3 - 8640*Pi^2*x^4 - 
        21384*Zeta[3] - 27216*x*Zeta[3] + 48600*x^2*Zeta[3] + 
        119232*x^3*Zeta[3] + 90720*x^4*Zeta[3] + 25920*x^5*Zeta[3])) + 
    HPL[{-1}, x]^2*(58320*Pi^2*x*(1 + x)^2*(-12 + 114*x + 285*x^2 + 190*x^3)*
       HPL[{0}, x] + 58320*x*(1 + x)^2*(-10 + 78*x + 195*x^2 + 130*x^3)*
       HPL[{0}, x]^3 + 1049760*Pi^2*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
       Log[-s] + HPL[{0}, x]^2*(14580*(40 - 19*x + 934*x^2 + 3015*x^3 + 
          3276*x^4 + 1518*x^5 + 268*x^6) + 1049760*x*(1 + x)^2*
         (-1 + 6*x + 15*x^2 + 10*x^3)*Log[-s]) + 
      14580*(40*Pi^2 - 19*Pi^2*x + 934*Pi^2*x^2 + 3015*Pi^2*x^3 + 
        3276*Pi^2*x^4 + 1518*Pi^2*x^5 + 268*Pi^2*x^6 + 48*x*Zeta[3] - 
        768*x^2*Zeta[3] - 3840*x^3*Zeta[3] - 6624*x^4*Zeta[3] - 
        5040*x^5*Zeta[3] - 1440*x^6*Zeta[3])) + 
    HPL[{-1}, x]*(-174960*x*(1 + x)^2*(-5 + 12*x + 30*x^2 + 20*x^3)*
       HPL[{0}, x]^4 + 1399680*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{-3, -1}, x] + 3149280*Pi^2*x*(1 + x)^2*Log[-s]^2 + 
      HPL[{0}, x]^3*(-9720*x*(-121 + 1882*x + 5689*x^2 + 5796*x^3 + 
          2358*x^4 + 268*x^5) - 699840*x*(1 + x)^2*(-5 + 6*x + 15*x^2 + 
          10*x^3)*Log[-s]) + HPL[{0}, x]^2*
       (-4860*x*(668 - 222*Pi^2 - 500*x + 420*Pi^2*x - 10307*x^2 + 
          3666*Pi^2*x^2 - 12576*x^3 + 6624*Pi^2*x^3 - 4152*x^4 + 
          5040*Pi^2*x^4 + 1440*Pi^2*x^5) - 87480*x*(-55 + 178*x + 709*x^2 + 
          720*x^3 + 240*x^4)*Log[-s] + 3149280*x*(1 + x)^2*Log[-s]^2) - 
      87480*x*Log[-s]*(-55*Pi^2 + 178*Pi^2*x + 709*Pi^2*x^2 + 720*Pi^2*x^3 + 
        240*Pi^2*x^4 + 48*Zeta[3] - 192*x*Zeta[3] - 1248*x^2*Zeta[3] - 
        2208*x^3*Zeta[3] - 1680*x^4*Zeta[3] - 480*x^5*Zeta[3]) + 
      972*(-3340*Pi^2*x - 162*Pi^4*x + 2500*Pi^2*x^2 - 60*Pi^4*x^2 + 
        51535*Pi^2*x^3 + 1026*Pi^4*x^3 + 62880*Pi^2*x^4 + 2024*Pi^4*x^4 + 
        20760*Pi^2*x^5 + 1540*Pi^4*x^5 + 440*Pi^4*x^6 + 2400*Zeta[3] - 
        1140*x*Zeta[3] + 56040*x^2*Zeta[3] + 180900*x^3*Zeta[3] + 
        196560*x^4*Zeta[3] + 91080*x^5*Zeta[3] + 16080*x^6*Zeta[3]) + 
      HPL[{0}, x]*(-1399680*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
         HPL[{-2, -1}, x] - 1399680*Pi^2*x*(1 + x)^2*(-3 + 6*x + 15*x^2 + 
          10*x^3)*Log[-s] - 38880*(10*Pi^2 - 35*Pi^2*x + 704*Pi^2*x^2 + 
          2176*Pi^2*x^3 + 2268*Pi^2*x^4 + 969*Pi^2*x^5 + 134*Pi^2*x^6 + 
          72*x*Zeta[3] - 828*x^2*Zeta[3] - 4302*x^3*Zeta[3] - 
          7452*x^4*Zeta[3] - 5670*x^5*Zeta[3] - 1620*x^6*Zeta[3]))) + 
    x*(45570280 - 2565780*Pi^2 - 415503*Pi^4 + 79346960*x - 28653960*Pi^2*x - 
      564678*Pi^4*x + 21811360*x^2 - 14662320*Pi^2*x^2 + 625833*Pi^4*x^2 - 
      12137040*x^3 + 16339320*Pi^2*x^3 + 1790424*Pi^4*x^3 - 171720*x^4 + 
      9059040*Pi^2*x^4 + 1770012*Pi^4*x^4 + 738072*Pi^4*x^5 - 
      50709240*Zeta[3] - 6253200*Pi^2*Zeta[3] - 118564560*x*Zeta[3] - 
      32101920*Pi^2*x*Zeta[3] - 42009840*x^2*Zeta[3] - 
      94433040*Pi^2*x^2*Zeta[3] + 31259520*x^3*Zeta[3] - 
      150232320*Pi^2*x^3*Zeta[3] + 12363840*x^4*Zeta[3] - 
      114307200*Pi^2*x^4*Zeta[3] - 32659200*Pi^2*x^5*Zeta[3] + 
      45116352*Zeta[5] + 39844224*x*Zeta[5] - 181631808*x^2*Zeta[5] - 
      386311680*x^3*Zeta[5] - 293932800*x^4*Zeta[5] - 83980800*x^5*Zeta[5]))/
   (87480*ep*x*(1 + x)^2) - 
  (117573120*x*(1 + x)^2*(40 + 18*x + 45*x^2 + 30*x^3)*HPL[{-6}, x] + 
    411505920*x*(1 + x)^2*HPL[{-3}, x]^2 + 163296*x*(1 + x)^2*
     (-27 + 330*x + 825*x^2 + 550*x^3)*HPL[{0}, x]^6 + 
    HPL[{-1}, x]^4*(2449440*Pi^2*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3) + 
      2449440*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*HPL[{0}, x]^2) - 
    176359680*x*(1 + x)^2*(-32 + 150*x + 375*x^2 + 250*x^3)*
     HPL[{-5, -1}, x] - 58786560*x*(1 + x)^2*(-20 + 102*x + 255*x^2 + 
      170*x^3)*HPL[{-4, -2}, x] - 58786560*x*(1 + x)^2*
     (-2 + 450*x + 1125*x^2 + 750*x^3)*HPL[{-4, -1, -1}, x] - 
    1234517760*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -2, -1}, x] - 
    1587237120*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -1, -2}, x] - 
    1107146880*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-2, -1, -1}, x] - 
    117573120*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
     HPL[{-3, -1, -1, -1}, x] - 306180*(-1807 + 756*Pi^2)*x*(1 + x)^2*
     Log[-s]^4 - 218245104*x*(1 + x)^2*Log[-s]^5 + 
    79361856*x*(1 + x)^2*Log[-s]^6 + HPL[{-3, -2}, x]*
     (-9797760*(1 + x)^2*(-80 + 187*x + 612*x^2 + 1064*x^3 + 1156*x^4) - 
      1410877440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s]) + 
    HPL[{-5}, x]*(-4898880*x*(-1353 - 1602*x + 955*x^2 + 1832*x^3 + 736*x^4 + 
        136*x^5) + 58786560*x*(1 + x)^2*(-16 + 42*x + 105*x^2 + 70*x^3)*
       HPL[{-1}, x] - 58786560*x*(1 + x)^2*(37 + 192*x + 480*x^2 + 320*x^3)*
       HPL[{0}, x] - 705438720*x*(1 + x)^2*(-3 + 6*x + 15*x^2 + 10*x^3)*
       Log[-s]) + HPL[{-3, -1, -1}, x]*
     (-4898880*(120 + 75*x + 2994*x^2 + 9557*x^3 + 11132*x^4 + 5854*x^5 + 
        1244*x^6) - 352719360*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       Log[-s]) + HPL[{-4, -1}, x]*
     (-4898880*(-280 - 505*x + 4906*x^2 + 17401*x^3 + 26204*x^4 + 20614*x^5 + 
        6684*x^6) - 352719360*x*(1 + x)^2*(-1 + 78*x + 195*x^2 + 130*x^3)*
       Log[-s]) + HPL[{0}, x]^5*(40824*x*(-891 + 8130*x + 23863*x^2 + 
        23620*x^3 + 10406*x^4 + 1776*x^5) + 1469664*x*(1 + x)^2*
       (-36 + 114*x + 285*x^2 + 190*x^3)*Log[-s]) + 
    HPL[{0}, x]^4*(34020*x*(6147 - 108*Pi^2 + 4410*x + 7920*Pi^2*x - 
        72284*x^2 + 36504*Pi^2*x^2 - 101604*x^3 + 62376*Pi^2*x^3 - 
        42990*x^4 + 47460*Pi^2*x^4 - 4108*x^5 + 13560*Pi^2*x^5) + 
      1224720*x*(-297 + 672*x + 2670*x^2 + 2718*x^3 + 1119*x^4 + 134*x^5)*
       Log[-s] + 22044960*x*(1 + x)^2*(-6 + 6*x + 15*x^2 + 10*x^3)*
       Log[-s]^2) + HPL[{-3, -1}, x]*
     (-816480*(1604 + 3734*x - 546*Pi^2*x - 5900*x^2 - 804*Pi^2*x^2 - 
        39895*x^3 + 750*Pi^2*x^3 - 48576*x^4 + 2208*Pi^2*x^4 - 22614*x^5 + 
        1680*Pi^2*x^5 - 4108*x^6 + 480*Pi^2*x^6) - 
      14696640*(40 - 19*x + 934*x^2 + 3015*x^3 + 3276*x^4 + 1518*x^5 + 
        268*x^6)*Log[-s] - 529079040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
       Log[-s]^2) + HPL[{-2}, x]^2*(-48988800*Pi^2*x*(1 + x)^2*
       (2 + 6*x + 15*x^2 + 10*x^3) - 176359680*x^2*(1 + x)^2*
       (6 + 15*x + 10*x^2)*HPL[{-1}, x]*HPL[{0}, x] - 
      426202560*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^2 + 
      HPL[{0}, x]*(-4898880*(1 + x)^2*(-80 + 187*x + 612*x^2 + 1064*x^3 + 
          1156*x^4) - 705438720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s])) + 
    HPL[{-4}, x]*(816480*x*(-2192 + 546*Pi^2 + 6152*x + 5412*Pi^2*x + 
        46579*x^2 + 19986*Pi^2*x^2 + 63252*x^3 + 33120*Pi^2*x^3 + 35028*x^4 + 
        25200*Pi^2*x^4 + 8216*x^5 + 7200*Pi^2*x^5) + 
      58786560*x*(1 + x)^2*(-20 + 102*x + 255*x^2 + 170*x^3)*HPL[{-2}, x] - 
      58786560*x*(1 + x)^2*(-1 + 36*x + 90*x^2 + 60*x^3)*HPL[{-1}, x]^2 - 
      29393280*x*(1 + x)^2*(-11 + 18*x + 45*x^2 + 30*x^3)*HPL[{0}, x]^2 - 
      14696640*x*(-275 + 386*x + 2309*x^2 + 2952*x^3 + 1836*x^4 + 536*x^5)*
       Log[-s] - 529079040*x*(1 + x)^2*(-1 + 12*x + 30*x^2 + 20*x^3)*
       Log[-s]^2 + HPL[{0}, x]*(-4898880*x*(627 + 3066*x + 7057*x^2 + 
          9460*x^3 + 7298*x^4 + 2428*x^5) - 1058158080*x*(1 + x)^2*(1 + 2*x)*
         (1 + 10*x + 10*x^2)*Log[-s]) + HPL[{-1}, x]*
       (-4898880*(-200 + 667*x + 530*x^2 - 2551*x^3 - 2828*x^4 - 358*x^5 + 
          252*x^6) - 117573120*x*(1 + x)^2*(-9 + 12*x + 30*x^2 + 20*x^3)*
         HPL[{0}, x] + 352719360*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
         Log[-s])) + 136080*x*Log[-s]^3*(-2926 - 1221*Pi^2 - 5852*x + 
      1446*Pi^2*x - 2926*x^2 + 2343*Pi^2*x^2 + 20088*Zeta[3] + 
      40176*x*Zeta[3] + 20088*x^2*Zeta[3]) + 6804*x*Log[-s]^2*
     (-461260 + 51395*Pi^2 + 1932*Pi^4 - 814520*x + 306910*Pi^2*x + 
      25896*Pi^4*x - 243100*x^2 + 62465*Pi^2*x^2 + 101076*Pi^4*x^2 + 
      112320*x^3 - 226800*Pi^2*x^3 + 168912*Pi^4*x^3 + 2160*x^4 - 
      129600*Pi^2*x^4 + 128520*Pi^4*x^4 + 36720*Pi^4*x^5 + 253440*Zeta[3] - 
      426240*x*Zeta[3] - 2221920*x^2*Zeta[3] - 2332800*x^3*Zeta[3] - 
      777600*x^4*Zeta[3]) + HPL[{-2, -1}, x]*
     (823011840*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s] + 
      6531840*(1 + x)^2*(-70*Pi^2 + 253*Pi^2*x + 684*Pi^2*x^2 + 
        1111*Pi^2*x^3 + 1054*Pi^2*x^4 - 1998*x^2*Zeta[3] - 4995*x^3*Zeta[3] - 
        3330*x^4*Zeta[3])) + HPL[{0}, x]^3*
     (48988800*x*(1 + x)^2*(-7 + 96*x + 240*x^2 + 160*x^3)*HPL[{-2, -1}, x] + 
      408240*x*(2892 - 360*Pi^2 + 8268*x + 1152*Pi^2*x - 2483*x^2 + 
        8064*Pi^2*x^2 - 10056*x^3 + 14352*Pi^2*x^3 - 4152*x^4 + 
        10920*Pi^2*x^4 + 3120*Pi^2*x^5)*Log[-s] + 
      3674160*x*(-297 - 114*x + 643*x^2 + 720*x^3 + 240*x^4)*Log[-s]^2 - 
      44089920*x*(1 + x)^2*Log[-s]^3 + 68040*x*(-3176 - 561*Pi^2 - 54048*x + 
        12822*Pi^2*x - 32178*x^2 + 36649*Pi^2*x^2 + 22036*x^3 + 
        39056*Pi^2*x^3 + 11560*x^4 + 21208*Pi^2*x^4 + 5488*Pi^2*x^5 + 
        936*Zeta[3] - 67248*x*Zeta[3] - 310104*x^2*Zeta[3] - 
        529920*x^3*Zeta[3] - 403200*x^4*Zeta[3] - 115200*x^5*Zeta[3])) + 
    HPL[{0}, x]^2*(-29393280*x*(1 + x)^2*(-35 + 66*x + 165*x^2 + 110*x^3)*
       HPL[{-3, -1}, x] - 29393280*x*(1 + x)^2*(6 + 114*x + 285*x^2 + 
        190*x^3)*HPL[{-2, -1, -1}, x] + 1837080*x*(1245 - 276*Pi^2 + 3918*x - 
        264*Pi^2*x + 3038*x^2 + 1020*Pi^2*x^2 + 720*x^3 + 2208*Pi^2*x^3 + 
        1680*Pi^2*x^4 + 480*Pi^2*x^5)*Log[-s]^2 - 
      44089920*x*(33 + 54*x + 22*x^2)*Log[-s]^3 + 198404640*x*(1 + x)^2*
       Log[-s]^4 + HPL[{-2, -1}, x]*(2449440*(-80 + 313*x + 5942*x^2 + 
          15895*x^3 + 19028*x^4 + 11914*x^5 + 3244*x^6) + 
        176359680*x*(1 + x)^2*(-3 + 48*x + 120*x^2 + 80*x^3)*Log[-s]) + 
      2268*x*(-943980 + 95715*Pi^2 + 4302*Pi^4 + 520740*x - 678330*Pi^2*x + 
        80964*Pi^4*x + 1559120*x^2 - 3950880*Pi^2*x^2 + 329922*Pi^4*x^2 + 
        280440*x^3 - 4745160*Pi^2*x^3 + 554760*Pi^4*x^3 - 2012040*Pi^2*x^4 + 
        422100*Pi^4*x^4 - 246480*Pi^2*x^5 + 120600*Pi^4*x^5 - 
        1639440*Zeta[3] - 9966240*x*Zeta[3] - 22370040*x^2*Zeta[3] - 
        24827040*x^3*Zeta[3] - 14292720*x^4*Zeta[3] - 3503520*x^5*Zeta[3]) + 
      1224720*x*Log[-s]*(-678 - 198*Pi^2 - 6913*x + 2184*Pi^2*x - 7458*x^2 + 
        6393*Pi^2*x^2 - 2076*x^3 + 6552*Pi^2*x^3 + 3036*Pi^2*x^4 + 
        536*Pi^2*x^5 + 1440*Zeta[3] - 4032*x*Zeta[3] - 29664*x^2*Zeta[3] - 
        52992*x^3*Zeta[3] - 40320*x^4*Zeta[3] - 11520*x^5*Zeta[3])) + 
    HPL[{-3}, x]*(19595520*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{-1}, x]^3 + 9797760*x*(1 + x)^2*(7 + 282*x + 705*x^2 + 470*x^3)*
       HPL[{0}, x]^3 - 1939956480*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-2, -1}, x] + 2449440*x*(-668 + 18*Pi^2 + 500*x + 1332*Pi^2*x + 
        10307*x^2 + 5850*Pi^2*x^2 + 12576*x^3 + 9936*Pi^2*x^3 + 4152*x^4 + 
        7560*Pi^2*x^4 + 2160*Pi^2*x^5)*Log[-s] - 
      22044960*x*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4)*Log[-s]^2 + 
      529079040*x*(1 + x)^2*Log[-s]^3 + HPL[{-2}, x]*
       (9797760*(1 + x)^2*(-80 + 187*x + 612*x^2 + 1064*x^3 + 1156*x^4) + 
        352719360*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-1}, x] + 
        117573120*x*(1 + x)^2*(5 + 18*x + 45*x^2 + 30*x^3)*HPL[{0}, x] + 
        1410877440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s]) + 
      HPL[{-1}, x]^2*(-2449440*(120 + 75*x + 2994*x^2 + 9557*x^3 + 
          11132*x^4 + 5854*x^5 + 1244*x^6) - 58786560*x*(1 + x)^2*
         (-1 + 12*x + 30*x^2 + 20*x^3)*HPL[{0}, x] - 176359680*x*(1 + x)^2*
         (-1 + 18*x + 45*x^2 + 30*x^3)*Log[-s]) + 
      HPL[{0}, x]^2*(4898880*x*(99 + 960*x + 3057*x^2 + 5014*x^3 + 4457*x^4 + 
          1622*x^5) + 88179840*x*(1 + x)^2*(7 + 96*x + 240*x^2 + 160*x^3)*
         Log[-s]) + HPL[{0}, x]*(-816480*x*(-470 + 342*Pi^2 - 244*x + 
          756*Pi^2*x + 2473*x^2 + 666*Pi^2*x^2 + 8184*x^3 + 552*Pi^2*x^3 + 
          9870*x^4 + 420*Pi^2*x^4 + 4108*x^5 + 120*Pi^2*x^5) + 
        14696640*x*(-143 - 370*x - 357*x^2 + 36*x^3 + 438*x^4 + 268*x^5)*
         Log[-s] + 529079040*x*(1 + x)^3*(1 + 5*x + 10*x^2)*Log[-s]^2) + 
      HPL[{-1}, x]*(816480*(1604 + 3734*x - 42*Pi^2*x - 5900*x^2 + 
          204*Pi^2*x^2 - 39895*x^3 + 1254*Pi^2*x^3 - 48576*x^4 + 
          2208*Pi^2*x^4 - 22614*x^5 + 1680*Pi^2*x^5 - 4108*x^6 + 
          480*Pi^2*x^6) + 29393280*x*(1 + x)^2*(-21 + 66*x + 165*x^2 + 
          110*x^3)*HPL[{0}, x]^2 + 14696640*(40 - 19*x + 934*x^2 + 3015*x^3 + 
          3276*x^4 + 1518*x^5 + 268*x^6)*Log[-s] + 529079040*x*(1 + x)^2*
         (-1 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2 + HPL[{0}, x]*
         (4898880*(-60 + 463*x + 2330*x^2 + 4197*x^3 + 4204*x^4 + 2402*x^5 + 
            592*x^6) + 176359680*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
           Log[-s])) + 408240*(-400*Pi^2 - 896*x + 1367*Pi^2*x + 1928*x^2 + 
        12334*Pi^2*x^2 - 27646*x^3 + 32145*Pi^2*x^3 - 40948*x^4 + 
        45544*Pi^2*x^4 - 11560*x^5 + 34964*Pi^2*x^5 + 10984*Pi^2*x^6 - 
        2664*x*Zeta[3] - 21744*x^2*Zeta[3] - 76536*x^3*Zeta[3] - 
        125856*x^4*Zeta[3] - 95760*x^5*Zeta[3] - 27360*x^6*Zeta[3])) + 
    HPL[{-1}, x]^3*(-6531840*Pi^2*x*(1 + x)^2*(-3 + 78*x + 195*x^2 + 130*x^3)*
       HPL[{0}, x] - 3265920*x*(1 + x)^2*(-5 + 108*x + 270*x^2 + 180*x^3)*
       HPL[{0}, x]^3 - 29393280*Pi^2*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 
        30*x^3)*Log[-s] + HPL[{0}, x]^2*
       (-408240*(120 + 75*x + 2994*x^2 + 9557*x^3 + 11132*x^4 + 5854*x^5 + 
          1244*x^6) - 29393280*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
         Log[-s]) - 408240*(120*Pi^2 + 75*Pi^2*x + 2994*Pi^2*x^2 + 
        9557*Pi^2*x^3 + 11132*Pi^2*x^4 + 5854*Pi^2*x^5 + 1244*Pi^2*x^6 + 
        48*x*Zeta[3] - 2208*x^2*Zeta[3] - 10320*x^3*Zeta[3] - 
        17664*x^4*Zeta[3] - 13440*x^5*Zeta[3] - 3840*x^6*Zeta[3])) + 
    HPL[{-2}, x]*(-19595520*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{-1}, x]^3*HPL[{0}, x] - 4898880*x*(1 + x)^2*
       (13 + 144*x + 360*x^2 + 240*x^3)*HPL[{0}, x]^4 + 
      1587237120*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -1}, x] - 
      88179840*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-s]^2 + 
      HPL[{0}, x]^3*(-1632960*x*(33 - 918*x - 1892*x^2 - 64*x^3 + 2056*x^4 + 
          1156*x^5) - 29393280*x*(1 + x)^2*(15 + 48*x + 120*x^2 + 80*x^3)*
         Log[-s]) + HPL[{0}, x]^2*(-408240*x*(-1252 - 258*Pi^2 + 6640*x + 
          4020*Pi^2*x + 41633*x^2 + 20154*Pi^2*x^2 + 46884*x^3 + 
          34776*Pi^2*x^3 + 15288*x^4 + 26460*Pi^2*x^4 + 7560*Pi^2*x^5) + 
        7348320*x*(11 + 1126*x + 3023*x^2 + 2880*x^3 + 960*x^4)*Log[-s] - 
        793618560*x*(1 + x)^2*Log[-s]^2) + HPL[{-1}, x]^2*
       (19595520*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2) + 
        29393280*x*(1 + x)^2*(-3 + 60*x + 150*x^2 + 100*x^3)*HPL[{0}, x]^2 + 
        HPL[{0}, x]*(2449440*(120 + 75*x + 2994*x^2 + 9557*x^3 + 11132*x^4 + 
            5854*x^5 + 1244*x^6) + 176359680*x*(1 + x)^2*
           (-1 + 18*x + 45*x^2 + 30*x^3)*Log[-s])) - 
      4898880*(1 + x)^2*Log[-s]*(-20*Pi^2 - 88*Pi^2*x - 78*Pi^2*x^2 - 
        109*Pi^2*x^3 + 134*Pi^2*x^4 - 864*x^2*Zeta[3] - 2160*x^3*Zeta[3] - 
        1440*x^4*Zeta[3]) + 54432*(1 + x)*(4010*Pi^2 - 155*Pi^2*x + 
        510*Pi^4*x + 785*Pi^2*x^2 + 1212*Pi^4*x^2 + 15925*Pi^2*x^3 + 
        2457*Pi^4*x^3 + 20765*Pi^2*x^4 + 2925*Pi^4*x^4 + 10270*Pi^2*x^5 + 
        1170*Pi^4*x^5 - 7200*Zeta[3] - 54720*x*Zeta[3] - 99360*x^2*Zeta[3] - 
        85680*x^3*Zeta[3] + 39600*x^4*Zeta[3] + 73440*x^5*Zeta[3]) + 
      HPL[{-1}, x]*(-9797760*x*(1 + x)^2*(-25 + 168*x + 420*x^2 + 280*x^3)*
         HPL[{0}, x]^3 - 117573120*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
         Log[-s] + HPL[{0}, x]^2*(-2449440*(80 + 259*x + 4130*x^2 + 
            10945*x^3 + 11236*x^4 + 5162*x^5 + 932*x^6) - 
          176359680*x*(1 + x)^2*(-3 + 24*x + 60*x^2 + 40*x^3)*Log[-s]) + 
        HPL[{0}, x]*(-816480*(1604 + 3734*x - 114*Pi^2*x - 5900*x^2 + 
            564*Pi^2*x^2 - 39895*x^3 + 3450*Pi^2*x^3 - 48576*x^4 + 
            6072*Pi^2*x^4 - 22614*x^5 + 4620*Pi^2*x^5 - 4108*x^6 + 
            1320*Pi^2*x^6) - 14696640*(40 - 19*x + 934*x^2 + 3015*x^3 + 
            3276*x^4 + 1518*x^5 + 268*x^6)*Log[-s] - 529079040*x*(1 + x)^2*
           (-1 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2) - 1632960*(1 + x)^2*
         (-40*Pi^2 + 451*Pi^2*x + 900*Pi^2*x^2 + 1252*Pi^2*x^3 + 
          748*Pi^2*x^4 - 2160*x^2*Zeta[3] - 5400*x^3*Zeta[3] - 
          3600*x^4*Zeta[3])) + HPL[{0}, x]*(1939956480*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*HPL[{-2, -1}, x] - 
        2449440*x*(-668 - 6*Pi^2 + 500*x + 1500*Pi^2*x + 10307*x^2 + 
          6798*Pi^2*x^2 + 12576*x^3 + 11592*Pi^2*x^3 + 4152*x^4 + 
          8820*Pi^2*x^4 + 2520*Pi^2*x^5)*Log[-s] + 
        22044960*x*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4)*Log[-s]^2 - 
        529079040*x*(1 + x)^2*Log[-s]^3 - 408240*(-360*Pi^2 - 896*x + 
          215*Pi^2*x + 1928*x^2 + 8038*Pi^2*x^2 - 27646*x^3 + 
          24773*Pi^2*x^3 - 40948*x^4 + 38480*Pi^2*x^4 - 11560*x^5 + 
          32008*Pi^2*x^5 + 10808*Pi^2*x^6 - 1224*x*Zeta[3] - 
          24048*x^2*Zeta[3] - 98424*x^3*Zeta[3] - 165600*x^4*Zeta[3] - 
          126000*x^5*Zeta[3] - 36000*x^6*Zeta[3]))) + 
    HPL[{-1}, x]^2*(6123600*x*(1 + x)^2*(-6 + 66*x + 165*x^2 + 110*x^3)*
       HPL[{0}, x]^4 - 58786560*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{-3, -1}, x] + 132269760*Pi^2*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 
        10*x^3)*Log[-s]^2 + HPL[{0}, x]^3*
       (408240*(220 + 55*x + 5930*x^2 + 17693*x^3 + 18268*x^4 + 7922*x^5 + 
          1272*x^6) + 14696640*x*(1 + x)^2*(-10 + 78*x + 195*x^2 + 130*x^3)*
         Log[-s]) + HPL[{0}, x]^2*(204120*(1604 + 3734*x - 222*Pi^2*x - 
          5900*x^2 + 3012*Pi^2*x^2 - 39895*x^3 + 15330*Pi^2*x^3 - 48576*x^4 + 
          26496*Pi^2*x^4 - 22614*x^5 + 20160*Pi^2*x^5 - 4108*x^6 + 
          5760*Pi^2*x^6) + 3674160*(40 - 19*x + 934*x^2 + 3015*x^3 + 
          3276*x^4 + 1518*x^5 + 268*x^6)*Log[-s] + 132269760*x*(1 + x)^2*
         (-1 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2) + 
      40824*(8020*Pi^2 + 18670*Pi^2*x + 162*Pi^4*x - 29500*Pi^2*x^2 + 
        600*Pi^4*x^2 - 199475*Pi^2*x^3 + 1404*Pi^4*x^3 - 242880*Pi^2*x^4 + 
        2116*Pi^4*x^4 - 113070*Pi^2*x^5 + 1610*Pi^4*x^5 - 20540*Pi^2*x^6 + 
        460*Pi^4*x^6 - 7200*Zeta[3] - 4500*x*Zeta[3] - 179640*x^2*Zeta[3] - 
        573420*x^3*Zeta[3] - 667920*x^4*Zeta[3] - 351240*x^5*Zeta[3] - 
        74640*x^6*Zeta[3]) + 3674160*Log[-s]*(40*Pi^2 - 19*Pi^2*x + 
        934*Pi^2*x^2 + 3015*Pi^2*x^3 + 3276*Pi^2*x^4 + 1518*Pi^2*x^5 + 
        268*Pi^2*x^6 + 48*x*Zeta[3] - 768*x^2*Zeta[3] - 3840*x^3*Zeta[3] - 
        6624*x^4*Zeta[3] - 5040*x^5*Zeta[3] - 1440*x^6*Zeta[3]) + 
      HPL[{0}, x]*(58786560*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
         HPL[{-2, -1}, x] + 14696640*Pi^2*x*(1 + x)^2*(-12 + 114*x + 
          285*x^2 + 190*x^3)*Log[-s] + 816480*(170*Pi^2 + 65*Pi^2*x + 
          4462*Pi^2*x^2 + 13625*Pi^2*x^3 + 14700*Pi^2*x^4 + 6888*Pi^2*x^5 + 
          1258*Pi^2*x^6 + 144*x*Zeta[3] - 4032*x^2*Zeta[3] - 
          19296*x^3*Zeta[3] - 33120*x^4*Zeta[3] - 25200*x^5*Zeta[3] - 
          7200*x^6*Zeta[3]))) + x*(-12288374560 + 371453880*Pi^2 + 
      79208577*Pi^4 - 8793396*Pi^6 - 21413841680*x + 7037424240*Pi^2*x + 
      77367906*Pi^4*x - 7135848*Pi^6*x - 5948135200*x^2 + 
      4369529640*Pi^2*x^2 - 517554387*Pi^4*x^2 + 38235852*Pi^6*x^2 + 
      3191756400*x^3 - 3325659120*Pi^2*x^3 - 931603680*Pi^4*x^3 + 
      80123904*Pi^6*x^3 + 14424480*x^4 - 1451157120*Pi^2*x^4 - 
      597241512*Pi^4*x^4 + 60963840*Pi^6*x^4 - 158388048*Pi^4*x^5 + 
      17418240*Pi^6*x^5 + 8557315200*Zeta[3] - 2969809920*Pi^2*Zeta[3] + 
      22086993600*x*Zeta[3] - 9368835840*Pi^2*x*Zeta[3] + 
      6033575520*x^2*Zeta[3] - 19026705600*Pi^2*x^2*Zeta[3] - 
      10284382080*x^3*Zeta[3] - 27041817600*Pi^2*x^3*Zeta[3] - 
      3229994880*x^4*Zeta[3] - 21417903360*Pi^2*x^4*Zeta[3] - 
      6884559360*Pi^2*x^5*Zeta[3] - 349453440*Zeta[3]^2 + 
      5826401280*x*Zeta[3]^2 + 29014433280*x^2*Zeta[3]^2 + 
      50027362560*x^3*Zeta[3]^2 + 38064297600*x^4*Zeta[3]^2 + 
      10875513600*x^5*Zeta[3]^2 - 837055296*Zeta[5] - 29891659392*x*Zeta[5] - 
      89937884736*x^2*Zeta[5] - 114124308480*x^3*Zeta[5] - 
      71758794240*x^4*Zeta[5] - 18654935040*x^5*Zeta[5]) + 
    252*x*Log[-s]*(45570280 - 2565780*Pi^2 - 415503*Pi^4 + 79346960*x - 
      28653960*Pi^2*x - 564678*Pi^4*x + 21811360*x^2 - 14662320*Pi^2*x^2 + 
      625833*Pi^4*x^2 - 12137040*x^3 + 16339320*Pi^2*x^3 + 1790424*Pi^4*x^3 - 
      171720*x^4 + 9059040*Pi^2*x^4 + 1770012*Pi^4*x^4 + 738072*Pi^4*x^5 - 
      50709240*Zeta[3] - 6253200*Pi^2*Zeta[3] - 118564560*x*Zeta[3] - 
      32101920*Pi^2*x*Zeta[3] - 42009840*x^2*Zeta[3] - 
      94433040*Pi^2*x^2*Zeta[3] + 31259520*x^3*Zeta[3] - 
      150232320*Pi^2*x^3*Zeta[3] + 12363840*x^4*Zeta[3] - 
      114307200*Pi^2*x^4*Zeta[3] - 32659200*Pi^2*x^5*Zeta[3] + 
      45116352*Zeta[5] + 39844224*x*Zeta[5] - 181631808*x^2*Zeta[5] - 
      386311680*x^3*Zeta[5] - 293932800*x^4*Zeta[5] - 83980800*x^5*Zeta[5]) + 
    HPL[{0}, x]*(-117573120*x*(1 + x)^2*(45 + 42*x + 105*x^2 + 70*x^3)*
       HPL[{-4, -1}, x] - 352719360*x*(1 + x)^2*(4 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{-3, -2}, x] - 117573120*x*(1 + x)^2*(-1 + 372*x + 930*x^2 + 
        620*x^3)*HPL[{-3, -1, -1}, x] - 3527193600*x^2*(1 + x)^2*
       (6 + 15*x + 10*x^2)*HPL[{-2, -2, -1}, x] + 117573120*x*(1 + x)^2*
       (-1 + 48*x + 120*x^2 + 80*x^3)*HPL[{-2, -1, -1, -1}, x] - 
      2449440*x*(1 + x)*(-763 + 243*Pi^2 - 799*x + 243*Pi^2*x)*Log[-s]^3 - 
      909354600*x*(1 + x)^2*Log[-s]^4 + 238085568*x*(1 + x)^2*Log[-s]^5 + 
      HPL[{-3, -1}, x]*(-4898880*(-60 + 463*x + 2330*x^2 + 4197*x^3 + 
          4204*x^4 + 2402*x^5 + 592*x^6) - 176359680*x*(1 + x)^2*
         (-2 + 18*x + 45*x^2 + 30*x^3)*Log[-s]) + HPL[{-2, -1, -1}, x]*
       (4898880*(120 + 75*x + 2994*x^2 + 9557*x^3 + 11132*x^4 + 5854*x^5 + 
          1244*x^6) + 352719360*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
         Log[-s]) + HPL[{-2, -1}, x]*(816480*(1604 + 3734*x - 234*Pi^2*x - 
          5900*x^2 + 6012*Pi^2*x^2 - 39895*x^3 + 28926*Pi^2*x^3 - 48576*x^4 + 
          49680*Pi^2*x^4 - 22614*x^5 + 37800*Pi^2*x^5 - 4108*x^6 + 
          10800*Pi^2*x^6) + 14696640*(40 - 19*x + 934*x^2 + 3015*x^3 + 
          3276*x^4 + 1518*x^5 + 268*x^6)*Log[-s] + 529079040*x*(1 + x)^2*
         (-1 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2) + 
      27216*x*Log[-s]*(-193980 + 22025*Pi^2 + 906*Pi^4 - 676140*x - 
        16520*Pi^2*x + 12288*Pi^4*x - 631200*x^2 - 415015*Pi^2*x^2 + 
        48048*Pi^4*x^2 - 148860*x^3 - 514980*Pi^2*x^3 + 80316*Pi^4*x^3 + 
        180*x^4 - 178560*Pi^2*x^4 + 61110*Pi^4*x^4 + 17460*Pi^4*x^5 - 
        108900*Zeta[3] - 1027800*x*Zeta[3] - 2397420*x^2*Zeta[3] - 
        2352240*x^3*Zeta[3] - 1014120*x^4*Zeta[3] - 144720*x^5*Zeta[3]) - 
      204120*x*Log[-s]^2*(4960 + 1815*Pi^2 - 2518*x - 10194*Pi^2*x - 
        13958*x^2 - 28857*Pi^2*x^2 - 6480*x^3 - 25920*Pi^2*x^3 - 
        8640*Pi^2*x^4 - 21384*Zeta[3] - 27216*x*Zeta[3] + 48600*x^2*Zeta[3] + 
        119232*x^3*Zeta[3] + 90720*x^4*Zeta[3] + 25920*x^5*Zeta[3]) + 
      126*x*(74996800 - 2467680*Pi^2 - 467181*Pi^4 + 194188640*x - 
        17768460*Pi^2*x - 443178*Pi^4*x + 141638560*x^2 + 43842180*Pi^2*x^2 + 
        757971*Pi^4*x^2 + 22377600*x^3 + 80991360*Pi^2*x^3 + 
        1160352*Pi^4*x^3 - 69120*x^4 + 26870400*Pi^2*x^4 + 1050624*Pi^4*x^4 + 
        594864*Pi^4*x^5 - 75543840*Zeta[3] - 9635760*Pi^2*Zeta[3] - 
        132619680*x*Zeta[3] - 61261920*Pi^2*x*Zeta[3] + 
        80015040*x^2*Zeta[3] - 198592560*Pi^2*x^2*Zeta[3] + 
        211896000*x^3*Zeta[3] - 321926400*Pi^2*x^3*Zeta[3] + 
        114190560*x^4*Zeta[3] - 244944000*Pi^2*x^4*Zeta[3] + 
        26619840*x^5*Zeta[3] - 69984000*Pi^2*x^5*Zeta[3] + 44649792*Zeta[5] - 
        78662016*x*Zeta[5] - 711177408*x^2*Zeta[5] - 1287705600*x^3*Zeta[5] - 
        979776000*x^4*Zeta[5] - 279936000*x^5*Zeta[5])) + 
    HPL[{-1}, x]*(-489888*x*(1 + x)^2*(-55 + 276*x + 690*x^2 + 460*x^3)*
       HPL[{0}, x]^5 - 117573120*x*(1 + x)^2*(1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{-4, -1}, x] - 352719360*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-3, -2}, x] + 137168640*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-2, -1}, x] + 117573120*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 
        80*x^3)*HPL[{-3, -1, -1}, x] + 264539520*Pi^2*x*(1 + x)^2*Log[-s]^3 + 
      HPL[{0}, x]^4*(-204120*x*(-231 + 8202*x + 22637*x^2 + 21008*x^3 + 
          7108*x^4 + 368*x^5) - 44089920*x*(1 + x)^2*(-5 + 12*x + 30*x^2 + 
          20*x^3)*Log[-s]) + HPL[{-3, -1}, x]*
       (4898880*(120 + 75*x + 2994*x^2 + 9557*x^3 + 11132*x^4 + 5854*x^5 + 
          1244*x^6) + 352719360*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
         Log[-s]) + HPL[{0}, x]^3*(-136080*x*(2974 - 30*Pi^2 - 13036*x + 
          1668*Pi^2*x - 85739*x^2 + 7746*Pi^2*x^2 - 101952*x^3 + 
          13248*Pi^2*x^3 - 40446*x^4 + 10080*Pi^2*x^4 - 4108*x^5 + 
          2880*Pi^2*x^5) - 2449440*x*(-121 + 1882*x + 5689*x^2 + 5796*x^3 + 
          2358*x^4 + 268*x^5)*Log[-s] - 88179840*x*(1 + x)^2*
         (-5 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2) - 11022480*x*Log[-s]^2*
       (-55*Pi^2 + 178*Pi^2*x + 709*Pi^2*x^2 + 720*Pi^2*x^3 + 240*Pi^2*x^4 + 
        48*Zeta[3] - 192*x*Zeta[3] - 1248*x^2*Zeta[3] - 2208*x^3*Zeta[3] - 
        1680*x^4*Zeta[3] - 480*x^5*Zeta[3]) + 244944*Log[-s]*
       (-3340*Pi^2*x - 162*Pi^4*x + 2500*Pi^2*x^2 - 60*Pi^4*x^2 + 
        51535*Pi^2*x^3 + 1026*Pi^4*x^3 + 62880*Pi^2*x^4 + 2024*Pi^4*x^4 + 
        20760*Pi^2*x^5 + 1540*Pi^4*x^5 + 440*Pi^4*x^6 + 2400*Zeta[3] - 
        1140*x*Zeta[3] + 56040*x^2*Zeta[3] + 180900*x^3*Zeta[3] + 
        196560*x^4*Zeta[3] + 91080*x^5*Zeta[3] + 16080*x^6*Zeta[3]) + 
      HPL[{0}, x]^2*(-58786560*x*(1 + x)^2*(-3 + 42*x + 105*x^2 + 70*x^3)*
         HPL[{-2, -1}, x] - 1224720*x*(668 - 222*Pi^2 - 500*x + 420*Pi^2*x - 
          10307*x^2 + 3666*Pi^2*x^2 - 12576*x^3 + 6624*Pi^2*x^3 - 4152*x^4 + 
          5040*Pi^2*x^4 + 1440*Pi^2*x^5)*Log[-s] - 
        11022480*x*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4)*Log[-s]^2 + 
        264539520*x*(1 + x)^2*Log[-s]^3 + 204120*(-320*Pi^2 - 896*x + 
          845*Pi^2*x + 1928*x^2 - 11918*Pi^2*x^2 - 27646*x^3 - 
          36329*Pi^2*x^3 - 40948*x^4 - 32928*Pi^2*x^4 - 11560*x^5 - 
          9456*Pi^2*x^5 + 144*Pi^2*x^6 - 792*x*Zeta[3] + 20016*x^2*Zeta[3] + 
          96408*x^3*Zeta[3] + 165600*x^4*Zeta[3] + 126000*x^5*Zeta[3] + 
          36000*x^6*Zeta[3])) + HPL[{0}, x]*
       (117573120*x*(1 + x)^2*(-1 + 12*x + 30*x^2 + 20*x^3)*
         HPL[{-3, -1}, x] - 117573120*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 
          80*x^3)*HPL[{-2, -1, -1}, x] - 176359680*Pi^2*x*(1 + x)^2*
         (-3 + 6*x + 15*x^2 + 10*x^3)*Log[-s]^2 + HPL[{-2, -1}, x]*
         (-4898880*(120 + 75*x + 2994*x^2 + 9557*x^3 + 11132*x^4 + 5854*x^5 + 
            1244*x^6) - 352719360*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
           Log[-s]) - 9797760*Log[-s]*(10*Pi^2 - 35*Pi^2*x + 704*Pi^2*x^2 + 
          2176*Pi^2*x^3 + 2268*Pi^2*x^4 + 969*Pi^2*x^5 + 134*Pi^2*x^6 + 
          72*x*Zeta[3] - 828*x^2*Zeta[3] - 4302*x^3*Zeta[3] - 
          7452*x^4*Zeta[3] - 5670*x^5*Zeta[3] - 1620*x^6*Zeta[3]) + 
        54432*(-4010*Pi^2 - 16770*Pi^2*x - 639*Pi^4*x + 47340*Pi^2*x^2 - 
          1026*Pi^4*x^2 + 314085*Pi^2*x^3 + 495*Pi^4*x^3 + 376320*Pi^2*x^4 + 
          1932*Pi^4*x^4 + 157650*Pi^2*x^5 + 1470*Pi^4*x^5 + 20540*Pi^2*x^6 + 
          420*Pi^4*x^6 + 5400*Zeta[3] + 48420*x*Zeta[3] + 
          479160*x^2*Zeta[3] + 1237860*x^3*Zeta[3] + 1380240*x^4*Zeta[3] + 
          743040*x^5*Zeta[3] + 165240*x^6*Zeta[3])) + 
      13608*(-920*Pi^4 - 13440*Pi^2*x + 6817*Pi^4*x + 28920*Pi^2*x^2 + 
        27806*Pi^4*x^2 - 414690*Pi^2*x^3 + 53557*Pi^4*x^3 - 614220*Pi^2*x^4 + 
        75420*Pi^4*x^4 - 173400*Pi^2*x^5 + 60258*Pi^4*x^5 + 18428*Pi^4*x^6 + 
        96240*Zeta[3] + 224040*x*Zeta[3] + 43920*Pi^2*x*Zeta[3] - 
        354000*x^2*Zeta[3] + 44640*Pi^2*x^2*Zeta[3] - 2393700*x^3*Zeta[3] - 
        150480*Pi^2*x^3*Zeta[3] - 2914560*x^4*Zeta[3] - 
        331200*Pi^2*x^4*Zeta[3] - 1356840*x^5*Zeta[3] - 
        252000*Pi^2*x^5*Zeta[3] - 246480*x^6*Zeta[3] - 
        72000*Pi^2*x^6*Zeta[3] - 69120*x*Zeta[5] + 328320*x^2*Zeta[5] + 
        2030400*x^3*Zeta[5] + 3576960*x^4*Zeta[5] + 2721600*x^5*Zeta[5] + 
             777600*x^6*Zeta[5])))/(7348320*x*(1 + x)^2);


==> anc/pt4L3ppmmBarePhy.m <==
AppmmPhy[0]=1;

AppmmPhy[1]=-4/ep^2 + ((-I)*(-11*I + 6*Pi) + 6*HPL[{0}, -x] + 12*Log[s])/(3*ep) +
  (-67 + 12*Pi^2 + HPL[{0}, -x]*(3*(11 + (6*I)*Pi) - 18*Log[s]) + 
    3*(11 + (6*I)*Pi)*Log[s] - 18*Log[s]^2)/9 + 
  (ep*(-36*(1 + x)^2*HPL[{0}, -x]^3 + HPL[{0}, -x]^2*
      ((-18*I)*(-11*I + 6*Pi - (10*I)*x + 12*Pi*x + 6*Pi*x^2) - 
       108*(1 + x)^2*HPL[{1}, -x]) + (216*I)*Pi*(1 + x)^2*HPL[{2}, -x] - 
     216*(1 + x)^2*HPL[{3}, -x] - 12*(-67 + 12*Pi^2)*(1 + x)^2*Log[s] - 
     (18*I)*(-11*I + 6*Pi)*(1 + x)^2*Log[s]^2 + 72*(1 + x)^2*Log[s]^3 + 
     HPL[{0}, -x]*(-6*(-134 + 21*Pi^2 - 274*x - (72*I)*Pi*x + 42*Pi^2*x - 
         140*x^2 - (66*I)*Pi*x^2 + 21*Pi^2*x^2) - (216*I)*Pi*(1 + x)^2*
        HPL[{1}, -x] + 216*(1 + x)^2*HPL[{2}, -x] - (36*I)*(-11*I + 6*Pi)*
        (1 + x)^2*Log[s] + 108*(1 + x)^2*Log[s]^2) + 
     (1 + x)*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 1616*x + (36*I)*Pi*x + 
       33*Pi^2*x + (18*I)*Pi^3*x + 1224*Zeta[3] + 1224*x*Zeta[3])))/
   (108*(1 + x)^2) + (ep^2*(-97120 + 2010*Pi^2 + 369*Pi^4 - 194240*x + 
     (1800*I)*Pi*x + 3480*Pi^2*x - (2160*I)*Pi^3*x + 738*Pi^4*x - 97120*x^2 + 
     (1800*I)*Pi*x^2 + 1470*Pi^2*x^2 - (1980*I)*Pi^3*x^2 + 369*Pi^4*x^2 + 
     540*(1 + x)^2*HPL[{0}, -x]^4 - 1620*(1 + x)^2*HPL[{2}, -x]^2 + 
     6480*(1 + x)^2*HPL[{4}, -x] + (6480*I)*Pi*(1 + x)^2*HPL[{2, 1}, -x] + 
     3240*(1 + x)^2*HPL[{2, 2}, -x] + 180*(-67 + 12*Pi^2)*(1 + x)^2*
      Log[s]^2 + 180*(11 + (6*I)*Pi)*(1 + x)^2*Log[s]^3 - 
     540*(1 + x)^2*Log[s]^4 + HPL[{0}, -x]^3*
      (180*(11 + (6*I)*Pi - 2*x + (12*I)*Pi*x - 11*x^2 + (6*I)*Pi*x^2) + 
       2160*(1 + x)^2*HPL[{1}, -x] + 1080*(1 + x)^2*Log[s]) + 
     HPL[{3}, -x]*((-1080*I)*(6*Pi - (12*I)*x + 12*Pi*x - (11*I)*x^2 + 
         6*Pi*x^2) + 6480*(1 + x)^2*Log[s]) + 
     HPL[{2}, -x]*(-1080*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 
         3*Pi*x^2) - (6480*I)*Pi*(1 + x)^2*Log[s]) + 
     HPL[{0}, -x]^2*(180*(-67 + 9*Pi^2 - 65*x - (36*I)*Pi*x + 18*Pi^2*x - 
         (33*I)*Pi*x^2 + 9*Pi^2*x^2) + 1620*(1 + x)^2*HPL[{1}, -x]^2 - 
       3240*(1 + x)^2*HPL[{2}, -x] + 540*(11 + (6*I)*Pi + 10*x + 
         (12*I)*Pi*x + (6*I)*Pi*x^2)*Log[s] + HPL[{1}, -x]*
        ((540*I)*(6*Pi + (12*I)*x + 12*Pi*x + (11*I)*x^2 + 6*Pi*x^2) + 
         3240*(1 + x)^2*Log[s])) + HPL[{1}, -x]*
      ((-6480*I)*Pi*(1 + x)^2*HPL[{2}, -x] + 6480*(1 + x)^2*HPL[{3}, -x] + 
       (1080*I)*(1 + x)^2*(Pi^3 + (6*I)*Zeta[3])) + 27720*Zeta[3] + 
     (15120*I)*Pi*Zeta[3] + 68400*x*Zeta[3] + (30240*I)*Pi*x*Zeta[3] + 
     39600*x^2*Zeta[3] + (15120*I)*Pi*x^2*Zeta[3] + 
     30*(1 + x)*Log[s]*(1616 - 33*Pi^2 - (18*I)*Pi^3 + 1616*x - (36*I)*Pi*x - 
       33*Pi^2*x - (18*I)*Pi^3*x - 1224*Zeta[3] - 1224*x*Zeta[3]) + 
     HPL[{0}, -x]*((3240*I)*Pi*(1 + x)^2*HPL[{1}, -x]^2 + 
       6480*(1 + x)^2*HPL[{2, 1}, -x] + 180*(-134 + 21*Pi^2 - 274*x - 
         (72*I)*Pi*x + 42*Pi^2*x - 140*x^2 - (66*I)*Pi*x^2 + 21*Pi^2*x^2)*
        Log[s] + 540*(11 + (6*I)*Pi)*(1 + x)^2*Log[s]^2 - 
       1080*(1 + x)^2*Log[s]^3 + HPL[{2}, -x]*(1080*x*(12 + 11*x) - 
         6480*(1 + x)^2*Log[s]) + HPL[{1}, -x]*
        (1080*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2) - 
         6480*(1 + x)^2*HPL[{2}, -x] + (6480*I)*Pi*(1 + x)^2*Log[s]) + 
       30*(1616 - 33*Pi^2 - (18*I)*Pi^3 + 3292*x + (864*I)*Pi*x - 
         282*Pi^2*x - (36*I)*Pi^3*x + 1676*x^2 + (840*I)*Pi*x^2 - 
         231*Pi^2*x^2 - (18*I)*Pi^3*x^2 - 720*Zeta[3] - 1440*x*Zeta[3] - 
         720*x^2*Zeta[3]))))/(3240*(1 + x)^2) + 
  (ep^3*(-2332160 + 48480*Pi^2 + 4653*Pi^4 + (2538*I)*Pi^5 - 4664320*x + 
     (40320*I)*Pi*x + 86160*Pi^2*x - (55080*I)*Pi^3*x + 20970*Pi^4*x + 
     (5076*I)*Pi^5*x - 2332160*x^2 + (40320*I)*Pi*x^2 + 37680*Pi^2*x^2 - 
     (53640*I)*Pi^3*x^2 + 15345*Pi^4*x^2 + (2538*I)*Pi^5*x^2 - 
     1944*(1 + x)^2*HPL[{0}, -x]^5 - 77760*(1 + x)^2*HPL[{5}, -x] - 
     12960*(1 + x)^2*HPL[{2, 3}, -x] - 38880*(1 + x)^2*HPL[{3, 2}, -x] + 
     (77760*I)*Pi*(1 + x)^2*HPL[{2, 1, 1}, -x] + 
     12960*(1 + x)^2*HPL[{2, 1, 2}, -x] + 38880*(1 + x)^2*
      HPL[{2, 2, 1}, -x] - 720*(-67 + 12*Pi^2)*(1 + x)^2*Log[s]^3 - 
     (540*I)*(-11*I + 6*Pi)*(1 + x)^2*Log[s]^4 + 1296*(1 + x)^2*Log[s]^5 + 
     HPL[{4}, -x]*(12960*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + 
         (6*I)*Pi*x^2) - 77760*(1 + x)^2*Log[s]) + 
     HPL[{2, 2}, -x]*(6480*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + 
         (6*I)*Pi*x^2) - 38880*(1 + x)^2*Log[s]) + 
     HPL[{0}, -x]^4*(540*(-11 - (6*I)*Pi + 14*x - (12*I)*Pi*x + 22*x^2 - 
         (6*I)*Pi*x^2) - 9720*(1 + x)^2*HPL[{1}, -x] - 
       6480*(1 + x)^2*Log[s]) + HPL[{2}, -x]^2*
      ((-3240*I)*(6*Pi - (12*I)*x + 12*Pi*x - (11*I)*x^2 + 6*Pi*x^2) + 
       19440*(1 + x)^2*Log[s]) + HPL[{2, 1}, -x]*
      (-12960*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2) - 
       (77760*I)*Pi*(1 + x)^2*Log[s]) + HPL[{3}, -x]*
      (2160*(21*Pi^2 - 144*x - (72*I)*Pi*x + 42*Pi^2*x - 140*x^2 - 
         (66*I)*Pi*x^2 + 21*Pi^2*x^2) + 12960*((6*I)*Pi + 12*x + 
         (12*I)*Pi*x + 11*x^2 + (6*I)*Pi*x^2)*Log[s] - 
       38880*(1 + x)^2*Log[s]^2) + HPL[{2}, -x]*
      ((-2160*I)*Pi*(9*Pi^2 - 144*x - (36*I)*Pi*x + 18*Pi^2*x - 140*x^2 - 
         (33*I)*Pi*x^2 + 9*Pi^2*x^2) + 12960*(1 + x)^2*HPL[{3}, -x] - 
       12960*(1 + x)^2*HPL[{2, 1}, -x] + 12960*Pi*(3*Pi - (12*I)*x + 6*Pi*x - 
         (11*I)*x^2 + 3*Pi*x^2)*Log[s] + (38880*I)*Pi*(1 + x)^2*Log[s]^2) + 
     HPL[{0}, -x]^3*(-360*(-134 + 15*Pi^2 + 14*x - (72*I)*Pi*x + 30*Pi^2*x + 
         140*x^2 - (66*I)*Pi*x^2 + 15*Pi^2*x^2) - 12960*(1 + x)^2*
        HPL[{1}, -x]^2 + 12960*(1 + x)^2*HPL[{2}, -x] + 
       2160*(-11 - (6*I)*Pi + 2*x - (12*I)*Pi*x + 11*x^2 - (6*I)*Pi*x^2)*
        Log[s] - 6480*(1 + x)^2*Log[s]^2 + HPL[{1}, -x]*
        (4320*((-3*I)*Pi + 12*x - (6*I)*Pi*x + 11*x^2 - (3*I)*Pi*x^2) - 
         25920*(1 + x)^2*Log[s])) + 675360*Zeta[3] - 127440*Pi^2*Zeta[3] + 
     1661760*x*Zeta[3] - 254880*Pi^2*x*Zeta[3] + 977760*x^2*Zeta[3] - 
     127440*Pi^2*x^2*Zeta[3] + 180*(1 + x)*Log[s]^2*(-1616 + 33*Pi^2 + 
       (18*I)*Pi^3 - 1616*x + (36*I)*Pi*x + 33*Pi^2*x + (18*I)*Pi^3*x + 
       1224*Zeta[3] + 1224*x*Zeta[3]) - 12*Log[s]*(-97120 + 2010*Pi^2 + 
       369*Pi^4 - 194240*x + (1800*I)*Pi*x + 3480*Pi^2*x - (2160*I)*Pi^3*x + 
       738*Pi^4*x - 97120*x^2 + (1800*I)*Pi*x^2 + 1470*Pi^2*x^2 - 
       (1980*I)*Pi^3*x^2 + 369*Pi^4*x^2 + 27720*Zeta[3] + 
       (15120*I)*Pi*Zeta[3] + 68400*x*Zeta[3] + (30240*I)*Pi*x*Zeta[3] + 
       39600*x^2*Zeta[3] + (15120*I)*Pi*x^2*Zeta[3]) + 
     HPL[{1}, -x]^2*((38880*I)*Pi*(1 + x)^2*HPL[{2}, -x] - 
       38880*(1 + x)^2*HPL[{3}, -x] + 6480*(1 + x)^2*
        ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]^2*
      (-6480*(1 + x)^2*HPL[{1}, -x]^3 - 38880*(1 + x)^2*HPL[{2, 1}, -x] - 
       2160*(-67 + 9*Pi^2 - 65*x - (36*I)*Pi*x + 18*Pi^2*x - (33*I)*Pi*x^2 + 
         9*Pi^2*x^2)*Log[s] - (3240*I)*(-11*I + 6*Pi - (10*I)*x + 12*Pi*x + 
         6*Pi*x^2)*Log[s]^2 + HPL[{1}, -x]^2*
        (3240*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 11*x^2 - (6*I)*Pi*x^2) - 
         19440*(1 + x)^2*Log[s]) + HPL[{2}, -x]*(-6480*x*(12 + 11*x) + 
         38880*(1 + x)^2*Log[s]) + HPL[{1}, -x]*
        (-1080*(15*Pi^2 + 144*x - (72*I)*Pi*x + 30*Pi^2*x + 140*x^2 - 
           (66*I)*Pi*x^2 + 15*Pi^2*x^2) + 38880*(1 + x)^2*HPL[{2}, -x] + 
         6480*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 11*x^2 - (6*I)*Pi*x^2)*
          Log[s] - 19440*(1 + x)^2*Log[s]^2) + 
       180*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 1564*x - (864*I)*Pi*x + 
         246*Pi^2*x + (36*I)*Pi^3*x - (840*I)*Pi*x^2 + 198*Pi^2*x^2 + 
         (18*I)*Pi^3*x^2 + 216*Zeta[3] + 432*x*Zeta[3] + 216*x^2*Zeta[3])) + 
     HPL[{1}, -x]*(19440*(1 + x)^2*HPL[{2}, -x]^2 - 77760*(1 + x)^2*
        HPL[{4}, -x] - (77760*I)*Pi*(1 + x)^2*HPL[{2, 1}, -x] - 
       38880*(1 + x)^2*HPL[{2, 2}, -x] + HPL[{3}, -x]*
        (12960*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + (6*I)*Pi*x^2) - 
         77760*(1 + x)^2*Log[s]) + HPL[{2}, -x]*
        (12960*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2) + 
         (77760*I)*Pi*(1 + x)^2*Log[s]) + 12960*(1 + x)^2*Log[s]*
        ((-I)*Pi^3 + 6*Zeta[3]) - 216*(27*Pi^4 - (120*I)*Pi^3*x + 54*Pi^4*x - 
         (110*I)*Pi^3*x^2 + 27*Pi^4*x^2 + 720*x*Zeta[3] + 660*x^2*Zeta[3])) + 
     HPL[{0}, -x]*((-12960*I)*Pi*(1 + x)^2*HPL[{1}, -x]^3 + 
       77760*(1 + x)^2*HPL[{2, 1, 1}, -x] - 1080*(-134 + 21*Pi^2 - 274*x - 
         (72*I)*Pi*x + 42*Pi^2*x - 140*x^2 - (66*I)*Pi*x^2 + 21*Pi^2*x^2)*
        Log[s]^2 - (2160*I)*(-11*I + 6*Pi)*(1 + x)^2*Log[s]^3 + 
       3240*(1 + x)^2*Log[s]^4 + HPL[{2, 1}, -x]*(12960*x*(12 + 11*x) - 
         77760*(1 + x)^2*Log[s]) + HPL[{1}, -x]^2*
        (-6480*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2) + 
         38880*(1 + x)^2*HPL[{2}, -x] - (38880*I)*Pi*(1 + x)^2*Log[s]) + 
       HPL[{2}, -x]*(-2160*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 
           3*Pi^2*x^2) - 12960*x*(12 + 11*x)*Log[s] + 38880*(1 + x)^2*
          Log[s]^2) + 360*Log[s]*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 3292*x - 
         (864*I)*Pi*x + 282*Pi^2*x + (36*I)*Pi^3*x - 1676*x^2 - 
         (840*I)*Pi*x^2 + 231*Pi^2*x^2 + (18*I)*Pi^3*x^2 + 720*Zeta[3] + 
         1440*x*Zeta[3] + 720*x^2*Zeta[3]) - 
       30*(-38848 + 804*Pi^2 + 63*Pi^4 - 79040*x - (20736*I)*Pi*x + 
         6828*Pi^2*x + (432*I)*Pi^3*x + 126*Pi^4*x - 40192*x^2 - 
         (20112*I)*Pi*x^2 + 5880*Pi^2*x^2 + (396*I)*Pi^3*x^2 + 63*Pi^4*x^2 + 
         11088*Zeta[3] + (6048*I)*Pi*Zeta[3] + 27360*x*Zeta[3] + 
         (12096*I)*Pi*x*Zeta[3] + 15840*x^2*Zeta[3] + (6048*I)*Pi*x^2*
          Zeta[3]) + HPL[{1}, -x]*(-77760*(1 + x)^2*HPL[{2, 1}, -x] - 
         12960*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2)*Log[s] - 
         (38880*I)*Pi*(1 + x)^2*Log[s]^2 + HPL[{2}, -x]*
          (-12960*x*(12 + 11*x) + 77760*(1 + x)^2*Log[s]) + 
         2160*((3*I)*Pi^3 - (144*I)*Pi*x + 36*Pi^2*x + (6*I)*Pi^3*x - 
           (140*I)*Pi*x^2 + 33*Pi^2*x^2 + (3*I)*Pi^3*x^2 + 36*Zeta[3] + 
           72*x*Zeta[3] + 36*x^2*Zeta[3]))) + 1041984*Zeta[5] + 
     2083968*x*Zeta[5] + 1041984*x^2*Zeta[5]))/(38880*(1 + x)^2) - 
  (ep^4*(13995520 - 291360*Pi^2 - 28341*Pi^4 + 54*Pi^6 + 27991040*x - 
     (236160*I)*Pi*x - 522240*Pi^2*x + (327240*I)*Pi^3*x - 129906*Pi^4*x - 
     (10368*I)*Pi^5*x + 108*Pi^6*x + 13995520*x^2 - (236160*I)*Pi*x^2 - 
     230880*Pi^2*x^2 + (317880*I)*Pi^3*x^2 - 99621*Pi^4*x^2 - 
     (9504*I)*Pi^5*x^2 + 54*Pi^6*x^2 - 1296*(1 + x)^2*HPL[{0}, -x]^6 + 
     71280*(1 + x)^2*HPL[{2}, -x]^3 + 58320*(1 + x)^2*HPL[{3}, -x]^2 - 
     233280*(1 + x)^2*HPL[{6}, -x] + 58320*(1 + x)^2*HPL[{2, 1}, -x]^2 + 
     58320*(1 + x)^2*HPL[{2, 4}, -x] - 116640*(1 + x)^2*HPL[{4, 2}, -x] + 
     311040*(1 + x)^2*HPL[{2, 1, 3}, -x] - 77760*(1 + x)^2*
      HPL[{2, 3, 1}, -x] - 77760*(1 + x)^2*HPL[{3, 1, 2}, -x] - 
     (233280*I)*Pi*(1 + x)^2*HPL[{2, 1, 1, 1}, -x] + 
     58320*(1 + x)^2*HPL[{2, 1, 1, 2}, -x] - 116640*(1 + x)^2*
      HPL[{2, 2, 1, 1}, -x] - 540*(-67 + 12*Pi^2)*(1 + x)^2*Log[s]^4 - 
     (324*I)*(-11*I + 6*Pi)*(1 + x)^2*Log[s]^5 + 648*(1 + x)^2*Log[s]^6 + 
     HPL[{5}, -x]*(38880*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + 
         (6*I)*Pi*x^2) - 233280*(1 + x)^2*Log[s]) + 
     HPL[{3, 2}, -x]*(19440*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + 
         (6*I)*Pi*x^2) - 116640*(1 + x)^2*Log[s]) + 
     HPL[{2, 3}, -x]*(6480*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + 
         (6*I)*Pi*x^2) - 38880*(1 + x)^2*Log[s]) + 
     HPL[{0}, -x]^5*(324*(-11 - (6*I)*Pi + 26*x - (12*I)*Pi*x + 33*x^2 - 
         (6*I)*Pi*x^2) - 7776*(1 + x)^2*HPL[{1}, -x] - 
       5832*(1 + x)^2*Log[s]) + HPL[{2, 1, 2}, -x]*
      ((-6480*I)*(6*Pi - (12*I)*x + 12*Pi*x - (11*I)*x^2 + 6*Pi*x^2) + 
       38880*(1 + x)^2*Log[s]) + HPL[{2, 2, 1}, -x]*
      ((-19440*I)*(6*Pi - (12*I)*x + 12*Pi*x - (11*I)*x^2 + 6*Pi*x^2) + 
       116640*(1 + x)^2*Log[s]) + HPL[{2, 1, 1}, -x]*
      (38880*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2) + 
       (233280*I)*Pi*(1 + x)^2*Log[s]) + HPL[{4}, -x]*
      (6480*(21*Pi^2 - 144*x - (72*I)*Pi*x + 42*Pi^2*x - 140*x^2 - 
         (66*I)*Pi*x^2 + 21*Pi^2*x^2) + 38880*((6*I)*Pi + 12*x + 
         (12*I)*Pi*x + 11*x^2 + (6*I)*Pi*x^2)*Log[s] - 
       116640*(1 + x)^2*Log[s]^2) + HPL[{2, 2}, -x]*
      (3240*(21*Pi^2 - 144*x - (72*I)*Pi*x + 42*Pi^2*x - 140*x^2 - 
         (66*I)*Pi*x^2 + 21*Pi^2*x^2) + 19440*((6*I)*Pi + 12*x + 
         (12*I)*Pi*x + 11*x^2 + (6*I)*Pi*x^2)*Log[s] - 
       58320*(1 + x)^2*Log[s]^2) + HPL[{2}, -x]^2*
      (-1620*(21*Pi^2 - 144*x - (72*I)*Pi*x + 42*Pi^2*x - 140*x^2 - 
         (66*I)*Pi*x^2 + 21*Pi^2*x^2) - (9720*I)*(6*Pi - (12*I)*x + 12*Pi*x - 
         (11*I)*x^2 + 6*Pi*x^2)*Log[s] + 29160*(1 + x)^2*Log[s]^2) + 
     HPL[{2, 1}, -x]*(6480*Pi*((9*I)*Pi^2 - (144*I)*x + 36*Pi*x + 
         (18*I)*Pi^2*x - (140*I)*x^2 + 33*Pi*x^2 + (9*I)*Pi^2*x^2) - 
       38880*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2)*Log[s] - 
       (116640*I)*Pi*(1 + x)^2*Log[s]^2) + HPL[{0}, -x]^4*
      (-540*(-67 + 6*Pi^2 + 79*x - (36*I)*Pi*x + 12*Pi^2*x + 140*x^2 - 
         (33*I)*Pi*x^2 + 6*Pi^2*x^2) - 14580*(1 + x)^2*HPL[{1}, -x]^2 + 
       9720*(1 + x)^2*HPL[{2}, -x] + 1620*(-11 - (6*I)*Pi + 14*x - 
         (12*I)*Pi*x + 22*x^2 - (6*I)*Pi*x^2)*Log[s] - 
       9720*(1 + x)^2*Log[s]^2 + HPL[{1}, -x]*
        (4860*((-2*I)*Pi + 12*x - (4*I)*Pi*x + 11*x^2 - (2*I)*Pi*x^2) - 
         29160*(1 + x)^2*Log[s])) - 4072320*Zeta[3] + 83160*Pi^2*Zeta[3] + 
     (45360*I)*Pi^3*Zeta[3] - 10010880*x*Zeta[3] + (90720*I)*Pi*x*Zeta[3] + 
     205200*Pi^2*x*Zeta[3] + (90720*I)*Pi^3*x*Zeta[3] - 5882400*x^2*Zeta[3] + 
     (90720*I)*Pi*x^2*Zeta[3] + 118800*Pi^2*x^2*Zeta[3] + 
     (45360*I)*Pi^3*x^2*Zeta[3] + 1814400*Zeta[3]^2 + 3628800*x*Zeta[3]^2 + 
     1814400*x^2*Zeta[3]^2 + 180*(1 + x)*Log[s]^3*(-1616 + 33*Pi^2 + 
       (18*I)*Pi^3 - 1616*x + (36*I)*Pi*x + 33*Pi^2*x + (18*I)*Pi^3*x + 
       1224*Zeta[3] + 1224*x*Zeta[3]) - 18*Log[s]^2*(-97120 + 2010*Pi^2 + 
       369*Pi^4 - 194240*x + (1800*I)*Pi*x + 3480*Pi^2*x - (2160*I)*Pi^3*x + 
       738*Pi^4*x - 97120*x^2 + (1800*I)*Pi*x^2 + 1470*Pi^2*x^2 - 
       (1980*I)*Pi^3*x^2 + 369*Pi^4*x^2 + 27720*Zeta[3] + 
       (15120*I)*Pi*Zeta[3] + 68400*x*Zeta[3] + (30240*I)*Pi*x*Zeta[3] + 
       39600*x^2*Zeta[3] + (15120*I)*Pi*x^2*Zeta[3]) + 
     HPL[{1}, -x]^3*((38880*I)*Pi*(1 + x)^2*HPL[{2}, -x] - 
       38880*(1 + x)^2*HPL[{3}, -x] + 6480*(1 + x)^2*
        ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{3}, -x]*
      (-311040*(1 + x)^2*HPL[{2, 1}, -x] + 6480*(21*Pi^2 - 144*x - 
         (72*I)*Pi*x + 42*Pi^2*x - 140*x^2 - (66*I)*Pi*x^2 + 21*Pi^2*x^2)*
        Log[s] + 19440*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + 
         (6*I)*Pi*x^2)*Log[s]^2 - 38880*(1 + x)^2*Log[s]^3 + 
       1080*((-54*I)*Pi^3 + 1728*x + (864*I)*Pi*x - 252*Pi^2*x - 
         (108*I)*Pi^3*x + 1676*x^2 + (840*I)*Pi*x^2 - 231*Pi^2*x^2 - 
         (54*I)*Pi^3*x^2 - 504*Zeta[3] - 1008*x*Zeta[3] - 504*x^2*Zeta[3])) + 
     HPL[{0}, -x]^3*(-12960*(1 + x)^2*HPL[{1}, -x]^3 - 
       38880*(1 + x)^2*HPL[{2, 1}, -x] - 1080*(-134 + 15*Pi^2 + 14*x - 
         (72*I)*Pi*x + 30*Pi^2*x + 140*x^2 - (66*I)*Pi*x^2 + 15*Pi^2*x^2)*
        Log[s] + 3240*(-11 - (6*I)*Pi + 2*x - (12*I)*Pi*x + 11*x^2 - 
         (6*I)*Pi*x^2)*Log[s]^2 - 6480*(1 + x)^2*Log[s]^3 + 
       HPL[{1}, -x]^2*(6480*((-3*I)*Pi + 12*x - (6*I)*Pi*x + 11*x^2 - 
           (3*I)*Pi*x^2) - 38880*(1 + x)^2*Log[s]) + 
       HPL[{2}, -x]*(-6480*x*(12 + 11*x) + 38880*(1 + x)^2*Log[s]) + 
       HPL[{1}, -x]*(-2160*(6*Pi^2 + 144*x - (36*I)*Pi*x + 12*Pi^2*x + 
           140*x^2 - (33*I)*Pi*x^2 + 6*Pi^2*x^2) + 38880*(1 + x)^2*
          HPL[{2}, -x] + 12960*((-3*I)*Pi + 12*x - (6*I)*Pi*x + 11*x^2 - 
           (3*I)*Pi*x^2)*Log[s] - 38880*(1 + x)^2*Log[s]^2) + 
       180*(-1616 + 33*Pi^2 + (18*I)*Pi^3 + 164*x - (864*I)*Pi*x + 
         210*Pi^2*x + (36*I)*Pi^3*x + 1676*x^2 - (840*I)*Pi*x^2 + 
         165*Pi^2*x^2 + (18*I)*Pi^3*x^2 - 288*Zeta[3] - 576*x*Zeta[3] - 
         288*x^2*Zeta[3])) + HPL[{2}, -x]*(-58320*(1 + x)^2*HPL[{4}, -x] - 
       38880*(1 + x)^2*HPL[{2, 2}, -x] - 58320*(1 + x)^2*HPL[{2, 1, 1}, -x] - 
       (6480*I)*Pi*(9*Pi^2 - 144*x - (36*I)*Pi*x + 18*Pi^2*x - 140*x^2 - 
         (33*I)*Pi*x^2 + 9*Pi^2*x^2)*Log[s] + 
       19440*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2)*Log[s]^2 + 
       (38880*I)*Pi*(1 + x)^2*Log[s]^3 + HPL[{2, 1}, -x]*
        (6480*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + (6*I)*Pi*x^2) - 
         38880*(1 + x)^2*Log[s]) + HPL[{3}, -x]*
        ((-6480*I)*(6*Pi - (12*I)*x + 12*Pi*x - (11*I)*x^2 + 6*Pi*x^2) + 
         38880*(1 + x)^2*Log[s]) - 1080*Pi*(18*Pi^3 + (1728*I)*x - 432*Pi*x - 
         (108*I)*Pi^2*x + 36*Pi^3*x + (1676*I)*x^2 - 420*Pi*x^2 - 
         (99*I)*Pi^2*x^2 + 18*Pi^3*x^2 - (504*I)*Zeta[3] - 
         (1008*I)*x*Zeta[3] - (504*I)*x^2*Zeta[3])) + 
     HPL[{1}, -x]^2*(29160*(1 + x)^2*HPL[{2}, -x]^2 - 
       116640*(1 + x)^2*HPL[{4}, -x] - (116640*I)*Pi*(1 + x)^2*
        HPL[{2, 1}, -x] - 58320*(1 + x)^2*HPL[{2, 2}, -x] + 
       HPL[{3}, -x]*(19440*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + 
           (6*I)*Pi*x^2) - 116640*(1 + x)^2*Log[s]) + 
       HPL[{2}, -x]*(19440*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 
           3*Pi*x^2) + (116640*I)*Pi*(1 + x)^2*Log[s]) + 
       19440*(1 + x)^2*Log[s]*((-I)*Pi^3 + 6*Zeta[3]) - 
       324*(27*Pi^4 - (120*I)*Pi^3*x + 54*Pi^4*x - (110*I)*Pi^3*x^2 + 
         27*Pi^4*x^2 + 720*x*Zeta[3] + 660*x^2*Zeta[3])) + 
     HPL[{0}, -x]^2*(-4860*(1 + x)^2*HPL[{1}, -x]^4 + 
       116640*(1 + x)^2*HPL[{2, 1, 1}, -x] - 
       3240*(-67 + 9*Pi^2 - 65*x - (36*I)*Pi*x + 18*Pi^2*x - (33*I)*Pi*x^2 + 
         9*Pi^2*x^2)*Log[s]^2 - (3240*I)*(-11*I + 6*Pi - (10*I)*x + 12*Pi*x + 
         6*Pi*x^2)*Log[s]^3 + HPL[{2, 1}, -x]*(19440*x*(12 + 11*x) - 
         116640*(1 + x)^2*Log[s]) + HPL[{1}, -x]^3*
        (3240*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 11*x^2 - (6*I)*Pi*x^2) - 
         19440*(1 + x)^2*Log[s]) + HPL[{1}, -x]^2*
        (-1620*(15*Pi^2 + 144*x - (72*I)*Pi*x + 30*Pi^2*x + 140*x^2 - 
           (66*I)*Pi*x^2 + 15*Pi^2*x^2) + 58320*(1 + x)^2*HPL[{2}, -x] + 
         9720*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 11*x^2 - (6*I)*Pi*x^2)*
          Log[s] - 29160*(1 + x)^2*Log[s]^2) + HPL[{2}, -x]*
        (-3240*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2) - 
         19440*x*(12 + 11*x)*Log[s] + 58320*(1 + x)^2*Log[s]^2) + 
       540*Log[s]*(-1616 + 33*Pi^2 + (18*I)*Pi^3 - 1564*x - (864*I)*Pi*x + 
         246*Pi^2*x + (36*I)*Pi^3*x - (840*I)*Pi*x^2 + 198*Pi^2*x^2 + 
         (18*I)*Pi^3*x^2 + 216*Zeta[3] + 432*x*Zeta[3] + 216*x^2*Zeta[3]) + 
       36*(48560 - 1005*Pi^2 + 27*Pi^4 + 46960*x + (25920*I)*Pi*x - 
         7455*Pi^2*x - (540*I)*Pi^3*x + 54*Pi^4*x + (25140*I)*Pi*x^2 - 
         6300*Pi^2*x^2 - (495*I)*Pi^3*x^2 + 27*Pi^4*x^2 - 13860*Zeta[3] - 
         (7560*I)*Pi*Zeta[3] - 19080*x*Zeta[3] - (15120*I)*Pi*x*Zeta[3] - 
         5940*x^2*Zeta[3] - (7560*I)*Pi*x^2*Zeta[3]) + 
       HPL[{1}, -x]*(-116640*(1 + x)^2*HPL[{2, 1}, -x] - 
         3240*(15*Pi^2 + 144*x - (72*I)*Pi*x + 30*Pi^2*x + 140*x^2 - 
           (66*I)*Pi*x^2 + 15*Pi^2*x^2)*Log[s] + 
         9720*((-6*I)*Pi + 12*x - (12*I)*Pi*x + 11*x^2 - (6*I)*Pi*x^2)*
          Log[s]^2 - 19440*(1 + x)^2*Log[s]^3 + HPL[{2}, -x]*
          (-19440*x*(12 + 11*x) + 116640*(1 + x)^2*Log[s]) + 
         540*((18*I)*Pi^3 + 1728*x - (864*I)*Pi*x + 180*Pi^2*x + 
           (36*I)*Pi^3*x + 1676*x^2 - (840*I)*Pi*x^2 + 165*Pi^2*x^2 + 
           (18*I)*Pi^3*x^2 - 288*Zeta[3] - 576*x*Zeta[3] - 
           288*x^2*Zeta[3]))) - 2651616*Zeta[5] - (1446336*I)*Pi*Zeta[5] - 
     5769792*x*Zeta[5] - (2892672*I)*Pi*x*Zeta[5] - 3079296*x^2*Zeta[5] - 
     (1446336*I)*Pi*x^2*Zeta[5] + 3*Log[s]*(-2332160 + 48480*Pi^2 + 
       4653*Pi^4 + (2538*I)*Pi^5 - 4664320*x + (40320*I)*Pi*x + 
       86160*Pi^2*x - (55080*I)*Pi^3*x + 20970*Pi^4*x + (5076*I)*Pi^5*x - 
       2332160*x^2 + (40320*I)*Pi*x^2 + 37680*Pi^2*x^2 - (53640*I)*Pi^3*x^2 + 
       15345*Pi^4*x^2 + (2538*I)*Pi^5*x^2 + 675360*Zeta[3] - 
       127440*Pi^2*Zeta[3] + 1661760*x*Zeta[3] - 254880*Pi^2*x*Zeta[3] + 
       977760*x^2*Zeta[3] - 127440*Pi^2*x^2*Zeta[3] + 1041984*Zeta[5] + 
       2083968*x*Zeta[5] + 1041984*x^2*Zeta[5]) + 
     HPL[{1}, -x]*(-233280*(1 + x)^2*HPL[{5}, -x] - 38880*(1 + x)^2*
        HPL[{2, 3}, -x] - 116640*(1 + x)^2*HPL[{3, 2}, -x] + 
       (233280*I)*Pi*(1 + x)^2*HPL[{2, 1, 1}, -x] + 38880*(1 + x)^2*
        HPL[{2, 1, 2}, -x] + 116640*(1 + x)^2*HPL[{2, 2, 1}, -x] + 
       HPL[{4}, -x]*(38880*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + 
           (6*I)*Pi*x^2) - 233280*(1 + x)^2*Log[s]) + 
       HPL[{2, 2}, -x]*(19440*((6*I)*Pi + 12*x + (12*I)*Pi*x + 11*x^2 + 
           (6*I)*Pi*x^2) - 116640*(1 + x)^2*Log[s]) + 
       HPL[{2}, -x]^2*((-9720*I)*(6*Pi - (12*I)*x + 12*Pi*x - (11*I)*x^2 + 
           6*Pi*x^2) + 58320*(1 + x)^2*Log[s]) + HPL[{2, 1}, -x]*
        (-38880*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2) - 
         (233280*I)*Pi*(1 + x)^2*Log[s]) + HPL[{3}, -x]*
        (6480*(21*Pi^2 - 144*x - (72*I)*Pi*x + 42*Pi^2*x - 140*x^2 - 
           (66*I)*Pi*x^2 + 21*Pi^2*x^2) + 38880*((6*I)*Pi + 12*x + 
           (12*I)*Pi*x + 11*x^2 + (6*I)*Pi*x^2)*Log[s] - 
         116640*(1 + x)^2*Log[s]^2) + HPL[{2}, -x]*
        ((-6480*I)*Pi*(9*Pi^2 - 144*x - (36*I)*Pi*x + 18*Pi^2*x - 140*x^2 - 
           (33*I)*Pi*x^2 + 9*Pi^2*x^2) + 38880*(1 + x)^2*HPL[{3}, -x] - 
         38880*(1 + x)^2*HPL[{2, 1}, -x] + 38880*Pi*(3*Pi - (12*I)*x + 
           6*Pi*x - (11*I)*x^2 + 3*Pi*x^2)*Log[s] + (116640*I)*Pi*(1 + x)^2*
          Log[s]^2) + 19440*(1 + x)^2*Log[s]^2*((-I)*Pi^3 + 6*Zeta[3]) - 
       648*Log[s]*(27*Pi^4 - (120*I)*Pi^3*x + 54*Pi^4*x - (110*I)*Pi^3*x^2 + 
         27*Pi^4*x^2 + 720*x*Zeta[3] + 660*x^2*Zeta[3]) + 
       108*((48*I)*Pi^5 - (1440*I)*Pi^3*x + 324*Pi^4*x + (96*I)*Pi^5*x - 
         (1400*I)*Pi^3*x^2 + 297*Pi^4*x^2 + (48*I)*Pi^5*x^2 - 
         180*Pi^2*Zeta[3] + 8640*x*Zeta[3] - 360*Pi^2*x*Zeta[3] + 
         8400*x^2*Zeta[3] - 180*Pi^2*x^2*Zeta[3] + 2160*Zeta[5] + 
         4320*x*Zeta[5] + 2160*x^2*Zeta[5])) + 
     HPL[{0}, -x]*((-9720*I)*Pi*(1 + x)^2*HPL[{1}, -x]^4 - 
       233280*(1 + x)^2*HPL[{2, 1, 1, 1}, -x] - 
       1080*(-134 + 21*Pi^2 - 274*x - (72*I)*Pi*x + 42*Pi^2*x - 140*x^2 - 
         (66*I)*Pi*x^2 + 21*Pi^2*x^2)*Log[s]^3 - (1620*I)*(-11*I + 6*Pi)*
        (1 + x)^2*Log[s]^4 + 1944*(1 + x)^2*Log[s]^5 + 
       HPL[{2, 1, 1}, -x]*(-38880*x*(12 + 11*x) + 233280*(1 + x)^2*Log[s]) + 
       HPL[{1}, -x]^3*(-6480*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 
           3*Pi*x^2) + 38880*(1 + x)^2*HPL[{2}, -x] - (38880*I)*Pi*(1 + x)^2*
          Log[s]) + HPL[{2, 1}, -x]*(6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 
           140*x^2 + 3*Pi^2*x^2) + 38880*x*(12 + 11*x)*Log[s] - 
         116640*(1 + x)^2*Log[s]^2) + 540*Log[s]^2*(-1616 + 33*Pi^2 + 
         (18*I)*Pi^3 - 3292*x - (864*I)*Pi*x + 282*Pi^2*x + (36*I)*Pi^3*x - 
         1676*x^2 - (840*I)*Pi*x^2 + 231*Pi^2*x^2 + (18*I)*Pi^3*x^2 + 
         720*Zeta[3] + 1440*x*Zeta[3] + 720*x^2*Zeta[3]) - 
       90*Log[s]*(-38848 + 804*Pi^2 + 63*Pi^4 - 79040*x - (20736*I)*Pi*x + 
         6828*Pi^2*x + (432*I)*Pi^3*x + 126*Pi^4*x - 40192*x^2 - 
         (20112*I)*Pi*x^2 + 5880*Pi^2*x^2 + (396*I)*Pi^3*x^2 + 63*Pi^4*x^2 + 
         11088*Zeta[3] + (6048*I)*Pi*Zeta[3] + 27360*x*Zeta[3] + 
         (12096*I)*Pi*x*Zeta[3] + 15840*x^2*Zeta[3] + (6048*I)*Pi*x^2*
          Zeta[3]) + HPL[{1}, -x]^2*(-116640*(1 + x)^2*HPL[{2, 1}, -x] - 
         19440*Pi*(3*Pi - (12*I)*x + 6*Pi*x - (11*I)*x^2 + 3*Pi*x^2)*Log[s] - 
         (58320*I)*Pi*(1 + x)^2*Log[s]^2 + HPL[{2}, -x]*
          (-19440*x*(12 + 11*x) + 116640*(1 + x)^2*Log[s]) + 
         3240*((3*I)*Pi^3 - (144*I)*Pi*x + 36*Pi^2*x + (6*I)*Pi^3*x - 
           (140*I)*Pi*x^2 + 33*Pi^2*x^2 + (3*I)*Pi^3*x^2 + 36*Zeta[3] + 
           72*x*Zeta[3] + 36*x^2*Zeta[3])) + HPL[{2}, -x]*
        (-6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2)*Log[s] - 
         19440*x*(12 + 11*x)*Log[s]^2 + 38880*(1 + x)^2*Log[s]^3 + 
         1080*(-1728*x + 36*Pi^2*x - 1676*x^2 + 33*Pi^2*x^2 + 504*Zeta[3] + 
           1008*x*Zeta[3] + 504*x^2*Zeta[3])) + HPL[{1}, -x]*
        (233280*(1 + x)^2*HPL[{2, 1, 1}, -x] - 19440*Pi*(3*Pi - (12*I)*x + 
           6*Pi*x - (11*I)*x^2 + 3*Pi*x^2)*Log[s]^2 - (38880*I)*Pi*(1 + x)^2*
          Log[s]^3 + HPL[{2, 1}, -x]*(38880*x*(12 + 11*x) - 
           233280*(1 + x)^2*Log[s]) + HPL[{2}, -x]*
          (-6480*(3*Pi^2 - 144*x + 6*Pi^2*x - 140*x^2 + 3*Pi^2*x^2) - 
           38880*x*(12 + 11*x)*Log[s] + 116640*(1 + x)^2*Log[s]^2) + 
         6480*Log[s]*((3*I)*Pi^3 - (144*I)*Pi*x + 36*Pi^2*x + (6*I)*Pi^3*x - 
           (140*I)*Pi*x^2 + 33*Pi^2*x^2 + (3*I)*Pi^3*x^2 + 36*Zeta[3] + 
           72*x*Zeta[3] + 36*x^2*Zeta[3]) + 216*(9*Pi^4 + (8640*I)*Pi*x - 
           2160*Pi^2*x - (180*I)*Pi^3*x + 18*Pi^4*x + (8380*I)*Pi*x^2 - 
           2100*Pi^2*x^2 - (165*I)*Pi^3*x^2 + 9*Pi^4*x^2 - 
           (2520*I)*Pi*Zeta[3] - 2160*x*Zeta[3] - (5040*I)*Pi*x*Zeta[3] - 
           1980*x^2*Zeta[3] - (2520*I)*Pi*x^2*Zeta[3])) + 
       3*(-2332160 + 48480*Pi^2 + 4653*Pi^4 + (2538*I)*Pi^5 - 4743040*x - 
         (1244160*I)*Pi*x + 409800*Pi^2*x + (25920*I)*Pi^3*x + 8010*Pi^4*x + 
         (5076*I)*Pi^5*x - 2410880*x^2 - (1205760*I)*Pi*x^2 + 
         351960*Pi^2*x^2 + (25200*I)*Pi^3*x^2 + 3465*Pi^4*x^2 + 
         (2538*I)*Pi^5*x^2 + 675360*Zeta[3] - 112320*Pi^2*Zeta[3] + 
         1692000*x*Zeta[3] + (362880*I)*Pi*x*Zeta[3] - 
         224640*Pi^2*x*Zeta[3] + 1008000*x^2*Zeta[3] + (332640*I)*Pi*x^2*
          Zeta[3] - 112320*Pi^2*x^2*Zeta[3] + 559872*Zeta[5] + 
          1119744*x*Zeta[5] + 559872*x^2*Zeta[5]))))/(116640*(1 + x)^2);

AppmmPhy[2]=8/ep^4 + (11 + (8*I)*Pi - 8*HPL[{0}, -x] - 16*Log[s])/ep^3 +
  (67 + (11*I)*Pi - 21*Pi^2 + 6*HPL[{0}, -x]^2 - (6*I)*(-11*I + 8*Pi)*
     Log[s] + 48*Log[s]^2 + HPL[{0}, -x]*((-I)*(-55*I + 36*Pi) + 48*Log[s]))/
   (3*ep^2) + (24*(1 + x)^2*HPL[{0}, -x]^3 - (144*I)*Pi*(1 + x)^2*
     HPL[{2}, -x] + 144*(1 + x)^2*HPL[{3}, -x] + 
    12*(-67 - (11*I)*Pi + 21*Pi^2)*(1 + x)^2*Log[s] + 
    36*(11 + (8*I)*Pi)*(1 + x)^2*Log[s]^2 - 192*(1 + x)^2*Log[s]^3 + 
    HPL[{0}, -x]^2*(12*(22 + (12*I)*Pi + 32*x + (24*I)*Pi*x + 11*x^2 + 
        (12*I)*Pi*x^2) + 72*(1 + x)^2*HPL[{1}, -x] - 72*(1 + x)^2*Log[s]) + 
    HPL[{0}, -x]*(2*(-335 - (66*I)*Pi + 99*Pi^2 - 682*x - (276*I)*Pi*x + 
        198*Pi^2*x - 347*x^2 - (198*I)*Pi*x^2 + 99*Pi^2*x^2) + 
      (144*I)*Pi*(1 + x)^2*HPL[{1}, -x] - 144*(1 + x)^2*HPL[{2}, -x] + 
      12*(55 + (36*I)*Pi)*(1 + x)^2*Log[s] - 288*(1 + x)^2*Log[s]^2) + 
    (1 + x)*(718 + (134*I)*Pi - 11*Pi^2 - (54*I)*Pi^3 + 718*x + 
      (110*I)*Pi*x - 11*Pi^2*x - (54*I)*Pi^3*x - 780*Zeta[3] - 
      780*x*Zeta[3]))/(18*ep*(1 + x)^2) - 
  (-13885 - (4040*I)*Pi + 335*Pi^2 + (165*I)*Pi^3 - 78*Pi^4 - 29270*x - 
    (12880*I)*Pi*x + 2560*Pi^2*x - (2190*I)*Pi^3*x + 348*Pi^4*x - 16915*x^2 - 
    (11540*I)*Pi*x^2 + 6275*Pi^2*x^2 - (5895*I)*Pi^3*x^2 + 2190*Pi^4*x^2 - 
    1560*x^3 - (2700*I)*Pi*x^3 + 5850*Pi^2*x^3 - (5400*I)*Pi^3*x^3 + 
    3864*Pi^4*x^3 - 30*x^4 + 1800*Pi^2*x^4 - (1800*I)*Pi^3*x^4 + 
    2940*Pi^4*x^4 + 840*Pi^4*x^5 - 45*(1 + x)^2*(-1 + 2*x)*(8 + 10*x + 5*x^2)*
     HPL[{0}, -x]^4 + 270*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
     HPL[{2}, -x]^2 - 2160*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
     HPL[{4}, -x] - (1080*I)*Pi*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
     HPL[{2, 1}, -x] - 540*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
     HPL[{2, 2}, -x] + 180*(-67 - (11*I)*Pi + 21*Pi^2)*(1 + x)^2*Log[s]^2 + 
    360*(11 + (8*I)*Pi)*(1 + x)^2*Log[s]^3 - 1440*(1 + x)^2*Log[s]^4 + 
    HPL[{0}, -x]^3*(30*(66 + (24*I)*Pi - 12*x + (12*I)*Pi*x - 191*x^2 - 
        (138*I)*Pi*x^2 - 180*x^3 - (276*I)*Pi*x^3 - 60*x^4 - (210*I)*Pi*x^4 - 
        (60*I)*Pi*x^5) - 180*(1 + x)^2*(-7 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{1}, -x] + 720*(1 + x)^2*Log[s]) + 
    HPL[{3}, -x]*(180*(11 - (18*I)*Pi - 62*x - 191*x^2 + (144*I)*Pi*x^2 - 
        180*x^3 + (276*I)*Pi*x^3 - 60*x^4 + (210*I)*Pi*x^4 + (60*I)*Pi*x^5) + 
      4320*(1 + x)^2*Log[s]) + HPL[{2}, -x]*
     (-180*Pi*(11*I + 12*Pi - (62*I)*x + 30*Pi*x - (191*I)*x^2 + 39*Pi*x^2 - 
        (180*I)*x^3 + 46*Pi*x^3 - (60*I)*x^4 + 35*Pi*x^4 + 10*Pi*x^5) - 
      (4320*I)*Pi*(1 + x)^2*Log[s]) + HPL[{0}, -x]^2*
     (30*(-268 - (66*I)*Pi + 75*Pi^2 - 629*x - (420*I)*Pi*x + 168*Pi^2*x - 
        410*x^2 - (705*I)*Pi*x^2 + 156*Pi^2*x^2 - 90*x^3 - (540*I)*Pi*x^3 + 
        138*Pi^2*x^3 - (180*I)*Pi*x^4 + 105*Pi^2*x^4 + 30*Pi^2*x^5) - 
      270*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*HPL[{1}, -x]^2 - 
      2160*(1 + x)^2*HPL[{2}, -x] + 360*(22 + (12*I)*Pi + 32*x + 
        (24*I)*Pi*x + 11*x^2 + (12*I)*Pi*x^2)*Log[s] - 
      1080*(1 + x)^2*Log[s]^2 + HPL[{1}, -x]*
       (90*(11 + (18*I)*Pi - 62*x - 191*x^2 - (144*I)*Pi*x^2 - 180*x^3 - 
          (276*I)*Pi*x^3 - 60*x^4 - (210*I)*Pi*x^4 - (60*I)*Pi*x^5) + 
        2160*(1 + x)^2*Log[s])) + 3960*Zeta[3] + (10620*I)*Pi*Zeta[3] + 
    23040*x*Zeta[3] + (27720*I)*Pi*x*Zeta[3] + 40320*x^2*Zeta[3] + 
    (39780*I)*Pi*x^2*Zeta[3] + 32400*x^3*Zeta[3] + (49680*I)*Pi*x^3*Zeta[3] + 
    10800*x^4*Zeta[3] + (37800*I)*Pi*x^4*Zeta[3] + (10800*I)*Pi*x^5*Zeta[3] + 
    30*(1 + x)*Log[s]*(718 + (134*I)*Pi - 11*Pi^2 - (54*I)*Pi^3 + 718*x + 
      (110*I)*Pi*x - 11*Pi^2*x - (54*I)*Pi^3*x - 780*Zeta[3] - 
      780*x*Zeta[3]) + HPL[{1}, -x]*((1080*I)*Pi*(1 + x)^2*
       (-2 + 6*x + 15*x^2 + 10*x^3)*HPL[{2}, -x] - 
      1080*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*HPL[{3}, -x] + 
      180*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*((-I)*Pi^3 + 6*Zeta[3])) + 
    HPL[{0}, -x]*((-540*I)*Pi*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{1}, -x]^2 + 1080*(1 + x)^3*(1 + 5*x + 10*x^2)*HPL[{3}, -x] - 
      1080*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*HPL[{2, 1}, -x] + 
      60*(-335 - (66*I)*Pi + 99*Pi^2 - 682*x - (276*I)*Pi*x + 198*Pi^2*x - 
        347*x^2 - (198*I)*Pi*x^2 + 99*Pi^2*x^2)*Log[s] + 
      180*(55 + (36*I)*Pi)*(1 + x)^2*Log[s]^2 - 2880*(1 + x)^2*Log[s]^3 + 
      HPL[{2}, -x]*(180*(-11 + 62*x + 191*x^2 + 180*x^3 + 60*x^4) - 
        4320*(1 + x)^2*Log[s]) + HPL[{1}, -x]*
       (180*Pi*(11*I + 12*Pi - (62*I)*x + 30*Pi*x - (191*I)*x^2 + 39*Pi*x^2 - 
          (180*I)*x^3 + 46*Pi*x^3 - (60*I)*x^4 + 35*Pi*x^4 + 10*Pi*x^5) + 
        1080*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*HPL[{2}, -x] + 
        (4320*I)*Pi*(1 + x)^2*Log[s]) + 5*(3500 + (804*I)*Pi - 33*Pi^2 - 
        (288*I)*Pi^3 + 6040*x + (636*I)*Pi*x - 570*Pi^2*x - (792*I)*Pi^3*x + 
        2000*x^2 - (756*I)*Pi*x^2 + 255*Pi^2*x^2 - (1260*I)*Pi^3*x^2 - 
        540*x^3 - (1080*I)*Pi*x^3 + 1080*Pi^2*x^3 - (1656*I)*Pi^3*x^3 + 
        360*Pi^2*x^4 - (1260*I)*Pi^3*x^4 - (360*I)*Pi^3*x^5 - 2556*Zeta[3] - 
        3816*x*Zeta[3] + 3276*x^2*Zeta[3] + 9936*x^3*Zeta[3] + 
        7560*x^4*Zeta[3] + 2160*x^5*Zeta[3])))/(270*(1 + x)^2) + 
  (ep*(-108*x*(1 + x)^2*(-16 + 42*x + 105*x^2 + 70*x^3)*HPL[{0}, -x]^5 - 
     12960*x*(1 + x)^2*(-7 + 12*x + 30*x^2 + 20*x^3)*HPL[{5}, -x] - 
     2160*x*(1 + x)^2*(-2 + 78*x + 195*x^2 + 130*x^3)*HPL[{2, 3}, -x] - 
     6480*x*(1 + x)^2*(-2 + 30*x + 75*x^2 + 50*x^3)*HPL[{3, 2}, -x] + 
     (12960*I)*Pi*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
      HPL[{2, 1, 1}, -x] + 2160*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
      HPL[{2, 1, 2}, -x] + 6480*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
      HPL[{2, 2, 1}, -x] + 1440*(-67 - (11*I)*Pi + 21*Pi^2)*x*(1 + x)^2*
      Log[s]^3 + 2160*(11 + (8*I)*Pi)*x*(1 + x)^2*Log[s]^4 - 
     6912*x*(1 + x)^2*Log[s]^5 + HPL[{0}, -x]^4*
      (90*x*(88 - 304*x - (180*I)*Pi*x - 887*x^2 - (810*I)*Pi*x^2 - 746*x^3 - 
         (1380*I)*Pi*x^3 - 247*x^4 - (1050*I)*Pi*x^4 - 12*x^5 - 
         (300*I)*Pi*x^5) - 540*x*(1 + x)^2*(-15 + 24*x + 60*x^2 + 40*x^3)*
        HPL[{1}, -x] - 1080*x*(1 + x)^2*(-1 + 2*x)*(8 + 10*x + 5*x^2)*
        Log[s]) + HPL[{2, 2}, -x]*(1080*(-10 + 2*x - (18*I)*Pi*x - 218*x^2 - 
         619*x^3 + (144*I)*Pi*x^3 - 566*x^4 + (276*I)*Pi*x^4 - 187*x^5 + 
         (210*I)*Pi*x^5 - 12*x^6 + (60*I)*Pi*x^6) - 12960*x*(1 + x)^2*
        (-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + HPL[{2}, -x]^2*
      (540*(10 - 2*x + (18*I)*Pi*x + 218*x^2 + (288*I)*Pi*x^2 + 619*x^3 + 
         (1152*I)*Pi*x^3 + 566*x^4 + (1932*I)*Pi*x^4 + 187*x^5 + 
         (1470*I)*Pi*x^5 + 12*x^6 + (420*I)*Pi*x^6) + 
       6480*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
     HPL[{2, 1}, -x]*(-2160*Pi*(10*I - (2*I)*x - 12*Pi*x + (218*I)*x^2 + 
         6*Pi*x^2 + (619*I)*x^3 + 123*Pi*x^3 + (566*I)*x^4 + 230*Pi*x^4 + 
         (187*I)*x^5 + 175*Pi*x^5 + (12*I)*x^6 + 50*Pi*x^6) - 
       (25920*I)*Pi*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
     HPL[{4}, -x]*(4320*x*(33 - (21*I)*Pi - 24*x - (60*I)*Pi*x - 147*x^2 - 
         (102*I)*Pi*x^2 - 116*x^3 - (138*I)*Pi*x^3 - 37*x^4 - 
         (105*I)*Pi*x^4 - 12*x^5 - (30*I)*Pi*x^5) - 51840*x*(1 + x)^2*
        (-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
     HPL[{3}, -x]*(720*x*(-97 - (198*I)*Pi - 63*Pi^2 + 289*x + (36*I)*Pi*x - 
         126*Pi^2*x + 1855*x^2 + (678*I)*Pi*x^2 - 63*Pi^2*x^2 + 2067*x^3 + 
         (618*I)*Pi*x^3 + 684*x^4 + (201*I)*Pi*x^4 + (36*I)*Pi*x^5) + 
       4320*x*(11 - (18*I)*Pi - 62*x - 191*x^2 + (144*I)*Pi*x^2 - 180*x^3 + 
         (276*I)*Pi*x^3 - 60*x^4 + (210*I)*Pi*x^4 + (60*I)*Pi*x^5)*Log[s] + 
       51840*x*(1 + x)^2*Log[s]^2) + HPL[{0}, -x]^3*
      (-120*x*(402 + (132*I)*Pi - 108*Pi^2 + 384*x + (840*I)*Pi*x - 
         198*Pi^2*x - 1387*x^2 + (1515*I)*Pi*x^2 - 27*Pi^2*x^2 - 1887*x^3 + 
         (1158*I)*Pi*x^3 + 138*Pi^2*x^3 - 684*x^4 + (381*I)*Pi*x^4 + 
         105*Pi^2*x^4 + (36*I)*Pi*x^5 + 30*Pi^2*x^5) - 
       1080*x*(1 + x)^2*(-7 + 30*x + 75*x^2 + 50*x^3)*HPL[{1}, -x]^2 - 
       2160*x*(1 + x)^2*(7 + 24*x + 60*x^2 + 40*x^3)*HPL[{2}, -x] + 
       720*x*(66 + (24*I)*Pi - 12*x + (12*I)*Pi*x - 191*x^2 - 
         (138*I)*Pi*x^2 - 180*x^3 - (276*I)*Pi*x^3 - 60*x^4 - 
         (210*I)*Pi*x^4 - (60*I)*Pi*x^5)*Log[s] + 8640*x*(1 + x)^2*Log[s]^2 + 
       HPL[{1}, -x]*((-360*I)*x*(-6*Pi - (432*I)*x + 60*Pi*x - (1056*I)*x^2 + 
           318*Pi*x^2 - (926*I)*x^3 + 552*Pi*x^3 - (307*I)*x^4 + 420*Pi*x^4 - 
           (12*I)*x^5 + 120*Pi*x^5) - 4320*x*(1 + x)^2*(-7 + 6*x + 15*x^2 + 
           10*x^3)*Log[s])) + 360*x*(1 + x)*Log[s]^2*
      (718 + (134*I)*Pi - 11*Pi^2 - (54*I)*Pi^3 + 718*x + (110*I)*Pi*x - 
       11*Pi^2*x - (54*I)*Pi^3*x - 780*Zeta[3] - 780*x*Zeta[3]) + 
     24*x*Log[s]*(-13885 - (4040*I)*Pi + 335*Pi^2 + (165*I)*Pi^3 - 78*Pi^4 - 
       29270*x - (12880*I)*Pi*x + 2560*Pi^2*x - (2190*I)*Pi^3*x + 
       348*Pi^4*x - 16915*x^2 - (11540*I)*Pi*x^2 + 6275*Pi^2*x^2 - 
       (5895*I)*Pi^3*x^2 + 2190*Pi^4*x^2 - 1560*x^3 - (2700*I)*Pi*x^3 + 
       5850*Pi^2*x^3 - (5400*I)*Pi^3*x^3 + 3864*Pi^4*x^3 - 30*x^4 + 
       1800*Pi^2*x^4 - (1800*I)*Pi^3*x^4 + 2940*Pi^4*x^4 + 840*Pi^4*x^5 + 
       3960*Zeta[3] + (10620*I)*Pi*Zeta[3] + 23040*x*Zeta[3] + 
       (27720*I)*Pi*x*Zeta[3] + 40320*x^2*Zeta[3] + (39780*I)*Pi*x^2*
        Zeta[3] + 32400*x^3*Zeta[3] + (49680*I)*Pi*x^3*Zeta[3] + 
       10800*x^4*Zeta[3] + (37800*I)*Pi*x^4*Zeta[3] + 
       (10800*I)*Pi*x^5*Zeta[3]) + HPL[{1}, -x]^2*
      ((6480*I)*Pi*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{2}, -x] - 
       6480*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{3}, -x] + 
       1080*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
        ((-I)*Pi^3 + 6*Zeta[3])) + HPL[{0}, -x]^2*
      (-1080*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{1}, -x]^3 + 
       6480*x*(1 + x)^2*(3 + 42*x + 105*x^2 + 70*x^3)*HPL[{3}, -x] - 
       6480*x*(1 + x)^2*(-4 + 42*x + 105*x^2 + 70*x^3)*HPL[{2, 1}, -x] + 
       720*x*(-268 - (66*I)*Pi + 75*Pi^2 - 629*x - (420*I)*Pi*x + 
         168*Pi^2*x - 410*x^2 - (705*I)*Pi*x^2 + 156*Pi^2*x^2 - 90*x^3 - 
         (540*I)*Pi*x^3 + 138*Pi^2*x^3 - (180*I)*Pi*x^4 + 105*Pi^2*x^4 + 
         30*Pi^2*x^5)*Log[s] + 4320*x*(22 + (12*I)*Pi + 32*x + (24*I)*Pi*x + 
         11*x^2 + (12*I)*Pi*x^2)*Log[s]^2 - 8640*x*(1 + x)^2*Log[s]^3 + 
       HPL[{2}, -x]*(2160*x*(11 + (3*I)*Pi + 136*x - (66*I)*Pi*x + 303*x^2 - 
           (321*I)*Pi*x^2 + 270*x^3 - (552*I)*Pi*x^3 + 90*x^4 - 
           (420*I)*Pi*x^4 - (120*I)*Pi*x^5) - 51840*x*(1 + x)^2*Log[s]) + 
       HPL[{1}, -x]^2*(540*(-10 + 2*x + (18*I)*Pi*x - 218*x^2 - 
           (72*I)*Pi*x^2 - 619*x^3 - (468*I)*Pi*x^3 - 566*x^4 - 
           (828*I)*Pi*x^4 - 187*x^5 - (630*I)*Pi*x^5 - 12*x^6 - 
           (180*I)*Pi*x^6) - 6480*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
          Log[s]) + HPL[{1}, -x]*(-360*x*(97 + (66*I)*Pi - 75*Pi^2 - 289*x + 
           (924*I)*Pi*x - 78*Pi^2*x - 1855*x^2 + (2022*I)*Pi*x^2 + 
           249*Pi^2*x^2 - 2067*x^3 + (1698*I)*Pi*x^3 + 552*Pi^2*x^3 - 
           684*x^4 + (561*I)*Pi*x^4 + 420*Pi^2*x^4 + (36*I)*Pi*x^5 + 
           120*Pi^2*x^5) + 6480*x*(1 + x)^2*(-4 + 18*x + 45*x^2 + 30*x^3)*
          HPL[{2}, -x] + 2160*x*(11 + (18*I)*Pi - 62*x - 191*x^2 - 
           (144*I)*Pi*x^2 - 180*x^3 - (276*I)*Pi*x^3 - 60*x^4 - 
           (210*I)*Pi*x^4 - (60*I)*Pi*x^5)*Log[s] + 25920*x*(1 + x)^2*
          Log[s]^2) + 60*x*(2692 + (804*I)*Pi - (252*I)*Pi^3 + 10121*x + 
         (5244*I)*Pi*x - 1404*Pi^2*x - (1044*I)*Pi^3*x + 8912*x^2 + 
         (13242*I)*Pi*x^2 - 2682*Pi^2*x^2 - (2682*I)*Pi^3*x^2 + 2322*x^3 + 
         (12402*I)*Pi*x^3 - 2082*Pi^2*x^3 - (4140*I)*Pi^3*x^3 + 
         (4104*I)*Pi*x^4 - 699*Pi^2*x^4 - (3150*I)*Pi^3*x^4 + 36*Pi^2*x^5 - 
         (900*I)*Pi^3*x^5 - 936*Zeta[3] + 2664*x*Zeta[3] + 
         19476*x^2*Zeta[3] + 34776*x^3*Zeta[3] + 26460*x^4*Zeta[3] + 
         7560*x^5*Zeta[3])) + HPL[{2}, -x]*
      (-2160*x*(1 + x)^2*(2 + 66*x + 165*x^2 + 110*x^3)*HPL[{3}, -x] - 
       2160*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{2, 1}, -x] - 
       4320*Pi*x*(11*I + 12*Pi - (62*I)*x + 30*Pi*x - (191*I)*x^2 + 
         39*Pi*x^2 - (180*I)*x^3 + 46*Pi*x^3 - (60*I)*x^4 + 35*Pi*x^4 + 
         10*Pi*x^5)*Log[s] - (51840*I)*Pi*x*(1 + x)^2*Log[s]^2 + 
       360*(10*Pi^2 + (194*I)*Pi*x - 134*Pi^2*x + (48*I)*Pi^3*x - 
         (578*I)*Pi*x^2 + 98*Pi^2*x^2 - (48*I)*Pi^3*x^2 - (3710*I)*Pi*x^3 + 
         799*Pi^2*x^3 - (600*I)*Pi^3*x^3 - (4134*I)*Pi*x^4 + 874*Pi^2*x^4 - 
         (1104*I)*Pi^3*x^4 - (1368*I)*Pi*x^5 + 293*Pi^2*x^5 - 
         (840*I)*Pi^3*x^5 - 12*Pi^2*x^6 - (240*I)*Pi^3*x^6 + 
         432*x^2*Zeta[3] + 1944*x^3*Zeta[3] + 3312*x^4*Zeta[3] + 
         2520*x^5*Zeta[3] + 720*x^6*Zeta[3])) + 
     HPL[{1}, -x]*(3240*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
        HPL[{2}, -x]^2 - 12960*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
        HPL[{4}, -x] - (12960*I)*Pi*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
        HPL[{2, 1}, -x] - 6480*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
        HPL[{2, 2}, -x] + HPL[{3}, -x]*(2160*(-10 + 2*x - (18*I)*Pi*x - 
           218*x^2 - 619*x^3 + (144*I)*Pi*x^3 - 566*x^4 + (276*I)*Pi*x^4 - 
           187*x^5 + (210*I)*Pi*x^5 - 12*x^6 + (60*I)*Pi*x^6) - 
         25920*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
       HPL[{2}, -x]*(2160*Pi*(10*I - (2*I)*x - 12*Pi*x + (218*I)*x^2 + 
           6*Pi*x^2 + (619*I)*x^3 + 123*Pi*x^3 + (566*I)*x^4 + 230*Pi*x^4 + 
           (187*I)*x^5 + 175*Pi*x^5 + (12*I)*x^6 + 50*Pi*x^6) + 
         (25920*I)*Pi*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
       4320*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]*
        ((-I)*Pi^3 + 6*Zeta[3]) - 36*((100*I)*Pi^3 - (20*I)*Pi^3*x - 
         114*Pi^4*x + (2180*I)*Pi^3*x^2 + 66*Pi^4*x^2 + (6190*I)*Pi^3*x^3 + 
         1209*Pi^4*x^3 + (5660*I)*Pi^3*x^4 + 2254*Pi^4*x^4 + 
         (1870*I)*Pi^3*x^5 + 1715*Pi^4*x^5 + (120*I)*Pi^3*x^6 + 
         490*Pi^4*x^6 - 600*Zeta[3] + 120*x*Zeta[3] - (360*I)*Pi*x*Zeta[3] - 
         13080*x^2*Zeta[3] - (5040*I)*Pi*x^2*Zeta[3] - 37140*x^3*Zeta[3] - 
         (19800*I)*Pi*x^3*Zeta[3] - 33960*x^4*Zeta[3] - 
         (33120*I)*Pi*x^4*Zeta[3] - 11220*x^5*Zeta[3] - 
         (25200*I)*Pi*x^5*Zeta[3] - 720*x^6*Zeta[3] - (7200*I)*Pi*x^6*
          Zeta[3])) + HPL[{0}, -x]*((-2160*I)*Pi*x*(1 + x)^2*
        (-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{1}, -x]^3 + 
       3240*x*(1 + x)^2*(-1 + 54*x + 135*x^2 + 90*x^3)*HPL[{2}, -x]^2 - 
       12960*x*(1 + x)^2*(3 + 30*x + 75*x^2 + 50*x^3)*HPL[{4}, -x] - 
       6480*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{2, 2}, -x] + 
       12960*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{2, 1, 1}, -x] + 
       720*x*(-335 - (66*I)*Pi + 99*Pi^2 - 682*x - (276*I)*Pi*x + 
         198*Pi^2*x - 347*x^2 - (198*I)*Pi*x^2 + 99*Pi^2*x^2)*Log[s]^2 + 
       1440*(55 + (36*I)*Pi)*x*(1 + x)^2*Log[s]^3 - 17280*x*(1 + x)^2*
        Log[s]^4 + HPL[{3}, -x]*(2160*x*(-44 + (6*I)*Pi - 112*x + 
           (192*I)*Pi*x - 156*x^2 + (816*I)*Pi*x^2 - 154*x^3 + 
           (1380*I)*Pi*x^3 - 53*x^4 + (1050*I)*Pi*x^4 + 12*x^5 + 
           (300*I)*Pi*x^5) + 25920*x*(1 + x)^3*(1 + 5*x + 10*x^2)*Log[s]) + 
       HPL[{2, 1}, -x]*(2160*(-10 + 2*x - 218*x^2 - (180*I)*Pi*x^2 - 
           619*x^3 - (810*I)*Pi*x^3 - 566*x^4 - (1380*I)*Pi*x^4 - 187*x^5 - 
           (1050*I)*Pi*x^5 - 12*x^6 - (300*I)*Pi*x^6) - 
         25920*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
       HPL[{1}, -x]^2*(-1080*Pi*(10*I - (2*I)*x - 12*Pi*x + (218*I)*x^2 + 
           6*Pi*x^2 + (619*I)*x^3 + 123*Pi*x^3 + (566*I)*x^4 + 230*Pi*x^4 + 
           (187*I)*x^5 + 175*Pi*x^5 + (12*I)*x^6 + 50*Pi*x^6) + 
         6480*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{2}, -x] - 
         (12960*I)*Pi*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
       HPL[{2}, -x]*(720*x*(97 + (132*I)*Pi - 6*Pi^2 - 289*x + (444*I)*Pi*x + 
           24*Pi^2*x - 1855*x^2 + (672*I)*Pi*x^2 + 156*Pi^2*x^2 - 2067*x^3 + 
           (540*I)*Pi*x^3 + 276*Pi^2*x^3 - 684*x^4 + (180*I)*Pi*x^4 + 
           210*Pi^2*x^4 + 60*Pi^2*x^5) + 4320*x*(-11 + 62*x + 191*x^2 + 
           180*x^3 + 60*x^4)*Log[s] - 51840*x*(1 + x)^2*Log[s]^2) + 
       120*x*Log[s]*(3500 + (804*I)*Pi - 33*Pi^2 - (288*I)*Pi^3 + 6040*x + 
         (636*I)*Pi*x - 570*Pi^2*x - (792*I)*Pi^3*x + 2000*x^2 - 
         (756*I)*Pi*x^2 + 255*Pi^2*x^2 - (1260*I)*Pi^3*x^2 - 540*x^3 - 
         (1080*I)*Pi*x^3 + 1080*Pi^2*x^3 - (1656*I)*Pi^3*x^3 + 360*Pi^2*x^4 - 
         (1260*I)*Pi^3*x^4 - (360*I)*Pi^3*x^5 - 2556*Zeta[3] - 
         3816*x*Zeta[3] + 3276*x^2*Zeta[3] + 9936*x^3*Zeta[3] + 
         7560*x^4*Zeta[3] + 2160*x^5*Zeta[3]) + 
       4*x*(-59030 - (24240*I)*Pi + 105*Pi^2 + (990*I)*Pi^3 - 657*Pi^4 - 
         31510*x + (122430*I)*Pi*x - 27600*Pi^2*x - (7740*I)*Pi^3*x + 
         576*Pi^4*x + 74500*x^2 + (207360*I)*Pi*x^2 - 59115*Pi^2*x^2 - 
         (33570*I)*Pi^3*x^2 + 7848*Pi^4*x^2 + 46980*x^3 + (85860*I)*Pi*x^3 - 
         48510*Pi^2*x^3 - (34740*I)*Pi^3*x^3 + 14490*Pi^4*x^3 - 
         9720*Pi^2*x^4 - (11430*I)*Pi^3*x^4 + 11025*Pi^4*x^4 - 
         (1080*I)*Pi^3*x^5 + 3150*Pi^4*x^5 + 63360*Zeta[3] + 
         (48600*I)*Pi*Zeta[3] + 301680*x*Zeta[3] + (194400*I)*Pi*x*Zeta[3] + 
         512640*x^2*Zeta[3] + (486000*I)*Pi*x^2*Zeta[3] + 
         402840*x^3*Zeta[3] + (745200*I)*Pi*x^3*Zeta[3] + 
         133380*x^4*Zeta[3] + (567000*I)*Pi*x^4*Zeta[3] + 6480*x^5*Zeta[3] + 
         (162000*I)*Pi*x^5*Zeta[3]) + HPL[{1}, -x]*
        (-12960*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{3}, -x] - 
         12960*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{2, 1}, -x] + 
         4320*Pi*x*(11*I + 12*Pi - (62*I)*x + 30*Pi*x - (191*I)*x^2 + 
           39*Pi*x^2 - (180*I)*x^3 + 46*Pi*x^3 - (60*I)*x^4 + 35*Pi*x^4 + 
           10*Pi*x^5)*Log[s] + (51840*I)*Pi*x*(1 + x)^2*Log[s]^2 + 
         HPL[{2}, -x]*(2160*(10 - 2*x + 218*x^2 + (36*I)*Pi*x^2 + 619*x^3 + 
             (162*I)*Pi*x^3 + 566*x^4 + (276*I)*Pi*x^4 + 187*x^5 + 
             (210*I)*Pi*x^5 + 12*x^6 + (60*I)*Pi*x^6) + 25920*x*(1 + x)^2*
            (-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
         360*(-10*Pi^2 - (194*I)*Pi*x + 134*Pi^2*x - (30*I)*Pi^3*x + 
           (578*I)*Pi*x^2 - 98*Pi^2*x^2 - (132*I)*Pi^3*x^2 + 
           (3710*I)*Pi*x^3 - 799*Pi^2*x^3 - (354*I)*Pi^3*x^3 + 
           (4134*I)*Pi*x^4 - 874*Pi^2*x^4 - (552*I)*Pi^3*x^4 + 
           (1368*I)*Pi*x^5 - 293*Pi^2*x^5 - (420*I)*Pi^3*x^5 + 12*Pi^2*x^6 - 
           (120*I)*Pi^3*x^6 - 108*x*Zeta[3] + 648*x^2*Zeta[3] + 
           3780*x^3*Zeta[3] + 6624*x^4*Zeta[3] + 5040*x^5*Zeta[3] + 
           1440*x^6*Zeta[3]))) + x*(-28870 + (97120*I)*Pi - 700*Pi^2 - 
       (7620*I)*Pi^3 + 4059*Pi^4 - (756*I)*Pi^5 + 67960*x + (576440*I)*Pi*x - 
       209300*Pi^2*x + (45600*I)*Pi^3*x - 9666*Pi^4*x - (5184*I)*Pi^5*x + 
       224450*x^2 + (703960*I)*Pi*x^2 - 494980*Pi^2*x^2 + 
       (229500*I)*Pi^3*x^2 - 43113*Pi^4*x^2 - (17280*I)*Pi^5*x^2 + 
       129540*x^3 + (225360*I)*Pi*x^3 - 390060*Pi^2*x^3 + 
       (248040*I)*Pi^3*x^3 - 48552*Pi^4*x^3 - (28152*I)*Pi^5*x^3 + 1920*x^4 + 
       (720*I)*Pi*x^4 - 103680*Pi^2*x^4 + (82080*I)*Pi^3*x^4 - 
       16464*Pi^4*x^4 - (21420*I)*Pi^5*x^4 + 2016*Pi^4*x^5 - 
       (6120*I)*Pi^5*x^5 + 331200*Zeta[3] + (158400*I)*Pi*Zeta[3] + 
       113400*Pi^2*Zeta[3] + 638640*x*Zeta[3] + (653760*I)*Pi*x*Zeta[3] + 
       291600*Pi^2*x*Zeta[3] - 167040*x^2*Zeta[3] + (1082880*I)*Pi*x^2*
        Zeta[3] + 405000*Pi^2*x^2*Zeta[3] - 645840*x^3*Zeta[3] + 
       (833760*I)*Pi*x^3*Zeta[3] + 496800*Pi^2*x^3*Zeta[3] - 
       233280*x^4*Zeta[3] + (274320*I)*Pi*x^4*Zeta[3] + 
       378000*Pi^2*x^4*Zeta[3] + (25920*I)*Pi*x^5*Zeta[3] + 
       108000*Pi^2*x^5*Zeta[3] - 600048*Zeta[5] - 733536*x*Zeta[5] + 
       1499472*x^2*Zeta[5] + 3576960*x^3*Zeta[5] + 2721600*x^4*Zeta[5] + 
       777600*x^5*Zeta[5])))/(3240*x*(1 + x)^2) + 
  (ep^2*(378*x*(1 + x)^2*(-16 + 186*x + 465*x^2 + 310*x^3)*HPL[{0}, -x]^6 - 
     15120*x*(1 + x)^2*(-11 + 696*x + 1740*x^2 + 1160*x^3)*HPL[{2}, -x]^3 - 
     68040*x*(1 + x)^2*(-63 + 228*x + 570*x^2 + 380*x^3)*HPL[{3}, -x]^2 - 
     272160*x*(1 + x)^2*(41 + 60*x + 150*x^2 + 100*x^3)*HPL[{6}, -x] - 
     68040*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*HPL[{2, 1}, -x]^2 - 
     68040*x*(1 + x)^2*(-49 + 216*x + 540*x^2 + 360*x^3)*HPL[{2, 4}, -x] + 
     136080*x*(1 + x)^2*(-29 + 108*x + 270*x^2 + 180*x^3)*HPL[{4, 2}, -x] - 
     181440*x*(1 + x)^2*(-4 + 150*x + 375*x^2 + 250*x^3)*HPL[{2, 1, 3}, -x] + 
     90720*x*(1 + x)^2*(-2 + 30*x + 75*x^2 + 50*x^3)*HPL[{2, 3, 1}, -x] + 
     181440*x*(1 + x)^2*(-1 + 132*x + 330*x^2 + 220*x^3)*HPL[{3, 1, 2}, -x] + 
     (272160*I)*Pi*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
      HPL[{2, 1, 1, 1}, -x] - 68040*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 
       70*x^3)*HPL[{2, 1, 1, 2}, -x] + 136080*x*(1 + x)^2*
      (-2 + 42*x + 105*x^2 + 70*x^3)*HPL[{2, 2, 1, 1}, -x] - 
     15120*(-67 - (11*I)*Pi + 21*Pi^2)*x*(1 + x)^2*Log[s]^4 - 
     (18144*I)*(-11*I + 8*Pi)*x*(1 + x)^2*Log[s]^5 + 
     48384*x*(1 + x)^2*Log[s]^6 + HPL[{5}, -x]*
      (90720*x*(-132 + (105*I)*Pi - 168*x + (426*I)*Pi*x - 9*x^2 + 
         (1077*I)*Pi*x^2 + 26*x^3 + (1656*I)*Pi*x^3 + 7*x^4 + 
         (1260*I)*Pi*x^4 + 12*x^5 + (360*I)*Pi*x^5) + 
       544320*x*(1 + x)^2*(-7 + 12*x + 30*x^2 + 20*x^3)*Log[s]) + 
     HPL[{2, 2, 1}, -x]*((22680*I)*(30*I + (16*I)*x - 18*Pi*x + (530*I)*x^2 + 
         144*Pi*x^2 + (1475*I)*x^3 + 792*Pi*x^3 + (1338*I)*x^4 + 
         1380*Pi*x^4 + (441*I)*x^5 + 1050*Pi*x^5 + (36*I)*x^6 + 300*Pi*x^6) - 
       272160*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
     HPL[{2, 1, 2}, -x]*((-7560*I)*(-30*I - (16*I)*x + 18*Pi*x - 
         (530*I)*x^2 + 1944*Pi*x^2 - (1475*I)*x^3 + 8604*Pi*x^3 - 
         (1338*I)*x^4 + 14628*Pi*x^4 - (441*I)*x^5 + 11130*Pi*x^5 - 
         (36*I)*x^6 + 3180*Pi*x^6) - 90720*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 
         30*x^3)*Log[s]) + HPL[{2, 1, 1}, -x]*
      (-45360*Pi*(30*I + (16*I)*x - 12*Pi*x + (530*I)*x^2 + 78*Pi*x^2 + 
         (1475*I)*x^3 + 447*Pi*x^3 + (1338*I)*x^4 + 782*Pi*x^4 + 
         (441*I)*x^5 + 595*Pi*x^5 + (36*I)*x^6 + 170*Pi*x^6) - 
       (544320*I)*Pi*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
     HPL[{3, 2}, -x]*(22680*(10 - 145*x + (150*I)*Pi*x + 64*x^2 - 
         (96*I)*Pi*x^2 + 612*x^3 - (1632*I)*Pi*x^3 + 490*x^4 - 
         (3036*I)*Pi*x^4 + 155*x^5 - (2310*I)*Pi*x^5 + 60*x^6 - 
         (660*I)*Pi*x^6) + 272160*x*(1 + x)^2*(-2 + 30*x + 75*x^2 + 50*x^3)*
        Log[s]) + HPL[{0}, -x]^5*(378*x*(-88 + (96*I)*Pi + 1072*x + 
         (804*I)*Pi*x + 2551*x^2 + (2850*I)*Pi*x^2 + 1982*x^3 + 
         (4692*I)*Pi*x^3 + 649*x^4 + (3570*I)*Pi*x^4 + 84*x^5 + 
         (1020*I)*Pi*x^5) + 2268*x*(1 + x)^2*(-19 + 60*x + 150*x^2 + 100*x^3)*
        HPL[{1}, -x] + 4536*x*(1 + x)^2*(-16 + 42*x + 105*x^2 + 70*x^3)*
        Log[s]) + HPL[{2, 3}, -x]*(7560*(-70 - 129*x + (294*I)*Pi*x + 
         360*x^2 - (384*I)*Pi*x^2 + 340*x^3 - (4080*I)*Pi*x^3 - 382*x^4 - 
         (7452*I)*Pi*x^4 - 149*x^5 - (5670*I)*Pi*x^5 + 156*x^6 - 
         (1620*I)*Pi*x^6) + 90720*x*(1 + x)^2*(-2 + 78*x + 195*x^2 + 130*x^3)*
        Log[s]) + HPL[{2}, -x]^2*(-3780*(11 - (360*I)*Pi + 190*x + 
         (402*I)*Pi*x + 183*Pi^2*x - 1843*x^2 + (804*I)*Pi*x^2 + 
         852*Pi^2*x^2 - 7095*x^3 - (3258*I)*Pi*x^3 + 2370*Pi^2*x^3 - 
         7039*x^4 - (5394*I)*Pi*x^4 + 3726*Pi^2*x^4 - 2243*x^5 - 
         (1833*I)*Pi*x^5 + 2835*Pi^2*x^5 - 101*x^6 + (252*I)*Pi*x^6 + 
         810*Pi^2*x^6) + 22680*(-10 + 2*x - (18*I)*Pi*x - 218*x^2 - 
         (288*I)*Pi*x^2 - 619*x^3 - (1152*I)*Pi*x^3 - 566*x^4 - 
         (1932*I)*Pi*x^4 - 187*x^5 - (1470*I)*Pi*x^5 - 12*x^6 - 
         (420*I)*Pi*x^6)*Log[s] - 136080*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 
         10*x^3)*Log[s]^2) + HPL[{2, 2}, -x]*
      (-7560*(-11 + (120*I)*Pi - 190*x - (354*I)*Pi*x - 123*Pi^2*x + 
         1843*x^2 + (84*I)*Pi*x^2 - 48*Pi^2*x^2 + 7095*x^3 + 
         (2442*I)*Pi*x^3 + 768*Pi^2*x^3 + 7039*x^4 + (2778*I)*Pi*x^4 + 
         1518*Pi^2*x^4 + 2243*x^5 + (921*I)*Pi*x^5 + 1155*Pi^2*x^5 + 
         101*x^6 + (36*I)*Pi*x^6 + 330*Pi^2*x^6) + 
       45360*(10 - 2*x + (18*I)*Pi*x + 218*x^2 + 619*x^3 - (144*I)*Pi*x^3 + 
         566*x^4 - (276*I)*Pi*x^4 + 187*x^5 - (210*I)*Pi*x^5 + 12*x^6 - 
         (60*I)*Pi*x^6)*Log[s] + 272160*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 
         10*x^3)*Log[s]^2) + HPL[{4}, -x]*
      (15120*x*(552 + (792*I)*Pi + 195*Pi^2 - 558*x + (792*I)*Pi*x + 
         660*Pi^2*x - 4840*x^2 - (954*I)*Pi*x^2 + 1410*Pi^2*x^2 - 4958*x^3 - 
         (1542*I)*Pi*x^3 + 2070*Pi^2*x^3 - 1606*x^4 - (519*I)*Pi*x^4 + 
         1575*Pi^2*x^4 - 202*x^5 + (36*I)*Pi*x^5 + 450*Pi^2*x^5) + 
       181440*x*(-33 + (21*I)*Pi + 24*x + (60*I)*Pi*x + 147*x^2 + 
         (102*I)*Pi*x^2 + 116*x^3 + (138*I)*Pi*x^3 + 37*x^4 + 
         (105*I)*Pi*x^4 + 12*x^5 + (30*I)*Pi*x^5)*Log[s] + 
       1088640*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
     HPL[{0}, -x]^4*(630*x*(536 + (264*I)*Pi - 144*Pi^2 - 1292*x + 
         (1392*I)*Pi*x - 72*Pi^2*x - 8503*x^2 + (2331*I)*Pi*x^2 + 
         828*Pi^2*x^2 - 9151*x^3 + (1470*I)*Pi*x^3 + 1656*Pi^2*x^3 - 
         3107*x^4 + (465*I)*Pi*x^4 + 1260*Pi^2*x^4 - 101*x^5 + 
         (180*I)*Pi*x^5 + 360*Pi^2*x^5) + 5670*x*(1 + x)^2*
        (-15 + 96*x + 240*x^2 + 160*x^3)*HPL[{1}, -x]^2 + 
       11340*x*(1 + x)^2*(7 + 108*x + 270*x^2 + 180*x^3)*HPL[{2}, -x] + 
       3780*x*(-88 + 304*x + (180*I)*Pi*x + 887*x^2 + (810*I)*Pi*x^2 + 
         746*x^3 + (1380*I)*Pi*x^3 + 247*x^4 + (1050*I)*Pi*x^4 + 12*x^5 + 
         (300*I)*Pi*x^5)*Log[s] + 22680*x*(1 + x)^2*(-1 + 2*x)*
        (8 + 10*x + 5*x^2)*Log[s]^2 + HPL[{1}, -x]*
        (3780*x*((33*I)*Pi + 672*x + (102*I)*Pi*x + 1686*x^2 + 
           (195*I)*Pi*x^2 + 1492*x^3 + (276*I)*Pi*x^3 + 494*x^4 + 
           (210*I)*Pi*x^4 + 24*x^5 + (60*I)*Pi*x^5) + 22680*x*(1 + x)^2*
          (-15 + 24*x + 60*x^2 + 40*x^3)*Log[s])) + 
     HPL[{1}, -x]^3*((-45360*I)*Pi*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{2}, -x] + 45360*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{3}, -x] + (7560*I)*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        (Pi^3 + (6*I)*Zeta[3])) + 5040*x*(1 + x)*Log[s]^3*
      (-718 - (134*I)*Pi + 11*Pi^2 + (54*I)*Pi^3 - 718*x - (110*I)*Pi*x + 
       11*Pi^2*x + (54*I)*Pi^3*x + 780*Zeta[3] + 780*x*Zeta[3]) - 
     504*x*Log[s]^2*(-13885 - (4040*I)*Pi + 335*Pi^2 + (165*I)*Pi^3 - 
       78*Pi^4 - 29270*x - (12880*I)*Pi*x + 2560*Pi^2*x - (2190*I)*Pi^3*x + 
       348*Pi^4*x - 16915*x^2 - (11540*I)*Pi*x^2 + 6275*Pi^2*x^2 - 
       (5895*I)*Pi^3*x^2 + 2190*Pi^4*x^2 - 1560*x^3 - (2700*I)*Pi*x^3 + 
       5850*Pi^2*x^3 - (5400*I)*Pi^3*x^3 + 3864*Pi^4*x^3 - 30*x^4 + 
       1800*Pi^2*x^4 - (1800*I)*Pi^3*x^4 + 2940*Pi^4*x^4 + 840*Pi^4*x^5 + 
       3960*Zeta[3] + (10620*I)*Pi*Zeta[3] + 23040*x*Zeta[3] + 
       (27720*I)*Pi*x*Zeta[3] + 40320*x^2*Zeta[3] + (39780*I)*Pi*x^2*
        Zeta[3] + 32400*x^3*Zeta[3] + (49680*I)*Pi*x^3*Zeta[3] + 
       10800*x^4*Zeta[3] + (37800*I)*Pi*x^4*Zeta[3] + 
       (10800*I)*Pi*x^5*Zeta[3]) + HPL[{0}, -x]^3*
      (7560*x*(1 + x)^2*(-7 + 78*x + 195*x^2 + 130*x^3)*HPL[{1}, -x]^3 - 
       45360*x*(1 + x)^2*(-1 + 90*x + 225*x^2 + 150*x^3)*HPL[{3}, -x] + 
       45360*x*(1 + x)^2*(-17 + 180*x + 450*x^2 + 300*x^3)*HPL[{2, 1}, -x] + 
       5040*x*(402 + (132*I)*Pi - 108*Pi^2 + 384*x + (840*I)*Pi*x - 
         198*Pi^2*x - 1387*x^2 + (1515*I)*Pi*x^2 - 27*Pi^2*x^2 - 1887*x^3 + 
         (1158*I)*Pi*x^3 + 138*Pi^2*x^3 - 684*x^4 + (381*I)*Pi*x^4 + 
         105*Pi^2*x^4 + (36*I)*Pi*x^5 + 30*Pi^2*x^5)*Log[s] + 
       15120*x*(-66 - (24*I)*Pi + 12*x - (12*I)*Pi*x + 191*x^2 + 
         (138*I)*Pi*x^2 + 180*x^3 + (276*I)*Pi*x^3 + 60*x^4 + 
         (210*I)*Pi*x^4 + (60*I)*Pi*x^5)*Log[s]^2 - 120960*x*(1 + x)^2*
        Log[s]^3 + HPL[{2}, -x]*(7560*x*((-42*I)*Pi - 480*x + (276*I)*Pi*x - 
           1425*x^2 + (1578*I)*Pi*x^2 - 1516*x^3 + (2760*I)*Pi*x^3 - 
           512*x^4 + (2100*I)*Pi*x^4 + 48*x^5 + (600*I)*Pi*x^5) + 
         90720*x*(1 + x)^2*(7 + 24*x + 60*x^2 + 40*x^3)*Log[s]) + 
       HPL[{1}, -x]^2*(3780*(40 + 36*x - (6*I)*Pi*x + 1056*x^2 + 
           (204*I)*Pi*x^2 + 2768*x^3 + (966*I)*Pi*x^3 + 2470*x^4 + 
           (1656*I)*Pi*x^4 + 815*x^5 + (1260*I)*Pi*x^5 + 60*x^6 + 
           (360*I)*Pi*x^6) + 45360*x*(1 + x)^2*(-7 + 30*x + 75*x^2 + 50*x^3)*
          Log[s]) + HPL[{1}, -x]*(2520*x*(120 - 114*Pi^2 - 3048*x + 
           (1440*I)*Pi*x - 66*Pi^2*x - 11177*x^2 + (3780*I)*Pi*x^2 + 
           615*Pi^2*x^2 - 11173*x^3 + (3396*I)*Pi*x^3 + 1242*Pi^2*x^3 - 
           3611*x^4 + (1122*I)*Pi*x^4 + 945*Pi^2*x^4 - 101*x^5 + 
           (72*I)*Pi*x^5 + 270*Pi^2*x^5) - 136080*x*(1 + x)^2*
          (-4 + 18*x + 45*x^2 + 30*x^3)*HPL[{2}, -x] + 
         15120*x*((-6*I)*Pi + 432*x + (60*I)*Pi*x + 1056*x^2 + 
           (318*I)*Pi*x^2 + 926*x^3 + (552*I)*Pi*x^3 + 307*x^4 + 
           (420*I)*Pi*x^4 + 12*x^5 + (120*I)*Pi*x^5)*Log[s] + 
         90720*x*(1 + x)^2*(-7 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
       420*x*(-3768 - (1608*I)*Pi - 66*Pi^2 + (432*I)*Pi^3 - 9411*x - 
         (12360*I)*Pi*x + 2892*Pi^2*x + (2160*I)*Pi^3*x + 23548*x^2 - 
         (34374*I)*Pi*x^2 + 6186*Pi^2*x^2 + (6264*I)*Pi^3*x^2 + 40584*x^3 - 
         (32262*I)*Pi*x^3 + 4938*Pi^2*x^3 + (9936*I)*Pi^3*x^3 + 14730*x^4 - 
         (10434*I)*Pi*x^4 + 1641*Pi^2*x^4 + (7560*I)*Pi^3*x^4 - 
         (606*I)*Pi*x^5 + 36*Pi^2*x^5 + (2160*I)*Pi^3*x^5 - 360*Zeta[3] - 
         20160*x*Zeta[3] - 87840*x^2*Zeta[3] - 149040*x^3*Zeta[3] - 
         113400*x^4*Zeta[3] - 32400*x^5*Zeta[3])) + 
     HPL[{2, 1}, -x]*(90720*Pi*(10*I - (2*I)*x - 12*Pi*x + (218*I)*x^2 + 
         6*Pi*x^2 + (619*I)*x^3 + 123*Pi*x^3 + (566*I)*x^4 + 230*Pi*x^4 + 
         (187*I)*x^5 + 175*Pi*x^5 + (12*I)*x^6 + 50*Pi*x^6)*Log[s] + 
       (544320*I)*Pi*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2 + 
       7560*((22*I)*Pi + 70*Pi^2 + (380*I)*Pi*x - 80*Pi^2*x + (48*I)*Pi^3*x - 
         (3686*I)*Pi*x^2 + 1034*Pi^2*x^2 + (492*I)*Pi^3*x^2 - 
         (14190*I)*Pi*x^3 + 3367*Pi^2*x^3 + (1830*I)*Pi^3*x^3 - 
         (14078*I)*Pi*x^4 + 3190*Pi^2*x^4 + (3036*I)*Pi^3*x^4 - 
         (4486*I)*Pi*x^5 + 1055*Pi^2*x^5 + (2310*I)*Pi^3*x^5 - 
         (202*I)*Pi*x^6 + 60*Pi^2*x^6 + (660*I)*Pi^3*x^6 - 3888*x^2*Zeta[3] - 
         17496*x^3*Zeta[3] - 29808*x^4*Zeta[3] - 22680*x^5*Zeta[3] - 
         6480*x^6*Zeta[3])) + HPL[{3}, -x]*
      (181440*x*(1 + x)^2*(-4 + 294*x + 735*x^2 + 490*x^3)*HPL[{2, 1}, -x] + 
       30240*x*(97 + (198*I)*Pi + 63*Pi^2 - 289*x - (36*I)*Pi*x + 
         126*Pi^2*x - 1855*x^2 - (678*I)*Pi*x^2 + 63*Pi^2*x^2 - 2067*x^3 - 
         (618*I)*Pi*x^3 - 684*x^4 - (201*I)*Pi*x^4 - (36*I)*Pi*x^5)*Log[s] + 
       90720*x*(-11 + (18*I)*Pi + 62*x + 191*x^2 - (144*I)*Pi*x^2 + 180*x^3 - 
         (276*I)*Pi*x^3 + 60*x^4 - (210*I)*Pi*x^4 - (60*I)*Pi*x^5)*Log[s]^2 - 
       725760*x*(1 + x)^2*Log[s]^3 + 2520*(150*Pi^2 - 1498*x - 
         (3132*I)*Pi*x + 1950*Pi^2*x - (144*I)*Pi^3*x + 2692*x^2 - 
         (396*I)*Pi*x^2 + 210*Pi^2*x^2 + (144*I)*Pi^3*x^2 + 36328*x^3 + 
         (19266*I)*Pi*x^3 - 5445*Pi^2*x^3 + (1800*I)*Pi^3*x^3 + 45228*x^4 + 
         (22290*I)*Pi*x^4 - 5940*Pi^2*x^4 + (3312*I)*Pi^3*x^4 + 14730*x^5 + 
         (7410*I)*Pi*x^5 - 1980*Pi^2*x^5 + (2520*I)*Pi^3*x^5 + 
         (606*I)*Pi*x^6 + (720*I)*Pi^3*x^6 + 720*x*Zeta[3] + 
         7920*x^2*Zeta[3] + 29880*x^3*Zeta[3] + 49680*x^4*Zeta[3] + 
         37800*x^5*Zeta[3] + 10800*x^6*Zeta[3])) + 
     HPL[{1}, -x]^2*(-34020*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{2}, -x]^2 + 136080*x*(1 + x)^2*(-2 + 30*x + 75*x^2 + 50*x^3)*
        HPL[{4}, -x] + (136080*I)*Pi*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 
         70*x^3)*HPL[{2, 1}, -x] + 68040*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 
         70*x^3)*HPL[{2, 2}, -x] + HPL[{3}, -x]*
        (22680*(30 + 16*x + (18*I)*Pi*x + 530*x^2 - (144*I)*Pi*x^2 + 
           1475*x^3 - (792*I)*Pi*x^3 + 1338*x^4 - (1380*I)*Pi*x^4 + 441*x^5 - 
           (1050*I)*Pi*x^5 + 36*x^6 - (300*I)*Pi*x^6) + 272160*x*(1 + x)^2*
          (-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
       HPL[{2}, -x]*(-22680*Pi*(30*I + (16*I)*x - 12*Pi*x + (530*I)*x^2 + 
           78*Pi*x^2 + (1475*I)*x^3 + 447*Pi*x^3 + (1338*I)*x^4 + 
           782*Pi*x^4 + (441*I)*x^5 + 595*Pi*x^5 + (36*I)*x^6 + 170*Pi*x^6) - 
         (272160*I)*Pi*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
       (45360*I)*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]*
        (Pi^3 + (6*I)*Zeta[3]) + 378*((300*I)*Pi^3 + (160*I)*Pi^3*x - 
         114*Pi^4*x + (5300*I)*Pi^3*x^2 + 714*Pi^4*x^2 + (14750*I)*Pi^3*x^3 + 
         4125*Pi^4*x^3 + (13380*I)*Pi^3*x^4 + 7222*Pi^4*x^4 + 
         (4410*I)*Pi^3*x^5 + 5495*Pi^4*x^5 + (360*I)*Pi^3*x^6 + 
         1570*Pi^4*x^6 - 1800*Zeta[3] - 960*x*Zeta[3] - 
         (360*I)*Pi*x*Zeta[3] - 31800*x^2*Zeta[3] - (5040*I)*Pi*x^2*Zeta[3] - 
         88500*x^3*Zeta[3] - (19800*I)*Pi*x^3*Zeta[3] - 80280*x^4*Zeta[3] - 
         (33120*I)*Pi*x^4*Zeta[3] - 26460*x^5*Zeta[3] - 
         (25200*I)*Pi*x^5*Zeta[3] - 2160*x^6*Zeta[3] - (7200*I)*Pi*x^6*
          Zeta[3])) + HPL[{2}, -x]*(68040*x*(1 + x)^2*
        (-89 + 432*x + 1080*x^2 + 720*x^3)*HPL[{4}, -x] + 
       90720*x*(1 + x)^2*(-1 + 132*x + 330*x^2 + 220*x^3)*HPL[{2, 2}, -x] + 
       68040*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*HPL[{2, 1, 1}, -x] + 
       90720*Pi*x*(11*I + 12*Pi - (62*I)*x + 30*Pi*x - (191*I)*x^2 + 
         39*Pi*x^2 - (180*I)*x^3 + 46*Pi*x^3 - (60*I)*x^4 + 35*Pi*x^4 + 
         10*Pi*x^5)*Log[s]^2 + (725760*I)*Pi*x*(1 + x)^2*Log[s]^3 + 
       HPL[{2, 1}, -x]*(7560*(30 + 16*x + (18*I)*Pi*x + 530*x^2 - 
           (1512*I)*Pi*x^2 + 1475*x^3 - (6948*I)*Pi*x^3 + 1338*x^4 - 
           (11868*I)*Pi*x^4 + 441*x^5 - (9030*I)*Pi*x^5 + 36*x^6 - 
           (2580*I)*Pi*x^6) + 90720*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
          Log[s]) + HPL[{3}, -x]*(7560*(-170 + 177*x - (114*I)*Pi*x + 
           528*x^2 - (768*I)*Pi*x^2 - 1156*x^3 - (2544*I)*Pi*x^3 - 2234*x^4 - 
           (4140*I)*Pi*x^4 - 763*x^5 - (3150*I)*Pi*x^5 + 132*x^6 - 
           (900*I)*Pi*x^6) + 90720*x*(1 + x)^2*(2 + 66*x + 165*x^2 + 110*x^3)*
          Log[s]) + 15120*Log[s]*(-10*Pi^2 - (194*I)*Pi*x + 134*Pi^2*x - 
         (48*I)*Pi^3*x + (578*I)*Pi*x^2 - 98*Pi^2*x^2 + (48*I)*Pi^3*x^2 + 
         (3710*I)*Pi*x^3 - 799*Pi^2*x^3 + (600*I)*Pi^3*x^3 + 
         (4134*I)*Pi*x^4 - 874*Pi^2*x^4 + (1104*I)*Pi^3*x^4 + 
         (1368*I)*Pi*x^5 - 293*Pi^2*x^5 + (840*I)*Pi^3*x^5 + 12*Pi^2*x^6 + 
         (240*I)*Pi^3*x^6 - 432*x^2*Zeta[3] - 1944*x^3*Zeta[3] - 
         3312*x^4*Zeta[3] - 2520*x^5*Zeta[3] - 720*x^6*Zeta[3]) + 
       504*(-55*Pi^2 - (300*I)*Pi^3 + (7490*I)*Pi*x - 5570*Pi^2*x - 
         (1425*I)*Pi^3*x - 150*Pi^4*x - (13460*I)*Pi*x^2 - 3925*Pi^2*x^2 + 
         (4170*I)*Pi^3*x^2 + 1014*Pi^4*x^2 - (181640*I)*Pi*x^3 + 
         35005*Pi^2*x^3 + (10635*I)*Pi^3*x^3 + 5763*Pi^4*x^3 - 
         (226140*I)*Pi*x^4 + 47485*Pi^2*x^4 + (6960*I)*Pi^3*x^4 + 
         10074*Pi^4*x^4 - (73650*I)*Pi*x^5 + 16145*Pi^2*x^5 + 
         (2220*I)*Pi^3*x^5 + 7665*Pi^4*x^5 - 505*Pi^2*x^6 + 
         (720*I)*Pi^3*x^6 + 2190*Pi^4*x^6 + 1800*Zeta[3] + 14490*x*Zeta[3] - 
         (900*I)*Pi*x*Zeta[3] + 41940*x^2*Zeta[3] - (24480*I)*Pi*x^2*
          Zeta[3] + 77670*x^3*Zeta[3] - (102960*I)*Pi*x^3*Zeta[3] + 
         76320*x^4*Zeta[3] - (173880*I)*Pi*x^4*Zeta[3] + 25740*x^5*Zeta[3] - 
         (132300*I)*Pi*x^5*Zeta[3] - 2160*x^6*Zeta[3] - 
         (37800*I)*Pi*x^6*Zeta[3])) + HPL[{0}, -x]^2*
      (5670*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*HPL[{1}, -x]^4 - 
       34020*x*(1 + x)^2*(-17 + 162*x + 405*x^2 + 270*x^3)*HPL[{2}, -x]^2 - 
       136080*x*(1 + x)^2*(9 + 12*x + 30*x^2 + 20*x^3)*HPL[{4}, -x] + 
       68040*x*(1 + x)^2*(-17 + 30*x + 75*x^2 + 50*x^3)*HPL[{2, 2}, -x] + 
       544320*x*(1 + x)^2*(1 + 18*x + 45*x^2 + 30*x^3)*HPL[{2, 1, 1}, -x] - 
       15120*x*(-268 - (66*I)*Pi + 75*Pi^2 - 629*x - (420*I)*Pi*x + 
         168*Pi^2*x - 410*x^2 - (705*I)*Pi*x^2 + 156*Pi^2*x^2 - 90*x^3 - 
         (540*I)*Pi*x^3 + 138*Pi^2*x^3 - (180*I)*Pi*x^4 + 105*Pi^2*x^4 + 
         30*Pi^2*x^5)*Log[s]^2 - (60480*I)*x*(-22*I + 12*Pi - (32*I)*x + 
         24*Pi*x - (11*I)*x^2 + 12*Pi*x^2)*Log[s]^3 + 
       90720*x*(1 + x)^2*Log[s]^4 + HPL[{1}, -x]^3*
        (3780*(30 + 16*x - (18*I)*Pi*x + 530*x^2 + (216*I)*Pi*x^2 + 
           1475*x^3 + (1116*I)*Pi*x^3 + 1338*x^4 + (1932*I)*Pi*x^4 + 
           441*x^5 + (1470*I)*Pi*x^5 + 36*x^6 + (420*I)*Pi*x^6) + 
         45360*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
       HPL[{2, 1}, -x]*(22680*(-30 + 83*x - (54*I)*Pi*x + 880*x^2 + 
           (468*I)*Pi*x^2 + 1460*x^3 + (2538*I)*Pi*x^3 + 902*x^4 + 
           (4416*I)*Pi*x^4 + 289*x^5 + (3360*I)*Pi*x^5 + 84*x^6 + 
           (960*I)*Pi*x^6) + 272160*x*(1 + x)^2*(-4 + 42*x + 105*x^2 + 
           70*x^3)*Log[s]) + HPL[{3}, -x]*
        (22680*x*(-44 + (42*I)*Pi - 88*x + (48*I)*Pi*x + 211*x^2 - 
           (120*I)*Pi*x^2 + 538*x^3 - (276*I)*Pi*x^3 + 191*x^4 - 
           (210*I)*Pi*x^4 - 84*x^5 - (60*I)*Pi*x^5) - 272160*x*(1 + x)^2*
          (3 + 42*x + 105*x^2 + 70*x^3)*Log[s]) + 
       HPL[{2}, -x]*(7560*x*(104 + (132*I)*Pi + 9*Pi^2 + 1846*x + 
           (192*I)*Pi*x + 342*Pi^2*x + 5838*x^2 - (639*I)*Pi*x^2 + 
           1467*Pi^2*x^2 + 5796*x^3 - (1308*I)*Pi*x^3 + 2484*Pi^2*x^3 + 
           1872*x^4 - (456*I)*Pi*x^4 + 1890*Pi^2*x^4 + (144*I)*Pi*x^5 + 
           540*Pi^2*x^5) + (90720*I)*x*(11*I - 3*Pi + (136*I)*x + 66*Pi*x + 
           (303*I)*x^2 + 321*Pi*x^2 + (270*I)*x^3 + 552*Pi*x^3 + (90*I)*x^4 + 
           420*Pi*x^4 + 120*Pi*x^5)*Log[s] + 1088640*x*(1 + x)^2*Log[s]^2) + 
       HPL[{1}, -x]^2*(3780*(11 + (60*I)*Pi + 190*x + (120*I)*Pi*x - 
           75*Pi^2*x - 1843*x^2 + (1860*I)*Pi*x^2 + 120*Pi^2*x^2 - 7095*x^3 + 
           (4590*I)*Pi*x^3 + 1140*Pi^2*x^3 - 7039*x^4 + (4014*I)*Pi*x^4 + 
           2070*Pi^2*x^4 - 2243*x^5 + (1323*I)*Pi*x^5 + 1575*Pi^2*x^5 - 
           101*x^6 + (108*I)*Pi*x^6 + 450*Pi^2*x^6) - 68040*x*(1 + x)^2*
          (-4 + 42*x + 105*x^2 + 70*x^3)*HPL[{2}, -x] + 
         22680*(10 - 2*x - (18*I)*Pi*x + 218*x^2 + (72*I)*Pi*x^2 + 619*x^3 + 
           (468*I)*Pi*x^3 + 566*x^4 + (828*I)*Pi*x^4 + 187*x^5 + 
           (630*I)*Pi*x^5 + 12*x^6 + (180*I)*Pi*x^6)*Log[s] + 
         136080*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
       2520*x*Log[s]*(-2692 - (804*I)*Pi + (252*I)*Pi^3 - 10121*x - 
         (5244*I)*Pi*x + 1404*Pi^2*x + (1044*I)*Pi^3*x - 8912*x^2 - 
         (13242*I)*Pi*x^2 + 2682*Pi^2*x^2 + (2682*I)*Pi^3*x^2 - 2322*x^3 - 
         (12402*I)*Pi*x^3 + 2082*Pi^2*x^3 + (4140*I)*Pi^3*x^3 - 
         (4104*I)*Pi*x^4 + 699*Pi^2*x^4 + (3150*I)*Pi^3*x^4 - 36*Pi^2*x^5 + 
         (900*I)*Pi^3*x^5 + 936*Zeta[3] - 2664*x*Zeta[3] - 
         19476*x^2*Zeta[3] - 34776*x^3*Zeta[3] - 26460*x^4*Zeta[3] - 
         7560*x^5*Zeta[3]) + 42*x*(69500 + (48480*I)*Pi + 2700*Pi^2 - 
         (1980*I)*Pi^3 + 1503*Pi^4 + 814195*x + (324930*I)*Pi*x - 
         81450*Pi^2*x - (14760*I)*Pi^3*x + 5868*Pi^4*x + 915340*x^2 + 
         (1241160*I)*Pi*x^2 - 273570*Pi^2*x^2 - (29880*I)*Pi^3*x^2 + 
         14382*Pi^4*x^2 + 255780*x^3 + (1356840*I)*Pi*x^3 - 272850*Pi^2*x^3 - 
         (36900*I)*Pi^3*x^3 + 21942*Pi^4*x^3 + (441900*I)*Pi*x^4 - 
         92550*Pi^2*x^4 - (13050*I)*Pi^3*x^4 + 16695*Pi^4*x^4 + 
         3030*Pi^2*x^5 + (5400*I)*Pi^3*x^5 + 4770*Pi^4*x^5 - 205920*Zeta[3] - 
         (66960*I)*Pi*Zeta[3] - 863280*x*Zeta[3] - (444960*I)*Pi*x*Zeta[3] - 
         1359540*x^2*Zeta[3] - (1466640*I)*Pi*x^2*Zeta[3] - 
         973080*x^3*Zeta[3] - (2384640*I)*Pi*x^3*Zeta[3] - 
         318060*x^4*Zeta[3] - (1814400*I)*Pi*x^4*Zeta[3] - 
         45360*x^5*Zeta[3] - (518400*I)*Pi*x^5*Zeta[3]) + 
       HPL[{1}, -x]*(272160*x*(1 + x)^2*(-5 + 12*x + 30*x^2 + 20*x^3)*
          HPL[{3}, -x] + 544320*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
          HPL[{2, 1}, -x] + 15120*x*(97 + (66*I)*Pi - 75*Pi^2 - 289*x + 
           (924*I)*Pi*x - 78*Pi^2*x - 1855*x^2 + (2022*I)*Pi*x^2 + 
           249*Pi^2*x^2 - 2067*x^3 + (1698*I)*Pi*x^3 + 552*Pi^2*x^3 - 
           684*x^4 + (561*I)*Pi*x^4 + 420*Pi^2*x^4 + (36*I)*Pi*x^5 + 
           120*Pi^2*x^5)*Log[s] + 45360*x*(-11 - (18*I)*Pi + 62*x + 191*x^2 + 
           (144*I)*Pi*x^2 + 180*x^3 + (276*I)*Pi*x^3 + 60*x^4 + 
           (210*I)*Pi*x^4 + (60*I)*Pi*x^5)*Log[s]^2 - 362880*x*(1 + x)^2*
          Log[s]^3 + HPL[{2}, -x]*((-22680*I)*(-10*I - (75*I)*x - 24*Pi*x - 
             (732*I)*x^2 + 60*Pi*x^2 - (1596*I)*x^3 + 462*Pi*x^3 - 
             (1338*I)*x^4 + 828*Pi*x^4 - (441*I)*x^5 + 630*Pi*x^5 - 
             (36*I)*x^6 + 180*Pi*x^6) - 272160*x*(1 + x)^2*
            (-4 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
         1260*(90*Pi^2 - 1498*x - (444*I)*Pi*x + 180*Pi^2*x + 
           (324*I)*Pi^3*x + 2692*x^2 - (14820*I)*Pi*x^2 + 4194*Pi^2*x^2 + 
           (324*I)*Pi^3*x^2 + 36328*x^3 - (44802*I)*Pi*x^3 + 9807*Pi^2*x^3 - 
           (1134*I)*Pi^3*x^3 + 45228*x^4 - (42234*I)*Pi*x^4 + 8412*Pi^2*x^4 - 
           (2484*I)*Pi^3*x^4 + 14730*x^5 - (13458*I)*Pi*x^5 + 2784*Pi^2*x^5 - 
           (1890*I)*Pi^3*x^5 - (606*I)*Pi*x^6 + 144*Pi^2*x^6 - 
           (540*I)*Pi^3*x^6 + 72*x*Zeta[3] - 5688*x^2*Zeta[3] - 
           26172*x^3*Zeta[3] - 44712*x^4*Zeta[3] - 34020*x^5*Zeta[3] - 
           9720*x^6*Zeta[3]))) + 42*x*Log[s]*(28870 - (97120*I)*Pi + 
       700*Pi^2 + (7620*I)*Pi^3 - 4059*Pi^4 + (756*I)*Pi^5 - 67960*x - 
       (576440*I)*Pi*x + 209300*Pi^2*x - (45600*I)*Pi^3*x + 9666*Pi^4*x + 
       (5184*I)*Pi^5*x - 224450*x^2 - (703960*I)*Pi*x^2 + 494980*Pi^2*x^2 - 
       (229500*I)*Pi^3*x^2 + 43113*Pi^4*x^2 + (17280*I)*Pi^5*x^2 - 
       129540*x^3 - (225360*I)*Pi*x^3 + 390060*Pi^2*x^3 - 
       (248040*I)*Pi^3*x^3 + 48552*Pi^4*x^3 + (28152*I)*Pi^5*x^3 - 1920*x^4 - 
       (720*I)*Pi*x^4 + 103680*Pi^2*x^4 - (82080*I)*Pi^3*x^4 + 
       16464*Pi^4*x^4 + (21420*I)*Pi^5*x^4 - 2016*Pi^4*x^5 + 
       (6120*I)*Pi^5*x^5 - 331200*Zeta[3] - (158400*I)*Pi*Zeta[3] - 
       113400*Pi^2*Zeta[3] - 638640*x*Zeta[3] - (653760*I)*Pi*x*Zeta[3] - 
       291600*Pi^2*x*Zeta[3] + 167040*x^2*Zeta[3] - (1082880*I)*Pi*x^2*
        Zeta[3] - 405000*Pi^2*x^2*Zeta[3] + 645840*x^3*Zeta[3] - 
       (833760*I)*Pi*x^3*Zeta[3] - 496800*Pi^2*x^3*Zeta[3] + 
       233280*x^4*Zeta[3] - (274320*I)*Pi*x^4*Zeta[3] - 
       378000*Pi^2*x^4*Zeta[3] - (25920*I)*Pi*x^5*Zeta[3] - 
       108000*Pi^2*x^5*Zeta[3] + 600048*Zeta[5] + 733536*x*Zeta[5] - 
       1499472*x^2*Zeta[5] - 3576960*x^3*Zeta[5] - 2721600*x^4*Zeta[5] - 
       777600*x^5*Zeta[5]) + x*(-27588365 + (4081280*I)*Pi + 492310*Pi^2 - 
       (293160*I)*Pi^3 + 381969*Pi^4 + (60291*I)*Pi^5 - 10053*Pi^6 - 
       42641620*x + (43958740*I)*Pi*x - 20562010*Pi^2*x + (769440*I)*Pi^3*x + 
       690732*Pi^4*x + (176526*I)*Pi^5*x - 19782*Pi^6*x - 2377025*x^2 + 
       (61899740*I)*Pi*x^2 - 47657330*Pi^2*x^2 + (13993560*I)*Pi^3*x^2 - 
       1652007*Pi^4*x^2 + (186543*I)*Pi^5*x^2 - 8595*Pi^6*x^2 + 
       12817350*x^3 + (22102920*I)*Pi*x^3 - 34983270*Pi^2*x^3 + 
       (18428760*I)*Pi^3*x^3 - 2901738*Pi^4*x^3 + (55692*I)*Pi^5*x^3 + 
       2484*Pi^6*x^3 + 141120*x^4 + (80640*I)*Pi*x^4 - 8380260*Pi^2*x^4 + 
       (6186600*I)*Pi^3*x^4 - 1016736*Pi^4*x^4 + (14994*I)*Pi^5*x^4 + 
       1890*Pi^6*x^4 + 118776*Pi^4*x^5 + (25704*I)*Pi^5*x^5 + 540*Pi^6*x^5 + 
       34483680*Zeta[3] + (7207200*I)*Pi*Zeta[3] - 4961880*Pi^2*Zeta[3] + 
       (567000*I)*Pi^3*Zeta[3] + 81282600*x*Zeta[3] + 
       (41826960*I)*Pi*x*Zeta[3] - 12373200*Pi^2*x*Zeta[3] - 
       (1859760*I)*Pi^3*x*Zeta[3] + 10422720*x^2*Zeta[3] + 
       (78256080*I)*Pi*x^2*Zeta[3] - 14200200*Pi^2*x^2*Zeta[3] - 
       (12904920*I)*Pi^3*x^2*Zeta[3] - 51400440*x^3*Zeta[3] + 
       (60207840*I)*Pi*x^3*Zeta[3] - 9147600*Pi^2*x^3*Zeta[3] - 
       (22952160*I)*Pi^3*x^3*Zeta[3] - 19157040*x^4*Zeta[3] + 
       (18128880*I)*Pi*x^4*Zeta[3] - 2986200*Pi^2*x^4*Zeta[3] - 
       (17463600*I)*Pi^3*x^4*Zeta[3] + (1527120*I)*Pi*x^5*Zeta[3] - 
       453600*Pi^2*x^5*Zeta[3] - (4989600*I)*Pi^3*x^5*Zeta[3] + 
       1436400*Zeta[3]^2 + 17569440*x*Zeta[3]^2 + 67571280*x^2*Zeta[3]^2 + 
       112674240*x^3*Zeta[3]^2 + 85730400*x^4*Zeta[3]^2 + 
       24494400*x^5*Zeta[3]^2 - 11276496*Zeta[5] - (12601008*I)*Pi*Zeta[5] - 
       54940032*x*Zeta[5] - (43981056*I)*Pi*x*Zeta[5] - 
       81675216*x^2*Zeta[5] - (97106688*I)*Pi*x^2*Zeta[5] - 
       51982560*x^3*Zeta[5] - (143972640*I)*Pi*x^3*Zeta[5] - 
       16873920*x^4*Zeta[5] - (109544400*I)*Pi*x^4*Zeta[5] - 
       3265920*x^5*Zeta[5] - (31298400*I)*Pi*x^5*Zeta[5]) + 
     HPL[{0}, -x]*((11340*I)*Pi*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{1}, -x]^4 + 272160*x*(1 + x)^2*(21 + 96*x + 240*x^2 + 160*x^3)*
        HPL[{5}, -x] - 45360*x*(1 + x)^2*(-45 + 6*x + 15*x^2 + 10*x^3)*
        HPL[{2, 3}, -x] - 136080*x*(1 + x)^2*(-21 + 6*x + 15*x^2 + 10*x^3)*
        HPL[{3, 2}, -x] - 45360*x*(1 + x)^2*(-1 + 354*x + 885*x^2 + 590*x^3)*
        HPL[{2, 1, 2}, -x] - 136080*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
        HPL[{2, 2, 1}, -x] + 272160*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 
         70*x^3)*HPL[{2, 1, 1, 1}, -x] - 10080*x*(-335 - (66*I)*Pi + 
         99*Pi^2 - 682*x - (276*I)*Pi*x + 198*Pi^2*x - 347*x^2 - 
         (198*I)*Pi*x^2 + 99*Pi^2*x^2)*Log[s]^3 - (15120*I)*(-55*I + 36*Pi)*x*
        (1 + x)^2*Log[s]^4 + 145152*x*(1 + x)^2*Log[s]^5 + 
       HPL[{2, 2}, -x]*(22680*(-20 + 114*x - (90*I)*Pi*x + 408*x^2 - 
           (72*I)*Pi*x^2 + 424*x^3 + (396*I)*Pi*x^3 + 206*x^4 + 
           (828*I)*Pi*x^4 + 67*x^5 + (630*I)*Pi*x^5 + 12*x^6 + 
           (180*I)*Pi*x^6) + 272160*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
          Log[s]) + HPL[{2, 1, 1}, -x]*((45360*I)*(30*I + (16*I)*x + 
           (530*I)*x^2 + 648*Pi*x^2 + (1475*I)*x^3 + 2916*Pi*x^3 + 
           (1338*I)*x^4 + 4968*Pi*x^4 + (441*I)*x^5 + 3780*Pi*x^5 + 
           (36*I)*x^6 + 1080*Pi*x^6) - 544320*x*(1 + x)^2*
          (-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + HPL[{1}, -x]^3*
        (7560*Pi*(30*I + (16*I)*x - 12*Pi*x + (530*I)*x^2 + 78*Pi*x^2 + 
           (1475*I)*x^3 + 447*Pi*x^3 + (1338*I)*x^4 + 782*Pi*x^4 + 
           (441*I)*x^5 + 595*Pi*x^5 + (36*I)*x^6 + 170*Pi*x^6) - 
         45360*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*HPL[{2}, -x] + 
         (90720*I)*Pi*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
       HPL[{4}, -x]*(45360*x*(132 - (90*I)*Pi + 360*x - (612*I)*Pi*x + 
           270*x^2 - (2034*I)*Pi*x^2 - 50*x^3 - (3312*I)*Pi*x^3 - 25*x^4 - 
           (2520*I)*Pi*x^4 + 60*x^5 - (720*I)*Pi*x^5) + 544320*x*(1 + x)^2*
          (3 + 30*x + 75*x^2 + 50*x^3)*Log[s]) + HPL[{2}, -x]^2*
        (11340*(100 - 130*x + (90*I)*Pi*x - 704*x^2 - (144*I)*Pi*x^2 - 
           152*x^3 - (1368*I)*Pi*x^3 + 666*x^4 - (2484*I)*Pi*x^4 + 237*x^5 - 
           (1890*I)*Pi*x^5 - 108*x^6 - (540*I)*Pi*x^6) - 
         136080*x*(1 + x)^2*(-1 + 54*x + 135*x^2 + 90*x^3)*Log[s]) + 
       HPL[{3}, -x]*(-15120*x*(328 + (396*I)*Pi + 36*Pi^2 + 644*x + 
           (936*I)*Pi*x + 540*Pi^2*x + 499*x^2 + (303*I)*Pi*x^2 + 
           2142*Pi^2*x^2 + 419*x^3 - (690*I)*Pi*x^3 + 3588*Pi^2*x^3 + 
           133*x^4 - (255*I)*Pi*x^4 + 2730*Pi^2*x^4 - 101*x^5 + 
           (180*I)*Pi*x^5 + 780*Pi^2*x^5) + 90720*x*(44 - (6*I)*Pi + 112*x - 
           (192*I)*Pi*x + 156*x^2 - (816*I)*Pi*x^2 + 154*x^3 - 
           (1380*I)*Pi*x^3 + 53*x^4 - (1050*I)*Pi*x^4 - 12*x^5 - 
           (300*I)*Pi*x^5)*Log[s] - 544320*x*(1 + x)^3*(1 + 5*x + 10*x^2)*
          Log[s]^2) + HPL[{2, 1}, -x]*(15120*(11 - (150*I)*Pi + 190*x + 
           (261*I)*Pi*x + 54*Pi^2*x - 1843*x^2 + (1332*I)*Pi*x^2 + 
           486*Pi^2*x^2 - 7095*x^3 + (666*I)*Pi*x^3 + 1755*Pi^2*x^3 - 
           7039*x^4 - (690*I)*Pi*x^4 + 2898*Pi^2*x^4 - 2243*x^5 - 
           (255*I)*Pi*x^5 + 2205*Pi^2*x^5 - 101*x^6 + (180*I)*Pi*x^6 + 
           630*Pi^2*x^6) + 90720*(10 - 2*x + 218*x^2 + (180*I)*Pi*x^2 + 
           619*x^3 + (810*I)*Pi*x^3 + 566*x^4 + (1380*I)*Pi*x^4 + 187*x^5 + 
           (1050*I)*Pi*x^5 + 12*x^6 + (300*I)*Pi*x^6)*Log[s] + 
         544320*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
       2520*x*Log[s]^2*(-3500 - (804*I)*Pi + 33*Pi^2 + (288*I)*Pi^3 - 
         6040*x - (636*I)*Pi*x + 570*Pi^2*x + (792*I)*Pi^3*x - 2000*x^2 + 
         (756*I)*Pi*x^2 - 255*Pi^2*x^2 + (1260*I)*Pi^3*x^2 + 540*x^3 + 
         (1080*I)*Pi*x^3 - 1080*Pi^2*x^3 + (1656*I)*Pi^3*x^3 - 360*Pi^2*x^4 + 
         (1260*I)*Pi^3*x^4 + (360*I)*Pi^3*x^5 + 2556*Zeta[3] + 
         3816*x*Zeta[3] - 3276*x^2*Zeta[3] - 9936*x^3*Zeta[3] - 
         7560*x^4*Zeta[3] - 2160*x^5*Zeta[3]) - 168*x*Log[s]*
        (-59030 - (24240*I)*Pi + 105*Pi^2 + (990*I)*Pi^3 - 657*Pi^4 - 
         31510*x + (122430*I)*Pi*x - 27600*Pi^2*x - (7740*I)*Pi^3*x + 
         576*Pi^4*x + 74500*x^2 + (207360*I)*Pi*x^2 - 59115*Pi^2*x^2 - 
         (33570*I)*Pi^3*x^2 + 7848*Pi^4*x^2 + 46980*x^3 + (85860*I)*Pi*x^3 - 
         48510*Pi^2*x^3 - (34740*I)*Pi^3*x^3 + 14490*Pi^4*x^3 - 
         9720*Pi^2*x^4 - (11430*I)*Pi^3*x^4 + 11025*Pi^4*x^4 - 
         (1080*I)*Pi^3*x^5 + 3150*Pi^4*x^5 + 63360*Zeta[3] + 
         (48600*I)*Pi*Zeta[3] + 301680*x*Zeta[3] + (194400*I)*Pi*x*Zeta[3] + 
         512640*x^2*Zeta[3] + (486000*I)*Pi*x^2*Zeta[3] + 
         402840*x^3*Zeta[3] + (745200*I)*Pi*x^3*Zeta[3] + 
         133380*x^4*Zeta[3] + (567000*I)*Pi*x^4*Zeta[3] + 6480*x^5*Zeta[3] + 
         (162000*I)*Pi*x^5*Zeta[3]) + HPL[{2}, -x]*
        (45360*x*(1 + x)^2*(-15 + 42*x + 105*x^2 + 70*x^3)*HPL[{3}, -x] - 
         45360*x*(1 + x)^2*(1 + 222*x + 555*x^2 + 370*x^3)*HPL[{2, 1}, -x] - 
         30240*x*(97 + (132*I)*Pi - 6*Pi^2 - 289*x + (444*I)*Pi*x + 
           24*Pi^2*x - 1855*x^2 + (672*I)*Pi*x^2 + 156*Pi^2*x^2 - 2067*x^3 + 
           (540*I)*Pi*x^3 + 276*Pi^2*x^3 - 684*x^4 + (180*I)*Pi*x^4 + 
           210*Pi^2*x^4 + 60*Pi^2*x^5)*Log[s] - 
         90720*x*(-11 + 62*x + 191*x^2 + 180*x^3 + 60*x^4)*Log[s]^2 + 
         725760*x*(1 + x)^2*Log[s]^3 + 2520*(-120*Pi^2 + 1498*x + 
           (1788*I)*Pi*x - 1065*Pi^2*x - (126*I)*Pi^3*x - 2692*x^2 + 
           (7608*I)*Pi*x^2 - 2202*Pi^2*x^2 + (828*I)*Pi^3*x^2 - 36328*x^3 + 
           (12768*I)*Pi*x^3 - 2181*Pi^2*x^3 + (4734*I)*Pi^3*x^3 - 45228*x^4 + 
           (9972*I)*Pi*x^4 - 1236*Pi^2*x^4 + (8280*I)*Pi^3*x^4 - 14730*x^5 + 
           (3024*I)*Pi*x^5 - 402*Pi^2*x^5 + (6300*I)*Pi^3*x^5 - 72*Pi^2*x^6 + 
           (1800*I)*Pi^3*x^6 - 180*x*Zeta[3] - 7488*x^2*Zeta[3] - 
           32256*x^3*Zeta[3] - 54648*x^4*Zeta[3] - 41580*x^5*Zeta[3] - 
           11880*x^6*Zeta[3])) + HPL[{1}, -x]^2*
        (136080*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{3}, -x] + 
         136080*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*HPL[{2, 1}, -x] + 
         45360*Pi*(10*I - (2*I)*x - 12*Pi*x + (218*I)*x^2 + 6*Pi*x^2 + 
           (619*I)*x^3 + 123*Pi*x^3 + (566*I)*x^4 + 230*Pi*x^4 + 
           (187*I)*x^5 + 175*Pi*x^5 + (12*I)*x^6 + 50*Pi*x^6)*Log[s] + 
         (272160*I)*Pi*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2 + 
         HPL[{2}, -x]*((-22680*I)*(-30*I - (16*I)*x - (530*I)*x^2 + 
             36*Pi*x^2 - (1475*I)*x^3 + 162*Pi*x^3 - (1338*I)*x^4 + 
             276*Pi*x^4 - (441*I)*x^5 + 210*Pi*x^5 - (36*I)*x^6 + 
             60*Pi*x^6) - 272160*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
            Log[s]) + 3780*((22*I)*Pi + 70*Pi^2 + (380*I)*Pi*x - 80*Pi^2*x + 
           (30*I)*Pi^3*x - (3686*I)*Pi*x^2 + 1034*Pi^2*x^2 + 
           (96*I)*Pi^3*x^2 - (14190*I)*Pi*x^3 + 3367*Pi^2*x^3 + 
           (192*I)*Pi^3*x^3 - (14078*I)*Pi*x^4 + 3190*Pi^2*x^4 + 
           (276*I)*Pi^3*x^4 - (4486*I)*Pi*x^5 + 1055*Pi^2*x^5 + 
           (210*I)*Pi^3*x^5 - (202*I)*Pi*x^6 + 60*Pi^2*x^6 + 
           (60*I)*Pi^3*x^6 + 108*x*Zeta[3] - 1512*x^2*Zeta[3] - 
           7668*x^3*Zeta[3] - 13248*x^4*Zeta[3] - 10080*x^5*Zeta[3] - 
           2880*x^6*Zeta[3])) + HPL[{1}, -x]*
        (68040*x*(1 + x)^2*(1 + 30*x + 75*x^2 + 50*x^3)*HPL[{2}, -x]^2 - 
         272160*x*(1 + x)^2*(-9 + 6*x + 15*x^2 + 10*x^3)*HPL[{4}, -x] + 
         136080*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{2, 2}, -x] - 
         272160*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
          HPL[{2, 1, 1}, -x] - 90720*Pi*x*(11*I + 12*Pi - (62*I)*x + 
           30*Pi*x - (191*I)*x^2 + 39*Pi*x^2 - (180*I)*x^3 + 46*Pi*x^3 - 
           (60*I)*x^4 + 35*Pi*x^4 + 10*Pi*x^5)*Log[s]^2 - 
         (725760*I)*Pi*x*(1 + x)^2*Log[s]^3 + HPL[{3}, -x]*
          (45360*(-20 + 114*x - (48*I)*Pi*x + 408*x^2 - (24*I)*Pi*x^2 + 
             424*x^3 + (276*I)*Pi*x^3 + 206*x^4 + (552*I)*Pi*x^4 + 67*x^5 + 
             (420*I)*Pi*x^5 + 12*x^6 + (120*I)*Pi*x^6) + 544320*x*(1 + x)^2*
            (-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + HPL[{2, 1}, -x]*
          (45360*(30 + 16*x + 530*x^2 - (72*I)*Pi*x^2 + 1475*x^3 - 
             (324*I)*Pi*x^3 + 1338*x^4 - (552*I)*Pi*x^4 + 441*x^5 - 
             (420*I)*Pi*x^5 + 36*x^6 - (120*I)*Pi*x^6) + 544320*x*(1 + x)^2*
            (-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + HPL[{2}, -x]*
          (-15120*(11 - (30*I)*Pi + 190*x + (237*I)*Pi*x + 24*Pi^2*x - 
             1843*x^2 + (888*I)*Pi*x^2 + 84*Pi^2*x^2 - 7095*x^3 + 
             (1074*I)*Pi*x^3 + 186*Pi^2*x^3 - 7039*x^4 + (618*I)*Pi*x^4 + 
             276*Pi^2*x^4 - 2243*x^5 + (201*I)*Pi*x^5 + 210*Pi^2*x^5 - 
             101*x^6 + (36*I)*Pi*x^6 + 60*Pi^2*x^6) + 
           90720*(-10 + 2*x - 218*x^2 - (36*I)*Pi*x^2 - 619*x^3 - 
             (162*I)*Pi*x^3 - 566*x^4 - (276*I)*Pi*x^4 - 187*x^5 - 
             (210*I)*Pi*x^5 - 12*x^6 - (60*I)*Pi*x^6)*Log[s] - 
           544320*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
         15120*Log[s]*(10*Pi^2 + (194*I)*Pi*x - 134*Pi^2*x + (30*I)*Pi^3*x - 
           (578*I)*Pi*x^2 + 98*Pi^2*x^2 + (132*I)*Pi^3*x^2 - 
           (3710*I)*Pi*x^3 + 799*Pi^2*x^3 + (354*I)*Pi^3*x^3 - 
           (4134*I)*Pi*x^4 + 874*Pi^2*x^4 + (552*I)*Pi^3*x^4 - 
           (1368*I)*Pi*x^5 + 293*Pi^2*x^5 + (420*I)*Pi^3*x^5 - 12*Pi^2*x^6 + 
           (120*I)*Pi^3*x^6 + 108*x*Zeta[3] - 648*x^2*Zeta[3] - 
           3780*x^3*Zeta[3] - 6624*x^4*Zeta[3] - 5040*x^5*Zeta[3] - 
           1440*x^6*Zeta[3]) + 252*(110*Pi^2 + (300*I)*Pi^3 - 
           (14980*I)*Pi*x + 11140*Pi^2*x + (1920*I)*Pi^3*x - 279*Pi^4*x + 
           (26920*I)*Pi*x^2 + 7850*Pi^2*x^2 + (5820*I)*Pi^3*x^2 + 
           2286*Pi^4*x^2 + (363280*I)*Pi*x^3 - 70010*Pi^2*x^3 + 
           (9810*I)*Pi^3*x^3 + 12519*Pi^4*x^3 + (452280*I)*Pi*x^4 - 
           94970*Pi^2*x^4 + (6960*I)*Pi^3*x^4 + 21804*Pi^4*x^4 + 
           (147300*I)*Pi*x^5 - 32290*Pi^2*x^5 + (2220*I)*Pi^3*x^5 + 
           16590*Pi^4*x^5 + 1010*Pi^2*x^6 + (720*I)*Pi^3*x^6 + 
           4740*Pi^4*x^6 - 1800*Zeta[3] - 23400*x*Zeta[3] - 
           (5760*I)*Pi*x*Zeta[3] - 168840*x^2*Zeta[3] - (18000*I)*Pi*x^2*
            Zeta[3] - 341820*x^3*Zeta[3] - (34920*I)*Pi*x^3*Zeta[3] - 
           277920*x^4*Zeta[3] - (49680*I)*Pi*x^4*Zeta[3] - 
           91440*x^5*Zeta[3] - (37800*I)*Pi*x^5*Zeta[3] - 8640*x^6*Zeta[3] - 
           (10800*I)*Pi*x^6*Zeta[3])) + 7*x*(756260 - (582720*I)*Pi - 
         37680*Pi^2 + (34920*I)*Pi^3 - 15741*Pi^4 + (2268*I)*Pi^5 + 
         5872060*x + (9014100*I)*Pi*x - 2511120*Pi^2*x - (758520*I)*Pi^3*x + 
         119502*Pi^4*x + (37584*I)*Pi^5*x + 7496120*x^2 + 
         (12772080*I)*Pi*x^2 - 3867360*Pi^2*x^2 - (2288880*I)*Pi^3*x^2 + 
         456111*Pi^4*x^2 + (150984*I)*Pi^5*x^2 + 2380320*x^3 + 
         (4196880*I)*Pi*x^3 - 1957680*Pi^2*x^3 - (2097720*I)*Pi^3*x^3 + 
         495540*Pi^4*x^3 + (253368*I)*Pi^5*x^3 - 261720*Pi^2*x^4 - 
         (626040*I)*Pi^3*x^4 + 166230*Pi^4*x^4 + (192780*I)*Pi^5*x^4 - 
         (36360*I)*Pi^3*x^5 - 7560*Pi^4*x^5 + (55080*I)*Pi^5*x^5 - 
         957600*Zeta[3] - (950400*I)*Pi*Zeta[3] - 599400*Pi^2*Zeta[3] + 
         2143440*x*Zeta[3] - (3119040*I)*Pi*x*Zeta[3] - 
         2015280*Pi^2*x*Zeta[3] + 12181680*x^2*Zeta[3] - 
         (4011120*I)*Pi*x^2*Zeta[3] - 4273560*Pi^2*x^2*Zeta[3] + 
         12476160*x^3*Zeta[3] - (2008800*I)*Pi*x^3*Zeta[3] - 
         6259680*Pi^2*x^3*Zeta[3] + 3989520*x^4*Zeta[3] - 
         (615600*I)*Pi*x^4*Zeta[3] - 4762800*Pi^2*x^4*Zeta[3] + 
         218160*x^5*Zeta[3] - (388800*I)*Pi*x^5*Zeta[3] - 
         1360800*Pi^2*x^5*Zeta[3] + 1800144*Zeta[5] - 1881792*x*Zeta[5] - 
         22869216*x^2*Zeta[5] - 42029280*x^3*Zeta[5] - 31978800*x^4*Zeta[5] - 
         9136800*x^5*Zeta[5])) + HPL[{1}, -x]*
      (-2449440*x*(1 + x)^2*HPL[{5}, -x] - 90720*x*(1 + x)^2*(1 + 2*x)*
        (1 + 10*x + 10*x^2)*HPL[{2, 3}, -x] + 272160*x*(1 + x)^2*
        (-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{3, 2}, -x] - 
       (272160*I)*Pi*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{2, 1, 1}, -x] - 45360*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 70*x^3)*
        HPL[{2, 1, 2}, -x] - 136080*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 
         70*x^3)*HPL[{2, 2, 1}, -x] + HPL[{4}, -x]*
        (45360*(50 - 153*x + (78*I)*Pi*x - 84*x^2 + (48*I)*Pi*x^2 + 748*x^3 - 
           (408*I)*Pi*x^3 + 926*x^4 - (828*I)*Pi*x^4 + 307*x^5 - 
           (630*I)*Pi*x^5 + 12*x^6 - (180*I)*Pi*x^6) + 544320*x*(1 + x)^2*
          (-2 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + HPL[{2}, -x]^2*
        ((11340*I)*(30*I + (16*I)*x - 18*Pi*x + (530*I)*x^2 + 360*Pi*x^2 + 
           (1475*I)*x^3 + 1764*Pi*x^3 + (1338*I)*x^4 + 3036*Pi*x^4 + 
           (441*I)*x^5 + 2310*Pi*x^5 + (36*I)*x^6 + 660*Pi*x^6) - 
         136080*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
       HPL[{2, 2}, -x]*(22680*(30 + 16*x + (18*I)*Pi*x + 530*x^2 - 
           (144*I)*Pi*x^2 + 1475*x^3 - (792*I)*Pi*x^3 + 1338*x^4 - 
           (1380*I)*Pi*x^4 + 441*x^5 - (1050*I)*Pi*x^5 + 36*x^6 - 
           (300*I)*Pi*x^6) + 272160*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
          Log[s]) + HPL[{2, 1}, -x]*(45360*Pi*(30*I + (16*I)*x - 12*Pi*x + 
           (530*I)*x^2 + 78*Pi*x^2 + (1475*I)*x^3 + 447*Pi*x^3 + 
           (1338*I)*x^4 + 782*Pi*x^4 + (441*I)*x^5 + 595*Pi*x^5 + 
           (36*I)*x^6 + 170*Pi*x^6) + (544320*I)*Pi*x*(1 + x)^2*
          (-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
       HPL[{3}, -x]*(-15120*(-11 + (120*I)*Pi - 190*x - (354*I)*Pi*x - 
           123*Pi^2*x + 1843*x^2 + (84*I)*Pi*x^2 - 48*Pi^2*x^2 + 7095*x^3 + 
           (2442*I)*Pi*x^3 + 768*Pi^2*x^3 + 7039*x^4 + (2778*I)*Pi*x^4 + 
           1518*Pi^2*x^4 + 2243*x^5 + (921*I)*Pi*x^5 + 1155*Pi^2*x^5 + 
           101*x^6 + (36*I)*Pi*x^6 + 330*Pi^2*x^6) + 
         90720*(10 - 2*x + (18*I)*Pi*x + 218*x^2 + 619*x^3 - (144*I)*Pi*x^3 + 
           566*x^4 - (276*I)*Pi*x^4 + 187*x^5 - (210*I)*Pi*x^5 + 12*x^6 - 
           (60*I)*Pi*x^6)*Log[s] + 544320*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 
           10*x^3)*Log[s]^2) + (90720*I)*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 
         10*x^3)*Log[s]^2*(Pi^3 + (6*I)*Zeta[3]) + 
       1512*Log[s]*((100*I)*Pi^3 - (20*I)*Pi^3*x - 114*Pi^4*x + 
         (2180*I)*Pi^3*x^2 + 66*Pi^4*x^2 + (6190*I)*Pi^3*x^3 + 
         1209*Pi^4*x^3 + (5660*I)*Pi^3*x^4 + 2254*Pi^4*x^4 + 
         (1870*I)*Pi^3*x^5 + 1715*Pi^4*x^5 + (120*I)*Pi^3*x^6 + 
         490*Pi^4*x^6 - 600*Zeta[3] + 120*x*Zeta[3] - (360*I)*Pi*x*Zeta[3] - 
         13080*x^2*Zeta[3] - (5040*I)*Pi*x^2*Zeta[3] - 37140*x^3*Zeta[3] - 
         (19800*I)*Pi*x^3*Zeta[3] - 33960*x^4*Zeta[3] - 
         (33120*I)*Pi*x^4*Zeta[3] - 11220*x^5*Zeta[3] - 
         (25200*I)*Pi*x^5*Zeta[3] - 720*x^6*Zeta[3] - (7200*I)*Pi*x^6*
          Zeta[3]) + HPL[{2}, -x]*(-90720*x*(1 + x)^2*(-1 + 42*x + 105*x^2 + 
           70*x^3)*HPL[{3}, -x] + 45360*x*(1 + x)^2*(-2 + 42*x + 105*x^2 + 
           70*x^3)*HPL[{2, 1}, -x] - 90720*Pi*(10*I - (2*I)*x - 12*Pi*x + 
           (218*I)*x^2 + 6*Pi*x^2 + (619*I)*x^3 + 123*Pi*x^3 + (566*I)*x^4 + 
           230*Pi*x^4 + (187*I)*x^5 + 175*Pi*x^5 + (12*I)*x^6 + 50*Pi*x^6)*
          Log[s] - (544320*I)*Pi*x*(1 + x)^2*(-2 + 6*x + 15*x^2 + 10*x^3)*
          Log[s]^2 + 7560*((-22*I)*Pi - 70*Pi^2 - (380*I)*Pi*x + 80*Pi^2*x - 
           (48*I)*Pi^3*x + (3686*I)*Pi*x^2 - 1034*Pi^2*x^2 - 
           (24*I)*Pi^3*x^2 + (14190*I)*Pi*x^3 - 3367*Pi^2*x^3 + 
           (276*I)*Pi^3*x^3 + (14078*I)*Pi*x^4 - 3190*Pi^2*x^4 + 
           (552*I)*Pi^3*x^4 + (4486*I)*Pi*x^5 - 1055*Pi^2*x^5 + 
           (420*I)*Pi^3*x^5 + (202*I)*Pi*x^6 - 60*Pi^2*x^6 + 
           (120*I)*Pi^3*x^6 + 1080*x^2*Zeta[3] + 4860*x^3*Zeta[3] + 
           8280*x^4*Zeta[3] + 6300*x^5*Zeta[3] + 1800*x^6*Zeta[3])) + 
       126*((220*I)*Pi^3 + 530*Pi^4 + (3800*I)*Pi^3*x - 172*Pi^4*x + 
         (138*I)*Pi^5*x - (36860*I)*Pi^3*x^2 + 11206*Pi^4*x^2 + 
         (276*I)*Pi^5*x^2 - (141900*I)*Pi^3*x^3 + 32153*Pi^4*x^3 + 
         (138*I)*Pi^5*x^3 - (140780*I)*Pi^3*x^4 + 29534*Pi^4*x^4 - 
         (44860*I)*Pi^3*x^5 + 9763*Pi^4*x^5 - (2020*I)*Pi^3*x^6 + 
         588*Pi^4*x^6 - 1320*Zeta[3] + (3600*I)*Pi*Zeta[3] - 
         22800*x*Zeta[3] - (48240*I)*Pi*x*Zeta[3] - 10440*Pi^2*x*Zeta[3] + 
         221160*x^2*Zeta[3] - (180720*I)*Pi*x^2*Zeta[3] - 
         33840*Pi^2*x^2*Zeta[3] + 851400*x^3*Zeta[3] - (237960*I)*Pi*x^3*
          Zeta[3] - 68760*Pi^2*x^3*Zeta[3] + 844680*x^4*Zeta[3] - 
         (148320*I)*Pi*x^4*Zeta[3] - 99360*Pi^2*x^4*Zeta[3] + 
         269160*x^5*Zeta[3] - (48240*I)*Pi*x^5*Zeta[3] - 
         75600*Pi^2*x^5*Zeta[3] + 12120*x^6*Zeta[3] - (8640*I)*Pi*x^6*
          Zeta[3] - 21600*Pi^2*x^6*Zeta[3] + 19440*x*Zeta[5] - 
         32400*x^2*Zeta[5] - 301320*x^3*Zeta[5] - 546480*x^4*Zeta[5] - 
            415800*x^5*Zeta[5] - 118800*x^6*Zeta[5]))))/(68040*x*(1 + x)^2);

AppmmPhy[3]=-32/(3*ep^6) + (4*((-I)*(-11*I + 12*Pi) + 12*HPL[{0}, -x] + 24*Log[s]))/
   (3*ep^5) + (-1807 - (594*I)*Pi + 1404*Pi^2 - 648*HPL[{0}, -x]^2 + 
    HPL[{0}, -x]*(54*(55 + (48*I)*Pi) - 3888*Log[s]) + 
    324*(11 + (12*I)*Pi)*Log[s] - 3888*Log[s]^2)/(81*ep^4) + 
  (-324*(1 + x)^2*HPL[{0}, -x]^3 + (3888*I)*Pi*(1 + x)^2*HPL[{2}, -x] - 
    3888*(1 + x)^2*HPL[{3}, -x] - 9*(-1807 - (594*I)*Pi + 1404*Pi^2)*
     (1 + x)^2*Log[s] - (1458*I)*(-11*I + 12*Pi)*(1 + x)^2*Log[s]^2 + 
    11664*(1 + x)^2*Log[s]^3 + HPL[{0}, -x]^2*
     ((-324*I)*(-33*I + 21*Pi - (54*I)*x + 42*Pi*x - (22*I)*x^2 + 
        21*Pi*x^2) - 1944*(1 + x)^2*HPL[{1}, -x] + 5832*(1 + x)^2*Log[s]) + 
    HPL[{0}, -x]*(-18*(-763 - (297*I)*Pi + 513*Pi^2 - 1562*x - 
        (1026*I)*Pi*x + 1026*Pi^2*x - 799*x^2 - (693*I)*Pi*x^2 + 
        513*Pi^2*x^2) - (3888*I)*Pi*(1 + x)^2*HPL[{1}, -x] + 
      3888*(1 + x)^2*HPL[{2}, -x] - (486*I)*(-55*I + 48*Pi)*(1 + x)^2*
       Log[s] + 17496*(1 + x)^2*Log[s]^2) + 
    (1 + x)*(-2926 - (2529*I)*Pi - 1221*Pi^2 + (2754*I)*Pi^3 - 2926*x - 
      (1881*I)*Pi*x - 1221*Pi^2*x + (2754*I)*Pi^3*x + 20088*Zeta[3] + 
      20088*x*Zeta[3]))/(243*ep^3*(1 + x)^2) + 
  (461260 - (26760*I)*Pi - 51395*Pi^2 - (18810*I)*Pi^3 - 18132*Pi^4 + 
    814520*x - (426660*I)*Pi*x + 39770*Pi^2*x - (193140*I)*Pi^3*x + 
    24*Pi^4*x + 243100*x^2 - (594300*I)*Pi*x^2 + 382765*Pi^2*x^2 - 
    (431370*I)*Pi^3*x^2 + 145164*Pi^4*x^2 - 112320*x^3 - (194400*I)*Pi*x^3 + 
    421200*Pi^2*x^3 - (388800*I)*Pi^3*x^3 + 278208*Pi^4*x^3 - 2160*x^4 + 
    129600*Pi^2*x^4 - (129600*I)*Pi^3*x^4 + 211680*Pi^4*x^4 + 
    60480*Pi^4*x^5 - 3240*(1 + x)^2*(-6 + 6*x + 15*x^2 + 10*x^3)*
     HPL[{0}, -x]^4 + 19440*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
     HPL[{2}, -x]^2 - 77760*(1 + x)^2*(-1 + 12*x + 30*x^2 + 20*x^3)*
     HPL[{4}, -x] - (77760*I)*Pi*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
     HPL[{2, 1}, -x] - 38880*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
     HPL[{2, 2}, -x] + 270*(-1807 - (594*I)*Pi + 1404*Pi^2)*(1 + x)^2*
     Log[s]^2 + 29160*(11 + (12*I)*Pi)*(1 + x)^2*Log[s]^3 - 
    174960*(1 + x)^2*Log[s]^4 + HPL[{0}, -x]^3*
     (540*(297 + (108*I)*Pi + 114*x + (72*I)*Pi*x - 643*x^2 - 
        (540*I)*Pi*x^2 - 720*x^3 - (1104*I)*Pi*x^3 - 240*x^4 - 
        (840*I)*Pi*x^4 - (240*I)*Pi*x^5) - 12960*(1 + x)^2*
       (-5 + 6*x + 15*x^2 + 10*x^3)*HPL[{1}, -x] + 19440*(1 + x)^2*Log[s]) + 
    HPL[{3}, -x]*(3240*(55 - (48*I)*Pi - 178*x + (48*I)*Pi*x - 709*x^2 + 
        (600*I)*Pi*x^2 - 720*x^3 + (1104*I)*Pi*x^3 - 240*x^4 + 
        (840*I)*Pi*x^4 + (240*I)*Pi*x^5) + 233280*(1 + x)^2*Log[s]) + 
    HPL[{2}, -x]*(-3240*Pi*(55*I + 36*Pi - (178*I)*x + 96*Pi*x - 
        (709*I)*x^2 + 144*Pi*x^2 - (720*I)*x^3 + 184*Pi*x^3 - (240*I)*x^4 + 
        140*Pi*x^4 + 40*Pi*x^5) - (233280*I)*Pi*(1 + x)^2*Log[s]) + 
    HPL[{0}, -x]^2*(270*(-1245 - (594*I)*Pi + 708*Pi^2 - 3918*x - 
        (3204*I)*Pi*x + 1560*Pi^2*x - 3038*x^2 - (5442*I)*Pi*x^2 + 
        1356*Pi^2*x^2 - 720*x^3 - (4320*I)*Pi*x^3 + 1104*Pi^2*x^3 - 
        (1440*I)*Pi*x^4 + 840*Pi^2*x^4 + 240*Pi^2*x^5) - 
      19440*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{1}, -x]^2 - 
      116640*(1 + x)^2*HPL[{2}, -x] + 19440*(33 + (21*I)*Pi + 54*x + 
        (42*I)*Pi*x + 22*x^2 + (21*I)*Pi*x^2)*Log[s] - 
      174960*(1 + x)^2*Log[s]^2 + HPL[{1}, -x]*
       (1620*(55 + (48*I)*Pi - 178*x - (48*I)*Pi*x - 709*x^2 - 
          (600*I)*Pi*x^2 - 720*x^3 - (1104*I)*Pi*x^3 - 240*x^4 - 
          (840*I)*Pi*x^4 - (240*I)*Pi*x^5) + 116640*(1 + x)^2*Log[s])) - 
    253440*Zeta[3] + (563760*I)*Pi*Zeta[3] + 426240*x*Zeta[3] + 
    (1594080*I)*Pi*x*Zeta[3] + 2221920*x^2*Zeta[3] + 
    (2663280*I)*Pi*x^2*Zeta[3] + 2332800*x^3*Zeta[3] + 
    (3576960*I)*Pi*x^3*Zeta[3] + 777600*x^4*Zeta[3] + 
    (2721600*I)*Pi*x^4*Zeta[3] + (777600*I)*Pi*x^5*Zeta[3] + 
    60*(1 + x)*Log[s]*(2926 + (2529*I)*Pi + 1221*Pi^2 - (2754*I)*Pi^3 + 
      2926*x + (1881*I)*Pi*x + 1221*Pi^2*x - (2754*I)*Pi^3*x - 
      20088*Zeta[3] - 20088*x*Zeta[3]) + HPL[{1}, -x]*
     ((77760*I)*Pi*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{2}, -x] - 
      77760*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{3}, -x] + 
      12960*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*((-I)*Pi^3 + 6*Zeta[3])) + 
    HPL[{0}, -x]*((-38880*I)*Pi*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{1}, -x]^2 + 77760*(1 + x)^3*(1 + 5*x + 10*x^2)*HPL[{3}, -x] - 
      77760*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*HPL[{2, 1}, -x] + 
      1080*(-763 - (297*I)*Pi + 513*Pi^2 - 1562*x - (1026*I)*Pi*x + 
        1026*Pi^2*x - 799*x^2 - (693*I)*Pi*x^2 + 513*Pi^2*x^2)*Log[s] + 
      14580*(55 + (48*I)*Pi)*(1 + x)^2*Log[s]^2 - 349920*(1 + x)^2*Log[s]^3 + 
      HPL[{2}, -x]*(3240*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4) - 
        233280*(1 + x)^2*Log[s]) + HPL[{1}, -x]*
       (3240*Pi*(55*I + 36*Pi - (178*I)*x + 96*Pi*x - (709*I)*x^2 + 
          144*Pi*x^2 - (720*I)*x^3 + 184*Pi*x^3 - (240*I)*x^4 + 140*Pi*x^4 + 
          40*Pi*x^5) + 77760*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
         HPL[{2}, -x] + (233280*I)*Pi*(1 + x)^2*Log[s]) + 
      30*(4960 + (5058*I)*Pi + 1815*Pi^2 - (4428*I)*Pi^3 - 2518*x - 
        (14292*I)*Pi*x + 174*Pi^2*x - (11448*I)*Pi^3*x - 13958*x^2 - 
        (25920*I)*Pi*x^2 + 7647*Pi^2*x^2 - (16092*I)*Pi^3*x^2 - 6480*x^3 - 
        (12960*I)*Pi*x^3 + 12960*Pi^2*x^3 - (19872*I)*Pi^3*x^3 + 
        4320*Pi^2*x^4 - (15120*I)*Pi^3*x^4 - (4320*I)*Pi^3*x^5 - 
        21384*Zeta[3] - 27216*x*Zeta[3] + 48600*x^2*Zeta[3] + 
        119232*x^3*Zeta[3] + 90720*x^4*Zeta[3] + 25920*x^5*Zeta[3])))/
   (4860*ep^2*(1 + x)^2) + 
  (5832*x*(1 + x)^2*(-36 + 114*x + 285*x^2 + 190*x^3)*HPL[{0}, -x]^5 + 
    2799360*x*(1 + x)^2*(-3 + 6*x + 15*x^2 + 10*x^3)*HPL[{5}, -x] + 
    233280*x*(1 + x)^2*(-1 + 78*x + 195*x^2 + 130*x^3)*HPL[{2, 3}, -x] + 
    699840*x*(1 + x)^2*(-1 + 30*x + 75*x^2 + 50*x^3)*HPL[{3, 2}, -x] - 
    (1399680*I)*Pi*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
     HPL[{2, 1, 1}, -x] - 233280*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
     HPL[{2, 1, 2}, -x] - 699840*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
     HPL[{2, 2, 1}, -x] - 4860*(-1807 - (594*I)*Pi + 1404*Pi^2)*x*(1 + x)^2*
     Log[s]^3 - (393660*I)*(-11*I + 12*Pi)*x*(1 + x)^2*Log[s]^4 + 
    1889568*x*(1 + x)^2*Log[s]^5 + HPL[{0}, -x]^4*
     (4860*x*(-297 + 672*x + (468*I)*Pi*x + 2670*x^2 + (2106*I)*Pi*x^2 + 
        2718*x^3 + (3588*I)*Pi*x^3 + 1119*x^4 + (2730*I)*Pi*x^4 + 134*x^5 + 
        (780*I)*Pi*x^5) + 174960*x*(1 + x)^2*(-5 + 12*x + 30*x^2 + 20*x^3)*
       HPL[{1}, -x] + 174960*x*(1 + x)^2*(-6 + 6*x + 15*x^2 + 10*x^3)*
       Log[s]) + HPL[{2}, -x]^2*(14580*(-40 + 19*x - (48*I)*Pi*x - 934*x^2 - 
        (1032*I)*Pi*x^2 - 3015*x^3 - (4260*I)*Pi*x^3 - 3276*x^4 - 
        (7176*I)*Pi*x^4 - 1518*x^5 - (5460*I)*Pi*x^5 - 268*x^6 - 
        (1560*I)*Pi*x^6) - 1049760*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
       Log[s]) + HPL[{2, 2}, -x]*(29160*(40 - 19*x + (48*I)*Pi*x + 934*x^2 - 
        (120*I)*Pi*x^2 + 3015*x^3 - (924*I)*Pi*x^3 + 3276*x^4 - 
        (1656*I)*Pi*x^4 + 1518*x^5 - (1260*I)*Pi*x^5 + 268*x^6 - 
        (360*I)*Pi*x^6) + 2099520*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
       Log[s]) + HPL[{2, 1}, -x]*(58320*Pi*(40*I - (19*I)*x - 36*Pi*x + 
        (934*I)*x^2 + 120*Pi*x^2 + (3015*I)*x^3 + 828*Pi*x^3 + (3276*I)*x^4 + 
        1472*Pi*x^4 + (1518*I)*x^5 + 1120*Pi*x^5 + (268*I)*x^6 + 
        320*Pi*x^6) + (4199040*I)*Pi*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
       Log[s]) + HPL[{4}, -x]*(58320*x*(-275 + (144*I)*Pi + 386*x + 
        (288*I)*Pi*x + 2309*x^2 + (144*I)*Pi*x^2 + 2952*x^3 + 1836*x^4 + 
        536*x^5) + 4199040*x*(1 + x)^2*(-1 + 12*x + 30*x^2 + 20*x^3)*
       Log[s]) + HPL[{3}, -x]*(-9720*x*(-668 - (1848*I)*Pi - 450*Pi^2 + 
        500*x + (984*I)*Pi*x - 468*Pi^2*x + 10307*x^2 + (10620*I)*Pi*x^2 + 
        1494*Pi^2*x^2 + 12576*x^3 + (13176*I)*Pi*x^3 + 3312*Pi^2*x^3 + 
        4152*x^4 + (6948*I)*Pi*x^4 + 2520*Pi^2*x^4 + (1608*I)*Pi*x^5 + 
        720*Pi^2*x^5) + 174960*x*(-55 + (48*I)*Pi + 178*x - (48*I)*Pi*x + 
        709*x^2 - (600*I)*Pi*x^2 + 720*x^3 - (1104*I)*Pi*x^3 + 240*x^4 - 
        (840*I)*Pi*x^4 - (240*I)*Pi*x^5)*Log[s] - 6298560*x*(1 + x)^2*
       Log[s]^2) + HPL[{0}, -x]^3*(1620*x*(2892 + (1782*I)*Pi - 1332*Pi^2 + 
        8268*x + (10116*I)*Pi*x - 2304*Pi^2*x - 2483*x^2 + (20466*I)*Pi*x^2 + 
        288*Pi^2*x^2 - 10056*x^3 + (19656*I)*Pi*x^3 + 2760*Pi^2*x^3 - 
        4152*x^4 + (9108*I)*Pi*x^4 + 2100*Pi^2*x^4 + (1608*I)*Pi*x^5 + 
        600*Pi^2*x^5) + 58320*x*(1 + x)^2*(-10 + 78*x + 195*x^2 + 130*x^3)*
       HPL[{1}, -x]^2 + 116640*x*(1 + x)^2*(15 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{2}, -x] + 29160*x*(-297 - (108*I)*Pi - 114*x - (72*I)*Pi*x + 
        643*x^2 + (540*I)*Pi*x^2 + 720*x^3 + (1104*I)*Pi*x^3 + 240*x^4 + 
        (840*I)*Pi*x^4 + (240*I)*Pi*x^5)*Log[s] - 524880*x*(1 + x)^2*
       Log[s]^2 + HPL[{1}, -x]*(9720*x*(-121 + 1882*x + (432*I)*Pi*x + 
          5689*x^2 + (1944*I)*Pi*x^2 + 5796*x^3 + (3312*I)*Pi*x^3 + 
          2358*x^4 + (2520*I)*Pi*x^4 + 268*x^5 + (720*I)*Pi*x^5) + 
        699840*x*(1 + x)^2*(-5 + 6*x + 15*x^2 + 10*x^3)*Log[s])) + 
    HPL[{1}, -x]^2*((-699840*I)*Pi*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{2}, -x] + 699840*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{3}, -x] + (116640*I)*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       (Pi^3 + (6*I)*Zeta[3])) + 1620*x*(1 + x)*Log[s]^2*
     (-2926 - (2529*I)*Pi - 1221*Pi^2 + (2754*I)*Pi^3 - 2926*x - 
      (1881*I)*Pi*x - 1221*Pi^2*x + (2754*I)*Pi^3*x + 20088*Zeta[3] + 
      20088*x*Zeta[3]) - 54*x*Log[s]*(461260 - (26760*I)*Pi - 51395*Pi^2 - 
      (18810*I)*Pi^3 - 18132*Pi^4 + 814520*x - (426660*I)*Pi*x + 
      39770*Pi^2*x - (193140*I)*Pi^3*x + 24*Pi^4*x + 243100*x^2 - 
      (594300*I)*Pi*x^2 + 382765*Pi^2*x^2 - (431370*I)*Pi^3*x^2 + 
      145164*Pi^4*x^2 - 112320*x^3 - (194400*I)*Pi*x^3 + 421200*Pi^2*x^3 - 
      (388800*I)*Pi^3*x^3 + 278208*Pi^4*x^3 - 2160*x^4 + 129600*Pi^2*x^4 - 
      (129600*I)*Pi^3*x^4 + 211680*Pi^4*x^4 + 60480*Pi^4*x^5 - 
      253440*Zeta[3] + (563760*I)*Pi*Zeta[3] + 426240*x*Zeta[3] + 
      (1594080*I)*Pi*x*Zeta[3] + 2221920*x^2*Zeta[3] + 
      (2663280*I)*Pi*x^2*Zeta[3] + 2332800*x^3*Zeta[3] + 
      (3576960*I)*Pi*x^3*Zeta[3] + 777600*x^4*Zeta[3] + 
      (2721600*I)*Pi*x^4*Zeta[3] + (777600*I)*Pi*x^5*Zeta[3]) + 
    HPL[{0}, -x]^2*(116640*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{1}, -x]^3 - 349920*x*(1 + x)^2*(7 + 96*x + 240*x^2 + 160*x^3)*
       HPL[{3}, -x] + 699840*x*(1 + x)^2*(-3 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{2, 1}, -x] - 14580*x*(-1245 - (594*I)*Pi + 708*Pi^2 - 3918*x - 
        (3204*I)*Pi*x + 1560*Pi^2*x - 3038*x^2 - (5442*I)*Pi*x^2 + 
        1356*Pi^2*x^2 - 720*x^3 - (4320*I)*Pi*x^3 + 1104*Pi^2*x^3 - 
        (1440*I)*Pi*x^4 + 840*Pi^2*x^4 + 240*Pi^2*x^5)*Log[s] - 
      (524880*I)*x*(-33*I + 21*Pi - (54*I)*x + 42*Pi*x - (22*I)*x^2 + 
        21*Pi*x^2)*Log[s]^2 + 3149280*x*(1 + x)^2*Log[s]^3 + 
      HPL[{2}, -x]*((29160*I)*x*(11*I - 36*Pi + (1126*I)*x + 504*Pi*x + 
          (3023*I)*x^2 + 2556*Pi*x^2 + (2880*I)*x^3 + 4416*Pi*x^3 + 
          (960*I)*x^4 + 3360*Pi*x^4 + 960*Pi*x^5) + 6298560*x*(1 + x)^2*
         Log[s]) + HPL[{1}, -x]^2*(14580*(40 - 19*x - (48*I)*Pi*x + 934*x^2 + 
          (408*I)*Pi*x^2 + 3015*x^3 + (2220*I)*Pi*x^3 + 3276*x^4 + 
          (3864*I)*Pi*x^4 + 1518*x^5 + (2940*I)*Pi*x^5 + 268*x^6 + 
          (840*I)*Pi*x^6) + 1049760*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
         Log[s]) + HPL[{1}, -x]*(4860*x*(668 + (264*I)*Pi - 654*Pi^2 - 
          500*x + (8088*I)*Pi*x - 444*Pi^2*x - 10307*x^2 + (21372*I)*Pi*x^2 + 
          3234*Pi^2*x^2 - 12576*x^3 + (21816*I)*Pi*x^3 + 6624*Pi^2*x^3 - 
          4152*x^4 + (9828*I)*Pi*x^4 + 5040*Pi^2*x^4 + (1608*I)*Pi*x^5 + 
          1440*Pi^2*x^5) - 699840*x*(1 + x)^2*(-3 + 24*x + 60*x^2 + 40*x^3)*
         HPL[{2}, -x] + 87480*x*(-55 - (48*I)*Pi + 178*x + (48*I)*Pi*x + 
          709*x^2 + (600*I)*Pi*x^2 + 720*x^3 + (1104*I)*Pi*x^3 + 240*x^4 + 
          (840*I)*Pi*x^4 + (240*I)*Pi*x^5)*Log[s] - 3149280*x*(1 + x)^2*
         Log[s]^2) + 4860*x*(-678 - (843*I)*Pi - 198*Pi^2 + (576*I)*Pi^3 - 
        6913*x - (3486*I)*Pi*x + 1932*Pi^2*x + (2088*I)*Pi^3*x - 7458*x^2 - 
        (11597*I)*Pi*x^2 + 4323*Pi^2*x^2 + (4788*I)*Pi^3*x^2 - 2076*x^3 - 
        (12216*I)*Pi*x^3 + 3204*Pi^2*x^3 + (7176*I)*Pi^3*x^3 - 
        (4152*I)*Pi*x^4 + 642*Pi^2*x^4 + (5460*I)*Pi^3*x^4 - 268*Pi^2*x^5 + 
        (1560*I)*Pi^3*x^5 + 1440*Zeta[3] - 4032*x*Zeta[3] - 
        29664*x^2*Zeta[3] - 52992*x^3*Zeta[3] - 40320*x^4*Zeta[3] - 
        11520*x^5*Zeta[3])) + HPL[{2}, -x]*
     (233280*x*(1 + x)^2*(1 + 66*x + 165*x^2 + 110*x^3)*HPL[{3}, -x] + 
      233280*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*HPL[{2, 1}, -x] + 
      174960*Pi*x*(55*I + 36*Pi - (178*I)*x + 96*Pi*x - (709*I)*x^2 + 
        144*Pi*x^2 - (720*I)*x^3 + 184*Pi*x^3 - (240*I)*x^4 + 140*Pi*x^4 + 
        40*Pi*x^5)*Log[s] + (6298560*I)*Pi*x*(1 + x)^2*Log[s]^2 + 
      9720*(-40*Pi^2 - (668*I)*Pi*x + 767*Pi^2*x - (186*I)*Pi^3*x + 
        (500*I)*Pi*x^2 - 374*Pi^2*x^2 + (132*I)*Pi^3*x^2 + (10307*I)*Pi*x^3 - 
        4399*Pi^2*x^3 + (2082*I)*Pi^3*x^3 + (12576*I)*Pi*x^4 - 
        4644*Pi^2*x^4 + (3864*I)*Pi^3*x^4 + (4152*I)*Pi*x^5 - 1122*Pi^2*x^5 + 
        (2940*I)*Pi^3*x^5 + 268*Pi^2*x^6 + (840*I)*Pi^3*x^6 - 
        1728*x^2*Zeta[3] - 7776*x^3*Zeta[3] - 13248*x^4*Zeta[3] - 
        10080*x^5*Zeta[3] - 2880*x^6*Zeta[3])) + 
    HPL[{1}, -x]*(-349920*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{2}, -x]^2 + 1399680*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{4}, -x] + (1399680*I)*Pi*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 
        30*x^3)*HPL[{2, 1}, -x] + 699840*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 
        30*x^3)*HPL[{2, 2}, -x] + HPL[{3}, -x]*
       (58320*(40 - 19*x + (48*I)*Pi*x + 934*x^2 - (120*I)*Pi*x^2 + 
          3015*x^3 - (924*I)*Pi*x^3 + 3276*x^4 - (1656*I)*Pi*x^4 + 1518*x^5 - 
          (1260*I)*Pi*x^5 + 268*x^6 - (360*I)*Pi*x^6) + 
        4199040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
      HPL[{2}, -x]*(-58320*Pi*(40*I - (19*I)*x - 36*Pi*x + (934*I)*x^2 + 
          120*Pi*x^2 + (3015*I)*x^3 + 828*Pi*x^3 + (3276*I)*x^4 + 
          1472*Pi*x^4 + (1518*I)*x^5 + 1120*Pi*x^5 + (268*I)*x^6 + 
          320*Pi*x^6) - (4199040*I)*Pi*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 
          10*x^3)*Log[s]) + (699840*I)*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 
        10*x^3)*Log[s]*(Pi^3 + (6*I)*Zeta[3]) + 
      1944*((200*I)*Pi^3 - (95*I)*Pi^3*x - 174*Pi^4*x + (4670*I)*Pi^3*x^2 + 
        600*Pi^4*x^2 + (15075*I)*Pi^3*x^3 + 4092*Pi^4*x^3 + 
        (16380*I)*Pi^3*x^4 + 7268*Pi^4*x^4 + (7590*I)*Pi^3*x^5 + 
        5530*Pi^4*x^5 + (1340*I)*Pi^3*x^6 + 1580*Pi^4*x^6 - 1200*Zeta[3] + 
        570*x*Zeta[3] - (720*I)*Pi*x*Zeta[3] - 28020*x^2*Zeta[3] - 
        (7920*I)*Pi*x^2*Zeta[3] - 90450*x^3*Zeta[3] - (29880*I)*Pi*x^3*
         Zeta[3] - 98280*x^4*Zeta[3] - (49680*I)*Pi*x^4*Zeta[3] - 
        45540*x^5*Zeta[3] - (37800*I)*Pi*x^5*Zeta[3] - 8040*x^6*Zeta[3] - 
        (10800*I)*Pi*x^6*Zeta[3])) + HPL[{0}, -x]*
     ((233280*I)*Pi*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{1}, -x]^3 - 174960*x*(1 + x)^2*(-2 + 114*x + 285*x^2 + 190*x^3)*
       HPL[{2}, -x]^2 + 4199040*x*(1 + x)^2*(1 + 2*x)*(1 + 10*x + 10*x^2)*
       HPL[{4}, -x] + 349920*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{2, 2}, -x] - 1399680*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{2, 1, 1}, -x] - 29160*x*(-763 - (297*I)*Pi + 513*Pi^2 - 1562*x - 
        (1026*I)*Pi*x + 1026*Pi^2*x - 799*x^2 - (693*I)*Pi*x^2 + 
        513*Pi^2*x^2)*Log[s]^2 - (262440*I)*(-55*I + 48*Pi)*x*(1 + x)^2*
       Log[s]^3 + 4723920*x*(1 + x)^2*Log[s]^4 + 
      HPL[{3}, -x]*(58320*x*(143 - (12*I)*Pi + 370*x - (744*I)*Pi*x + 
          357*x^2 - (3252*I)*Pi*x^2 - 36*x^3 - (5520*I)*Pi*x^3 - 438*x^4 - 
          (4200*I)*Pi*x^4 - 268*x^5 - (1200*I)*Pi*x^5) - 
        4199040*x*(1 + x)^3*(1 + 5*x + 10*x^2)*Log[s]) + 
      HPL[{2, 1}, -x]*(58320*(40 - 19*x + 934*x^2 + (720*I)*Pi*x^2 + 
          3015*x^3 + (3240*I)*Pi*x^3 + 3276*x^4 + (5520*I)*Pi*x^4 + 
          1518*x^5 + (4200*I)*Pi*x^5 + 268*x^6 + (1200*I)*Pi*x^6) + 
        4199040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
      HPL[{1}, -x]^2*(29160*Pi*(40*I - (19*I)*x - 36*Pi*x + (934*I)*x^2 + 
          120*Pi*x^2 + (3015*I)*x^3 + 828*Pi*x^3 + (3276*I)*x^4 + 
          1472*Pi*x^4 + (1518*I)*x^5 + 1120*Pi*x^5 + (268*I)*x^6 + 
          320*Pi*x^6) - 699840*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
         HPL[{2}, -x] + (2099520*I)*Pi*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 
          10*x^3)*Log[s]) + HPL[{2}, -x]*
       (-9720*x*(668 + (1056*I)*Pi - 102*Pi^2 - 500*x + (3552*I)*Pi*x + 
          12*Pi^2*x - 10307*x^2 + (5376*I)*Pi*x^2 + 870*Pi^2*x^2 - 
          12576*x^3 + (4320*I)*Pi*x^3 + 1656*Pi^2*x^3 - 4152*x^4 + 
          (1440*I)*Pi*x^4 + 1260*Pi^2*x^4 + 360*Pi^2*x^5) - 
        174960*x*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4)*Log[s] + 
        6298560*x*(1 + x)^2*Log[s]^2) + 1620*x*Log[s]*(-4960 - (5058*I)*Pi - 
        1815*Pi^2 + (4428*I)*Pi^3 + 2518*x + (14292*I)*Pi*x - 174*Pi^2*x + 
        (11448*I)*Pi^3*x + 13958*x^2 + (25920*I)*Pi*x^2 - 7647*Pi^2*x^2 + 
        (16092*I)*Pi^3*x^2 + 6480*x^3 + (12960*I)*Pi*x^3 - 12960*Pi^2*x^3 + 
        (19872*I)*Pi^3*x^3 - 4320*Pi^2*x^4 + (15120*I)*Pi^3*x^4 + 
        (4320*I)*Pi^3*x^5 + 21384*Zeta[3] + 27216*x*Zeta[3] - 
        48600*x^2*Zeta[3] - 119232*x^3*Zeta[3] - 90720*x^4*Zeta[3] - 
        25920*x^5*Zeta[3]) - 108*x*(193980 - (13380*I)*Pi - 22025*Pi^2 - 
        (9405*I)*Pi^3 - 8196*Pi^4 + 676140*x + (659940*I)*Pi*x - 
        247540*Pi^2*x - (87930*I)*Pi^3*x - 12288*Pi^4*x + 631200*x^2 + 
        (880590*I)*Pi*x^2 - 301250*Pi^2*x^2 - (262935*I)*Pi^3*x^2 + 
        10272*Pi^4*x^2 + 148860*x^3 + (284040*I)*Pi*x^3 - 131940*Pi^2*x^3 - 
        (294840*I)*Pi^3*x^3 + 31464*Pi^4*x^3 - 180*x^4 - 8280*Pi^2*x^4 - 
        (136620*I)*Pi^3*x^4 + 23940*Pi^4*x^4 - (24120*I)*Pi^3*x^5 + 
        6840*Pi^4*x^5 + 108900*Zeta[3] + (191160*I)*Pi*Zeta[3] + 
        1027800*x*Zeta[3] + (771120*I)*Pi*x*Zeta[3] + 2397420*x^2*Zeta[3] + 
        (1940760*I)*Pi*x^2*Zeta[3] + 2352240*x^3*Zeta[3] + 
        (2980800*I)*Pi*x^3*Zeta[3] + 1014120*x^4*Zeta[3] + 
        (2268000*I)*Pi*x^4*Zeta[3] + 144720*x^5*Zeta[3] + 
        (648000*I)*Pi*x^5*Zeta[3]) + HPL[{1}, -x]*
       (699840*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*HPL[{3}, -x] + 
        1399680*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*HPL[{2, 1}, -x] - 
        174960*Pi*x*(55*I + 36*Pi - (178*I)*x + 96*Pi*x - (709*I)*x^2 + 
          144*Pi*x^2 - (720*I)*x^3 + 184*Pi*x^3 - (240*I)*x^4 + 140*Pi*x^4 + 
          40*Pi*x^5)*Log[s] - (6298560*I)*Pi*x*(1 + x)^2*Log[s]^2 + 
        HPL[{2}, -x]*(58320*(-40 + 19*x - 934*x^2 - (144*I)*Pi*x^2 - 
            3015*x^3 - (648*I)*Pi*x^3 - 3276*x^4 - (1104*I)*Pi*x^4 - 
            1518*x^5 - (840*I)*Pi*x^5 - 268*x^6 - (240*I)*Pi*x^6) - 
          4199040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
        9720*(40*Pi^2 + (668*I)*Pi*x - 767*Pi^2*x + (138*I)*Pi^3*x - 
          (500*I)*Pi*x^2 + 374*Pi^2*x^2 + (708*I)*Pi^3*x^2 - 
          (10307*I)*Pi*x^3 + 4399*Pi^2*x^3 + (2082*I)*Pi^3*x^3 - 
          (12576*I)*Pi*x^4 + 4644*Pi^2*x^4 + (3312*I)*Pi^3*x^4 - 
          (4152*I)*Pi*x^5 + 1122*Pi^2*x^5 + (2520*I)*Pi^3*x^5 - 
          268*Pi^2*x^6 + (720*I)*Pi^3*x^6 + 288*x*Zeta[3] - 
          3312*x^2*Zeta[3] - 17208*x^3*Zeta[3] - 29808*x^4*Zeta[3] - 
          22680*x^5*Zeta[3] - 6480*x^6*Zeta[3]))) + 
    x*(45570280 + (3958200*I)*Pi - 2565780*Pi^2 - (396630*I)*Pi^3 - 
      415503*Pi^4 - (35640*I)*Pi^5 + 79346960*x - (29039040*I)*Pi*x + 
      18502620*Pi^2*x - (2610900*I)*Pi^3*x + 1447362*Pi^4*x + 
      (651888*I)*Pi^5*x + 21811360*x^2 - (55042200*I)*Pi*x^2 + 
      48935640*Pi^2*x^2 - (14395050*I)*Pi^3*x^2 + 5291433*Pi^4*x^2 + 
      (3218616*I)*Pi^5*x^2 - 12137040*x^3 - (22142160*I)*Pi*x^3 + 
      36926280*Pi^2*x^3 - (16582320*I)*Pi^3*x^3 + 4152384*Pi^4*x^3 + 
      (5544288*I)*Pi^5*x^3 - 171720*x^4 - (97200*I)*Pi*x^4 + 
      9059040*Pi^2*x^4 - (5559840*I)*Pi^3*x^4 - 548208*Pi^4*x^4 + 
      (4218480*I)*Pi^5*x^4 - 1215648*Pi^4*x^5 + (1205280*I)*Pi^5*x^5 - 
      50709240*Zeta[3] - (25446960*I)*Pi*Zeta[3] - 11152080*Pi^2*Zeta[3] - 
      118564560*x*Zeta[3] - (87985440*I)*Pi*x*Zeta[3] - 
      33501600*Pi^2*x*Zeta[3] - 42009840*x^2*Zeta[3] - 
      (138937680*I)*Pi*x^2*Zeta[3] - 61540560*Pi^2*x^2*Zeta[3] + 
      31259520*x^3*Zeta[3] - (128070720*I)*Pi*x^3*Zeta[3] - 
      85847040*Pi^2*x^3*Zeta[3] + 12363840*x^4*Zeta[3] - 
      (67534560*I)*Pi*x^4*Zeta[3] - 65318400*Pi^2*x^4*Zeta[3] - 
      (15629760*I)*Pi*x^5*Zeta[3] - 18662400*Pi^2*x^5*Zeta[3] + 
      45116352*Zeta[5] + 39844224*x*Zeta[5] - 181631808*x^2*Zeta[5] - 
      386311680*x^3*Zeta[5] - 293932800*x^4*Zeta[5] - 83980800*x^5*Zeta[5]))/
   (87480*ep*x*(1 + x)^2) - 
  (163296*x*(1 + x)^2*(-27 + 330*x + 825*x^2 + 550*x^3)*HPL[{0}, -x]^6 - 
    1632960*x*(1 + x)^2*(-22 + 3006*x + 7515*x^2 + 5010*x^3)*HPL[{2}, -x]^3 - 
    14696640*x*(1 + x)^2*(-124 + 450*x + 1125*x^2 + 750*x^3)*HPL[{3}, -x]^2 - 
    117573120*x*(1 + x)^2*(40 + 18*x + 45*x^2 + 30*x^3)*HPL[{6}, -x] - 
    29393280*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*HPL[{2, 1}, -x]^2 - 
    44089920*x*(1 + x)^2*(-32 + 150*x + 375*x^2 + 250*x^3)*HPL[{2, 4}, -x] + 
    29393280*x*(1 + x)^2*(-56 + 246*x + 615*x^2 + 410*x^3)*HPL[{4, 2}, -x] - 
    19595520*x*(1 + x)^2*(-8 + 666*x + 1665*x^2 + 1110*x^3)*
     HPL[{2, 1, 3}, -x] + 39191040*x*(1 + x)^2*(-1 + 36*x + 90*x^2 + 60*x^3)*
     HPL[{2, 3, 1}, -x] + 19595520*x*(1 + x)^2*(-2 + 558*x + 1395*x^2 + 
      930*x^3)*HPL[{3, 1, 2}, -x] + (117573120*I)*Pi*x*(1 + x)^2*
     (-1 + 48*x + 120*x^2 + 80*x^3)*HPL[{2, 1, 1, 1}, -x] - 
    29393280*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
     HPL[{2, 1, 1, 2}, -x] + 58786560*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 
      80*x^3)*HPL[{2, 2, 1, 1}, -x] - 306180*(-1807 - (594*I)*Pi + 1404*Pi^2)*
     x*(1 + x)^2*Log[s]^4 - (19840464*I)*(-11*I + 12*Pi)*x*(1 + x)^2*
     Log[s]^5 + 79361856*x*(1 + x)^2*Log[s]^6 + 
    HPL[{5}, -x]*(4898880*x*(-1353 + (876*I)*Pi - 1602*x + (3192*I)*Pi*x + 
        955*x^2 + (7356*I)*Pi*x^2 + 1832*x^3 + (11040*I)*Pi*x^3 + 736*x^4 + 
        (8400*I)*Pi*x^4 + 136*x^5 + (2400*I)*Pi*x^5) + 
      705438720*x*(1 + x)^2*(-3 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
    HPL[{2, 2, 1}, -x]*((2449440*I)*(120*I + (75*I)*x - 48*Pi*x + 
        (2994*I)*x^2 + 912*Pi*x^2 + (9557*I)*x^3 + 4488*Pi*x^3 + 
        (11132*I)*x^4 + 7728*Pi*x^4 + (5854*I)*x^5 + 5880*Pi*x^5 + 
        (1244*I)*x^6 + 1680*Pi*x^6) - 176359680*x*(1 + x)^2*
       (-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + HPL[{2, 1, 2}, -x]*
     ((-816480*I)*(-120*I - (75*I)*x + 48*Pi*x - (2994*I)*x^2 + 7728*Pi*x^2 - 
        (9557*I)*x^3 + 34392*Pi*x^3 - (11132*I)*x^4 + 58512*Pi*x^4 - 
        (5854*I)*x^5 + 44520*Pi*x^5 - (1244*I)*x^6 + 12720*Pi*x^6) - 
      58786560*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
    HPL[{2, 1, 1}, -x]*(-4898880*Pi*(120*I + (75*I)*x - 36*Pi*x + 
        (2994*I)*x^2 + 552*Pi*x^2 + (9557*I)*x^3 + 2772*Pi*x^3 + 
        (11132*I)*x^4 + 4784*Pi*x^4 + (5854*I)*x^5 + 3640*Pi*x^5 + 
        (1244*I)*x^6 + 1040*Pi*x^6) - (352719360*I)*Pi*x*(1 + x)^2*
       (-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
    HPL[{3, 2}, -x]*(2449440*(40 - 613*x + (576*I)*Pi*x + 1282*x^2 - 
        (864*I)*Pi*x^2 + 7501*x^3 - (8496*I)*Pi*x^3 + 10620*x^4 - 
        (15456*I)*Pi*x^4 + 7110*x^5 - (11760*I)*Pi*x^5 + 2060*x^6 - 
        (3360*I)*Pi*x^6) + 176359680*x*(1 + x)^2*(-1 + 30*x + 75*x^2 + 
        50*x^3)*Log[s]) + HPL[{2, 3}, -x]*
     (816480*(-280 - 505*x + (1152*I)*Pi*x + 4906*x^2 - (2304*I)*Pi*x^2 + 
        17401*x^3 - (19584*I)*Pi*x^3 + 26204*x^4 - (35328*I)*Pi*x^4 + 
        20614*x^5 - (26880*I)*Pi*x^5 + 6684*x^6 - (7680*I)*Pi*x^6) + 
      58786560*x*(1 + x)^2*(-1 + 78*x + 195*x^2 + 130*x^3)*Log[s]) + 
    HPL[{0}, -x]^5*(40824*x*(-891 + (648*I)*Pi + 8130*x + (5112*I)*Pi*x + 
        23863*x^2 + (17820*I)*Pi*x^2 + 23620*x^3 + (29256*I)*Pi*x^3 + 
        10406*x^4 + (22260*I)*Pi*x^4 + 1776*x^5 + (6360*I)*Pi*x^5) + 
      489888*x*(1 + x)^2*(-55 + 276*x + 690*x^2 + 460*x^3)*HPL[{1}, -x] + 
      1469664*x*(1 + x)^2*(-36 + 114*x + 285*x^2 + 190*x^3)*Log[s]) + 
    HPL[{2}, -x]^2*(-204120*(1604 - (3000*I)*Pi + 3734*x + (3768*I)*Pi*x + 
        1410*Pi^2*x - 5900*x^2 + (18912*I)*Pi*x^2 + 10380*Pi^2*x^2 - 
        39895*x^3 + (30312*I)*Pi*x^3 + 35430*Pi^2*x^3 - 48576*x^4 + 
        (59760*I)*Pi*x^4 + 57960*Pi^2*x^4 - 22614*x^5 + (68112*I)*Pi*x^5 + 
        44100*Pi^2*x^5 - 4108*x^6 + (26472*I)*Pi*x^6 + 12600*Pi^2*x^6) + 
      3674160*(-40 + 19*x - (48*I)*Pi*x - 934*x^2 - (1032*I)*Pi*x^2 - 
        3015*x^3 - (4260*I)*Pi*x^3 - 3276*x^4 - (7176*I)*Pi*x^4 - 1518*x^5 - 
        (5460*I)*Pi*x^5 - 268*x^6 - (1560*I)*Pi*x^6)*Log[s] - 
      132269760*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
    HPL[{2, 2}, -x]*(-408240*(-1604 + (1080*I)*Pi - 3734*x - (3120*I)*Pi*x - 
        930*Pi^2*x + 5900*x^2 + (2832*I)*Pi*x^2 + 228*Pi^2*x^2 + 39895*x^3 + 
        (29088*I)*Pi*x^3 + 8466*Pi^2*x^3 + 48576*x^4 + (33744*I)*Pi*x^4 + 
        16008*Pi^2*x^4 + 22614*x^5 + (12912*I)*Pi*x^5 + 12180*Pi^2*x^5 + 
        4108*x^6 + (1272*I)*Pi*x^6 + 3480*Pi^2*x^6) + 
      7348320*(40 - 19*x + (48*I)*Pi*x + 934*x^2 - (120*I)*Pi*x^2 + 
        3015*x^3 - (924*I)*Pi*x^3 + 3276*x^4 - (1656*I)*Pi*x^4 + 1518*x^5 - 
        (1260*I)*Pi*x^5 + 268*x^6 - (360*I)*Pi*x^6)*Log[s] + 
      264539520*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
    HPL[{4}, -x]*(816480*x*(2192 + (8712*I)*Pi + 1794*Pi^2 - 6152*x + 
        (11448*I)*Pi*x + 6396*Pi^2*x - 46579*x^2 + (780*I)*Pi*x^2 + 
        14430*Pi^2*x^2 - 63252*x^3 + (3624*I)*Pi*x^3 + 21528*Pi^2*x^3 - 
        35028*x^4 + (10740*I)*Pi*x^4 + 16380*Pi^2*x^4 - 8216*x^5 + 
        (4920*I)*Pi*x^5 + 4680*Pi^2*x^5) + 14696640*x*
       (-275 + (144*I)*Pi + 386*x + (288*I)*Pi*x + 2309*x^2 + 
        (144*I)*Pi*x^2 + 2952*x^3 + 1836*x^4 + 536*x^5)*Log[s] + 
      529079040*x*(1 + x)^2*(-1 + 12*x + 30*x^2 + 20*x^3)*Log[s]^2) + 
    HPL[{0}, -x]^4*(34020*x*(6147 + (5346*I)*Pi - 2052*Pi^2 + 4410*x + 
        (24588*I)*Pi*x + 1008*Pi^2*x - 72284*x^2 + (47058*I)*Pi*x^2 + 
        20952*Pi^2*x^2 - 101604*x^3 + (43872*I)*Pi*x^3 + 39192*Pi^2*x^3 - 
        42990*x^4 + (22152*I)*Pi*x^4 + 29820*Pi^2*x^4 - 4108*x^5 + 
        (5832*I)*Pi*x^5 + 8520*Pi^2*x^5) + 6123600*x*(1 + x)^2*
       (-6 + 66*x + 165*x^2 + 110*x^3)*HPL[{1}, -x]^2 + 
      4898880*x*(1 + x)^2*(13 + 144*x + 360*x^2 + 240*x^3)*HPL[{2}, -x] + 
      1224720*x*(-297 + 672*x + (468*I)*Pi*x + 2670*x^2 + (2106*I)*Pi*x^2 + 
        2718*x^3 + (3588*I)*Pi*x^3 + 1119*x^4 + (2730*I)*Pi*x^4 + 134*x^5 + 
        (780*I)*Pi*x^5)*Log[s] + 22044960*x*(1 + x)^2*
       (-6 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2 + HPL[{1}, -x]*
       (204120*x*(-231 + (420*I)*Pi + 8202*x + (1560*I)*Pi*x + 22637*x^2 + 
          (3660*I)*Pi*x^2 + 21008*x^3 + (5520*I)*Pi*x^3 + 7108*x^4 + 
          (4200*I)*Pi*x^4 + 368*x^5 + (1200*I)*Pi*x^5) + 
        44089920*x*(1 + x)^2*(-5 + 12*x + 30*x^2 + 20*x^3)*Log[s])) + 
    HPL[{1}, -x]^3*((-19595520*I)*Pi*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 
        80*x^3)*HPL[{2}, -x] + 19595520*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 
        80*x^3)*HPL[{3}, -x] + (3265920*I)*x*(1 + x)^2*
       (-1 + 48*x + 120*x^2 + 80*x^3)*(Pi^3 + (6*I)*Zeta[3])) + 
    136080*x*(1 + x)*Log[s]^3*(-2926 - (2529*I)*Pi - 1221*Pi^2 + 
      (2754*I)*Pi^3 - 2926*x - (1881*I)*Pi*x - 1221*Pi^2*x + 
      (2754*I)*Pi^3*x + 20088*Zeta[3] + 20088*x*Zeta[3]) - 
    6804*x*Log[s]^2*(461260 - (26760*I)*Pi - 51395*Pi^2 - (18810*I)*Pi^3 - 
      18132*Pi^4 + 814520*x - (426660*I)*Pi*x + 39770*Pi^2*x - 
      (193140*I)*Pi^3*x + 24*Pi^4*x + 243100*x^2 - (594300*I)*Pi*x^2 + 
      382765*Pi^2*x^2 - (431370*I)*Pi^3*x^2 + 145164*Pi^4*x^2 - 112320*x^3 - 
      (194400*I)*Pi*x^3 + 421200*Pi^2*x^3 - (388800*I)*Pi^3*x^3 + 
      278208*Pi^4*x^3 - 2160*x^4 + 129600*Pi^2*x^4 - (129600*I)*Pi^3*x^4 + 
      211680*Pi^4*x^4 + 60480*Pi^4*x^5 - 253440*Zeta[3] + 
      (563760*I)*Pi*Zeta[3] + 426240*x*Zeta[3] + (1594080*I)*Pi*x*Zeta[3] + 
      2221920*x^2*Zeta[3] + (2663280*I)*Pi*x^2*Zeta[3] + 
      2332800*x^3*Zeta[3] + (3576960*I)*Pi*x^3*Zeta[3] + 777600*x^4*Zeta[3] + 
      (2721600*I)*Pi*x^4*Zeta[3] + (777600*I)*Pi*x^5*Zeta[3]) + 
    HPL[{0}, -x]^3*(3265920*x*(1 + x)^2*(-5 + 108*x + 270*x^2 + 180*x^3)*
       HPL[{1}, -x]^3 - 9797760*x*(1 + x)^2*(7 + 282*x + 705*x^2 + 470*x^3)*
       HPL[{3}, -x] + 48988800*x*(1 + x)^2*(-7 + 96*x + 240*x^2 + 160*x^3)*
       HPL[{2, 1}, -x] + 408240*x*(2892 + (1782*I)*Pi - 1332*Pi^2 + 8268*x + 
        (10116*I)*Pi*x - 2304*Pi^2*x - 2483*x^2 + (20466*I)*Pi*x^2 + 
        288*Pi^2*x^2 - 10056*x^3 + (19656*I)*Pi*x^3 + 2760*Pi^2*x^3 - 
        4152*x^4 + (9108*I)*Pi*x^4 + 2100*Pi^2*x^4 + (1608*I)*Pi*x^5 + 
        600*Pi^2*x^5)*Log[s] + 3674160*x*(-297 - (108*I)*Pi - 114*x - 
        (72*I)*Pi*x + 643*x^2 + (540*I)*Pi*x^2 + 720*x^3 + (1104*I)*Pi*x^3 + 
        240*x^4 + (840*I)*Pi*x^4 + (240*I)*Pi*x^5)*Log[s]^2 - 
      44089920*x*(1 + x)^2*Log[s]^3 + HPL[{2}, -x]*
       (1632960*x*(33 - (114*I)*Pi - 918*x + (636*I)*Pi*x - 1892*x^2 + 
          (3774*I)*Pi*x^2 - 64*x^3 + (6624*I)*Pi*x^3 + 2056*x^4 + 
          (5040*I)*Pi*x^4 + 1156*x^5 + (1440*I)*Pi*x^5) + 
        29393280*x*(1 + x)^2*(15 + 48*x + 120*x^2 + 80*x^3)*Log[s]) + 
      HPL[{1}, -x]^2*(408240*(220 + 55*x + 5930*x^2 + (1152*I)*Pi*x^2 + 
          17693*x^3 + (5184*I)*Pi*x^3 + 18268*x^4 + (8832*I)*Pi*x^4 + 
          7922*x^5 + (6720*I)*Pi*x^5 + 1272*x^6 + (1920*I)*Pi*x^6) + 
        14696640*x*(1 + x)^2*(-10 + 78*x + 195*x^2 + 130*x^3)*Log[s]) + 
      HPL[{1}, -x]*(136080*x*(2974 + (792*I)*Pi - 1290*Pi^2 - 13036*x + 
          (15336*I)*Pi*x + 876*Pi^2*x - 85739*x^2 + (33420*I)*Pi*x^2 + 
          14262*Pi^2*x^2 - 101952*x^3 + (21720*I)*Pi*x^3 + 26496*Pi^2*x^3 - 
          40446*x^4 + (204*I)*Pi*x^4 + 20160*Pi^2*x^4 - 4108*x^5 - 
          (2616*I)*Pi*x^5 + 5760*Pi^2*x^5) - 9797760*x*(1 + x)^2*
         (-25 + 168*x + 420*x^2 + 280*x^3)*HPL[{2}, -x] + 
        2449440*x*(-121 + 1882*x + (432*I)*Pi*x + 5689*x^2 + 
          (1944*I)*Pi*x^2 + 5796*x^3 + (3312*I)*Pi*x^3 + 2358*x^4 + 
          (2520*I)*Pi*x^4 + 268*x^5 + (720*I)*Pi*x^5)*Log[s] + 
        88179840*x*(1 + x)^2*(-5 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
      68040*x*(-3176 - (5058*I)*Pi - 561*Pi^2 + (2592*I)*Pi^3 - 54048*x - 
        (40788*I)*Pi*x + 18582*Pi^2*x + (11232*I)*Pi^3*x - 32178*x^2 - 
        (129670*I)*Pi*x^2 + 50989*Pi^2*x^2 + (29808*I)*Pi^3*x^2 + 22036*x^3 - 
        (142872*I)*Pi*x^3 + 54152*Pi^2*x^3 + (46368*I)*Pi^3*x^3 + 11560*x^4 - 
        (61068*I)*Pi*x^4 + 26380*Pi^2*x^4 + (35280*I)*Pi^3*x^4 - 
        (8216*I)*Pi*x^5 + 4480*Pi^2*x^5 + (10080*I)*Pi^3*x^5 + 936*Zeta[3] - 
        67248*x*Zeta[3] - 310104*x^2*Zeta[3] - 529920*x^3*Zeta[3] - 
        403200*x^4*Zeta[3] - 115200*x^5*Zeta[3])) + 
    HPL[{2, 1}, -x]*(14696640*Pi*(40*I - (19*I)*x - 36*Pi*x + (934*I)*x^2 + 
        120*Pi*x^2 + (3015*I)*x^3 + 828*Pi*x^3 + (3276*I)*x^4 + 1472*Pi*x^4 + 
        (1518*I)*x^5 + 1120*Pi*x^5 + (268*I)*x^6 + 320*Pi*x^6)*Log[s] + 
      (529079040*I)*Pi*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2 + 
      816480*((1604*I)*Pi + 400*Pi^2 + (3734*I)*Pi*x - 377*Pi^2*x + 
        (186*I)*Pi^3*x - (5900*I)*Pi*x^2 + 7946*Pi^2*x^2 + 
        (1524*I)*Pi^3*x^2 - (39895*I)*Pi*x^3 + 28441*Pi^2*x^3 + 
        (5370*I)*Pi^3*x^3 - (48576*I)*Pi*x^4 + 33564*Pi^2*x^4 + 
        (8832*I)*Pi^3*x^4 - (22614*I)*Pi*x^5 + 17334*Pi^2*x^5 + 
        (6720*I)*Pi^3*x^5 - (4108*I)*Pi*x^6 + 3524*Pi^2*x^6 + 
        (1920*I)*Pi^3*x^6 - 15984*x^2*Zeta[3] - 71928*x^3*Zeta[3] - 
        122544*x^4*Zeta[3] - 93240*x^5*Zeta[3] - 26640*x^6*Zeta[3])) + 
    HPL[{3}, -x]*(39191040*x*(1 + x)^2*(-4 + 630*x + 1575*x^2 + 1050*x^3)*
       HPL[{2, 1}, -x] - 2449440*x*(-668 - (1848*I)*Pi - 450*Pi^2 + 500*x + 
        (984*I)*Pi*x - 468*Pi^2*x + 10307*x^2 + (10620*I)*Pi*x^2 + 
        1494*Pi^2*x^2 + 12576*x^3 + (13176*I)*Pi*x^3 + 3312*Pi^2*x^3 + 
        4152*x^4 + (6948*I)*Pi*x^4 + 2520*Pi^2*x^4 + (1608*I)*Pi*x^5 + 
        720*Pi^2*x^5)*Log[s] + 22044960*x*(-55 + (48*I)*Pi + 178*x - 
        (48*I)*Pi*x + 709*x^2 - (600*I)*Pi*x^2 + 720*x^3 - (1104*I)*Pi*x^3 + 
        240*x^4 - (840*I)*Pi*x^4 - (240*I)*Pi*x^5)*Log[s]^2 - 
      529079040*x*(1 + x)^2*Log[s]^3 + 408240*(400*Pi^2 + 896*x - 
        (4948*I)*Pi*x + 7939*Pi^2*x - (552*I)*Pi^3*x - 1928*x^2 + 
        (2512*I)*Pi*x^2 + 2894*Pi^2*x^2 + (624*I)*Pi^3*x^2 + 27646*x^3 + 
        (66788*I)*Pi*x^3 - 20895*Pi^2*x^3 + (7224*I)*Pi^3*x^3 + 40948*x^4 + 
        (91824*I)*Pi*x^4 - 25552*Pi^2*x^4 + (13248*I)*Pi^3*x^4 + 11560*x^5 + 
        (44652*I)*Pi*x^5 - 10208*Pi^2*x^5 + (10080*I)*Pi^3*x^5 + 
        (8216*I)*Pi*x^6 - 1168*Pi^2*x^6 + (2880*I)*Pi^3*x^6 + 
        2664*x*Zeta[3] + 21744*x^2*Zeta[3] + 76536*x^3*Zeta[3] + 
        125856*x^4*Zeta[3] + 95760*x^5*Zeta[3] + 27360*x^6*Zeta[3])) + 
    HPL[{1}, -x]^2*(-14696640*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{2}, -x]^2 + 58786560*x*(1 + x)^2*(-1 + 36*x + 90*x^2 + 60*x^3)*
       HPL[{4}, -x] + (58786560*I)*Pi*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 
        80*x^3)*HPL[{2, 1}, -x] + 29393280*x*(1 + x)^2*
       (-1 + 48*x + 120*x^2 + 80*x^3)*HPL[{2, 2}, -x] + 
      HPL[{3}, -x]*(2449440*(120 + 75*x + (48*I)*Pi*x + 2994*x^2 - 
          (912*I)*Pi*x^2 + 9557*x^3 - (4488*I)*Pi*x^3 + 11132*x^4 - 
          (7728*I)*Pi*x^4 + 5854*x^5 - (5880*I)*Pi*x^5 + 1244*x^6 - 
          (1680*I)*Pi*x^6) + 176359680*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 
          30*x^3)*Log[s]) + HPL[{2}, -x]*
       (-2449440*Pi*(120*I + (75*I)*x - 36*Pi*x + (2994*I)*x^2 + 552*Pi*x^2 + 
          (9557*I)*x^3 + 2772*Pi*x^3 + (11132*I)*x^4 + 4784*Pi*x^4 + 
          (5854*I)*x^5 + 3640*Pi*x^5 + (1244*I)*x^6 + 1040*Pi*x^6) - 
        (176359680*I)*Pi*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
      (29393280*I)*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]*
       (Pi^3 + (6*I)*Zeta[3]) + 81648*((600*I)*Pi^3 + (375*I)*Pi^3*x - 
        174*Pi^4*x + (14970*I)*Pi^3*x^2 + 2580*Pi^4*x^2 + 
        (47785*I)*Pi^3*x^3 + 13002*Pi^4*x^3 + (55660*I)*Pi^3*x^4 + 
        22448*Pi^4*x^4 + (29270*I)*Pi^3*x^5 + 17080*Pi^4*x^5 + 
        (6220*I)*Pi^3*x^6 + 4880*Pi^4*x^6 - 3600*Zeta[3] - 2250*x*Zeta[3] - 
        (720*I)*Pi*x*Zeta[3] - 89820*x^2*Zeta[3] - (5760*I)*Pi*x^2*Zeta[3] - 
        286710*x^3*Zeta[3] - (20160*I)*Pi*x^3*Zeta[3] - 333960*x^4*Zeta[3] - 
        (33120*I)*Pi*x^4*Zeta[3] - 175620*x^5*Zeta[3] - 
        (25200*I)*Pi*x^5*Zeta[3] - 37320*x^6*Zeta[3] - 
        (7200*I)*Pi*x^6*Zeta[3])) + HPL[{2}, -x]*
     (161663040*x*(1 + x)^2*(-16 + 78*x + 195*x^2 + 130*x^3)*HPL[{4}, -x] + 
      9797760*x*(1 + x)^2*(-2 + 558*x + 1395*x^2 + 930*x^3)*HPL[{2, 2}, -x] + 
      29393280*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{2, 1, 1}, -x] + 22044960*Pi*x*(55*I + 36*Pi - (178*I)*x + 
        96*Pi*x - (709*I)*x^2 + 144*Pi*x^2 - (720*I)*x^3 + 184*Pi*x^3 - 
        (240*I)*x^4 + 140*Pi*x^4 + 40*Pi*x^5)*Log[s]^2 + 
      (529079040*I)*Pi*x*(1 + x)^2*Log[s]^3 + HPL[{2, 1}, -x]*
       (816480*(120 + 75*x + (48*I)*Pi*x + 2994*x^2 - (6528*I)*Pi*x^2 + 
          9557*x^3 - (29760*I)*Pi*x^3 + 11132*x^4 - (50784*I)*Pi*x^4 + 
          5854*x^5 - (38640*I)*Pi*x^5 + 1244*x^6 - (11040*I)*Pi*x^6) + 
        58786560*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
      HPL[{3}, -x]*(816480*(-680 + 829*x - (432*I)*Pi*x + 5966*x^2 - 
          (4032*I)*Pi*x^2 + 12299*x^3 - (14688*I)*Pi*x^3 + 20548*x^4 - 
          (24288*I)*Pi*x^4 + 19898*x^5 - (18480*I)*Pi*x^5 + 7188*x^6 - 
          (5280*I)*Pi*x^6) + 58786560*x*(1 + x)^2*(1 + 66*x + 165*x^2 + 
          110*x^3)*Log[s]) + 2449440*Log[s]*(-40*Pi^2 - (668*I)*Pi*x + 
        767*Pi^2*x - (186*I)*Pi^3*x + (500*I)*Pi*x^2 - 374*Pi^2*x^2 + 
        (132*I)*Pi^3*x^2 + (10307*I)*Pi*x^3 - 4399*Pi^2*x^3 + 
        (2082*I)*Pi^3*x^3 + (12576*I)*Pi*x^4 - 4644*Pi^2*x^4 + 
        (3864*I)*Pi^3*x^4 + (4152*I)*Pi*x^5 - 1122*Pi^2*x^5 + 
        (2940*I)*Pi^3*x^5 + 268*Pi^2*x^6 + (840*I)*Pi^3*x^6 - 
        1728*x^2*Zeta[3] - 7776*x^3*Zeta[3] - 13248*x^4*Zeta[3] - 
        10080*x^5*Zeta[3] - 2880*x^6*Zeta[3]) + 
      27216*(-8020*Pi^2 - (1800*I)*Pi^3 - (13440*I)*Pi*x - 49050*Pi^2*x - 
        (23235*I)*Pi^3*x - 1830*Pi^4*x + (28920*I)*Pi*x^2 - 55860*Pi^2*x^2 + 
        (65130*I)*Pi^3*x^2 + 17616*Pi^4*x^2 - (414690*I)*Pi*x^3 + 
        269715*Pi^2*x^3 + (306735*I)*Pi^3*x^3 + 93912*Pi^4*x^3 - 
        (614220*I)*Pi*x^4 + 355200*Pi^2*x^4 + (415800*I)*Pi^3*x^4 + 
        163116*Pi^4*x^4 - (173400*I)*Pi*x^5 + 82290*Pi^2*x^5 + 
        (263340*I)*Pi^3*x^5 + 124110*Pi^4*x^5 - 20540*Pi^2*x^6 + 
        (68640*I)*Pi^3*x^6 + 35460*Pi^4*x^6 + 14400*Zeta[3] + 
        123840*x*Zeta[3] - (18360*I)*Pi*x*Zeta[3] + 308160*x^2*Zeta[3] - 
        (205200*I)*Pi*x^2*Zeta[3] + 370080*x^3*Zeta[3] - 
        (776520*I)*Pi*x^3*Zeta[3] + 92160*x^4*Zeta[3] - 
        (1291680*I)*Pi*x^4*Zeta[3] - 226080*x^5*Zeta[3] - 
        (982800*I)*Pi*x^5*Zeta[3] - 146880*x^6*Zeta[3] - 
        (280800*I)*Pi*x^6*Zeta[3])) + HPL[{0}, -x]^2*
     (2449440*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*HPL[{1}, -x]^4 - 
      7348320*x*(1 + x)^2*(-35 + 414*x + 1035*x^2 + 690*x^3)*HPL[{2}, -x]^2 + 
      29393280*x*(1 + x)^2*(-11 + 18*x + 45*x^2 + 30*x^3)*HPL[{4}, -x] + 
      14696640*x*(1 + x)^2*(-35 + 66*x + 165*x^2 + 110*x^3)*HPL[{2, 2}, -x] + 
      29393280*x*(1 + x)^2*(6 + 114*x + 285*x^2 + 190*x^3)*
       HPL[{2, 1, 1}, -x] - 1837080*x*(-1245 - (594*I)*Pi + 708*Pi^2 - 
        3918*x - (3204*I)*Pi*x + 1560*Pi^2*x - 3038*x^2 - (5442*I)*Pi*x^2 + 
        1356*Pi^2*x^2 - 720*x^3 - (4320*I)*Pi*x^3 + 1104*Pi^2*x^3 - 
        (1440*I)*Pi*x^4 + 840*Pi^2*x^4 + 240*Pi^2*x^5)*Log[s]^2 - 
      (44089920*I)*x*(-33*I + 21*Pi - (54*I)*x + 42*Pi*x - (22*I)*x^2 + 
        21*Pi*x^2)*Log[s]^3 + 198404640*x*(1 + x)^2*Log[s]^4 + 
      HPL[{1}, -x]^3*(408240*(120 + 75*x - (48*I)*Pi*x + 2994*x^2 + 
          (1200*I)*Pi*x^2 + 9557*x^3 + (5784*I)*Pi*x^3 + 11132*x^4 + 
          (9936*I)*Pi*x^4 + 5854*x^5 + (7560*I)*Pi*x^5 + 1244*x^6 + 
          (2160*I)*Pi*x^6) + 29393280*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 
          30*x^3)*Log[s]) + HPL[{2, 1}, -x]*
       (2449440*(-80 + 313*x - (204*I)*Pi*x + 5942*x^2 + (1896*I)*Pi*x^2 + 
          15895*x^3 + (10164*I)*Pi*x^3 + 19028*x^4 + (17664*I)*Pi*x^4 + 
          11914*x^5 + (13440*I)*Pi*x^5 + 3244*x^6 + (3840*I)*Pi*x^6) + 
        176359680*x*(1 + x)^2*(-3 + 48*x + 120*x^2 + 80*x^3)*Log[s]) + 
      HPL[{3}, -x]*((4898880*I)*x*(99*I + 84*Pi + (960*I)*x + 204*Pi*x + 
          (3057*I)*x^2 + 246*Pi*x^2 + (5014*I)*x^3 + 276*Pi*x^3 + 
          (4457*I)*x^4 + 210*Pi*x^4 + (1622*I)*x^5 + 60*Pi*x^5) - 
        88179840*x*(1 + x)^2*(7 + 96*x + 240*x^2 + 160*x^3)*Log[s]) + 
      HPL[{2}, -x]*(408240*x*(-1252 + (594*I)*Pi + 102*Pi^2 + 6640*x + 
          (9252*I)*Pi*x + 4740*Pi^2*x + 41633*x^2 + (31710*I)*Pi*x^2 + 
          20514*Pi^2*x^2 + 46884*x^3 + (51072*I)*Pi*x^3 + 34776*Pi^2*x^3 + 
          15288*x^4 + (41952*I)*Pi*x^4 + 26460*Pi^2*x^4 + (13872*I)*Pi*x^5 + 
          7560*Pi^2*x^5) + (7348320*I)*x*(11*I - 36*Pi + (1126*I)*x + 
          504*Pi*x + (3023*I)*x^2 + 2556*Pi*x^2 + (2880*I)*x^3 + 
          4416*Pi*x^3 + (960*I)*x^4 + 3360*Pi*x^4 + 960*Pi*x^5)*Log[s] + 
        793618560*x*(1 + x)^2*Log[s]^2) + HPL[{1}, -x]^2*
       (204120*(1604 + (600*I)*Pi + 3734*x + (672*I)*Pi*x - 654*Pi^2*x - 
          5900*x^2 + (18768*I)*Pi*x^2 + 3228*Pi^2*x^2 - 39895*x^3 + 
          (51888*I)*Pi*x^3 + 19758*Pi^2*x^3 - 48576*x^4 + (50640*I)*Pi*x^4 + 
          34776*Pi^2*x^4 - 22614*x^5 + (20208*I)*Pi*x^5 + 26460*Pi^2*x^5 - 
          4108*x^6 + (2808*I)*Pi*x^6 + 7560*Pi^2*x^6) - 
        29393280*x*(1 + x)^2*(-3 + 60*x + 150*x^2 + 100*x^3)*HPL[{2}, -x] + 
        3674160*(40 - 19*x - (48*I)*Pi*x + 934*x^2 + (408*I)*Pi*x^2 + 
          3015*x^3 + (2220*I)*Pi*x^3 + 3276*x^4 + (3864*I)*Pi*x^4 + 
          1518*x^5 + (2940*I)*Pi*x^5 + 268*x^6 + (840*I)*Pi*x^6)*Log[s] + 
        132269760*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
      1224720*x*Log[s]*(-678 - (843*I)*Pi - 198*Pi^2 + (576*I)*Pi^3 - 
        6913*x - (3486*I)*Pi*x + 1932*Pi^2*x + (2088*I)*Pi^3*x - 7458*x^2 - 
        (11597*I)*Pi*x^2 + 4323*Pi^2*x^2 + (4788*I)*Pi^3*x^2 - 2076*x^3 - 
        (12216*I)*Pi*x^3 + 3204*Pi^2*x^3 + (7176*I)*Pi^3*x^3 - 
        (4152*I)*Pi*x^4 + 642*Pi^2*x^4 + (5460*I)*Pi^3*x^4 - 268*Pi^2*x^5 + 
        (1560*I)*Pi^3*x^5 + 1440*Zeta[3] - 4032*x*Zeta[3] - 
        29664*x^2*Zeta[3] - 52992*x^3*Zeta[3] - 40320*x^4*Zeta[3] - 
        11520*x^5*Zeta[3]) + 2268*x*(-943980 + (80280*I)*Pi + 95715*Pi^2 + 
        (56430*I)*Pi^3 + 43182*Pi^4 + 520740*x - (1131300*I)*Pi*x + 
        215910*Pi^2*x + (192780*I)*Pi^3*x + 171684*Pi^4*x + 1559120*x^2 + 
        (1131300*I)*Pi*x^2 - 1246920*Pi^2*x^2 + (648990*I)*Pi^3*x^2 + 
        427122*Pi^4*x^2 + 280440*x^3 + (3104280*I)*Pi*x^3 - 
        1614240*Pi^2*x^3 + (1032480*I)*Pi^3*x^3 + 654120*Pi^4*x^3 + 
        (1040400*I)*Pi*x^4 - 385020*Pi^2*x^4 + (855360*I)*Pi^3*x^4 + 
        497700*Pi^4*x^4 + 123240*Pi^2*x^5 + (318960*I)*Pi^3*x^5 + 
        142200*Pi^4*x^5 - 1639440*Zeta[3] - (693360*I)*Pi*Zeta[3] - 
        9966240*x*Zeta[3] - (3875040*I)*Pi*x*Zeta[3] - 22370040*x^2*Zeta[3] - 
        (11890800*I)*Pi*x^2*Zeta[3] - 24827040*x^3*Zeta[3] - 
        (19077120*I)*Pi*x^3*Zeta[3] - 14292720*x^4*Zeta[3] - 
        (14515200*I)*Pi*x^4*Zeta[3] - 3503520*x^5*Zeta[3] - 
        (4147200*I)*Pi*x^5*Zeta[3]) + HPL[{1}, -x]*
       (29393280*x*(1 + x)^2*(-21 + 66*x + 165*x^2 + 110*x^3)*HPL[{3}, -x] + 
        58786560*x*(1 + x)^2*(-3 + 42*x + 105*x^2 + 70*x^3)*HPL[{2, 1}, -x] + 
        1224720*x*(668 + (264*I)*Pi - 654*Pi^2 - 500*x + (8088*I)*Pi*x - 
          444*Pi^2*x - 10307*x^2 + (21372*I)*Pi*x^2 + 3234*Pi^2*x^2 - 
          12576*x^3 + (21816*I)*Pi*x^3 + 6624*Pi^2*x^3 - 4152*x^4 + 
          (9828*I)*Pi*x^4 + 5040*Pi^2*x^4 + (1608*I)*Pi*x^5 + 1440*Pi^2*x^5)*
         Log[s] + 11022480*x*(-55 - (48*I)*Pi + 178*x + (48*I)*Pi*x + 
          709*x^2 + (600*I)*Pi*x^2 + 720*x^3 + (1104*I)*Pi*x^3 + 240*x^4 + 
          (840*I)*Pi*x^4 + (240*I)*Pi*x^5)*Log[s]^2 - 264539520*x*(1 + x)^2*
         Log[s]^3 + HPL[{2}, -x]*((-2449440*I)*(-80*I - (259*I)*x - 84*Pi*x - 
            (4130*I)*x^2 + 120*Pi*x^2 - (10945*I)*x^3 + 1212*Pi*x^3 - 
            (11236*I)*x^4 + 2208*Pi*x^4 - (5162*I)*x^5 + 1680*Pi*x^5 - 
            (932*I)*x^6 + 480*Pi*x^6) - 176359680*x*(1 + x)^2*
           (-3 + 24*x + 60*x^2 + 40*x^3)*Log[s]) + 
        204120*(320*Pi^2 + 896*x + (1940*I)*Pi*x - 845*Pi^2*x + 
          (1296*I)*Pi^3*x - 1928*x^2 - (23072*I)*Pi*x^2 + 20846*Pi^2*x^2 + 
          (2016*I)*Pi^3*x^2 + 27646*x^3 - (109636*I)*Pi*x^3 + 
          67025*Pi^2*x^3 - (1296*I)*Pi^3*x^3 + 40948*x^4 - 
          (128448*I)*Pi*x^4 + 76656*Pi^2*x^4 - (4416*I)*Pi^3*x^4 + 
          11560*x^5 - (55980*I)*Pi*x^5 + 38736*Pi^2*x^5 - (3360*I)*Pi^3*x^5 - 
          (8216*I)*Pi*x^6 + 7296*Pi^2*x^6 - (960*I)*Pi^3*x^6 + 
          792*x*Zeta[3] - 20016*x^2*Zeta[3] - 96408*x^3*Zeta[3] - 
          165600*x^4*Zeta[3] - 126000*x^5*Zeta[3] - 36000*x^6*Zeta[3]))) + 
    252*x*Log[s]*(45570280 + (3958200*I)*Pi - 2565780*Pi^2 - 
      (396630*I)*Pi^3 - 415503*Pi^4 - (35640*I)*Pi^5 + 79346960*x - 
      (29039040*I)*Pi*x + 18502620*Pi^2*x - (2610900*I)*Pi^3*x + 
      1447362*Pi^4*x + (651888*I)*Pi^5*x + 21811360*x^2 - 
      (55042200*I)*Pi*x^2 + 48935640*Pi^2*x^2 - (14395050*I)*Pi^3*x^2 + 
      5291433*Pi^4*x^2 + (3218616*I)*Pi^5*x^2 - 12137040*x^3 - 
      (22142160*I)*Pi*x^3 + 36926280*Pi^2*x^3 - (16582320*I)*Pi^3*x^3 + 
      4152384*Pi^4*x^3 + (5544288*I)*Pi^5*x^3 - 171720*x^4 - 
      (97200*I)*Pi*x^4 + 9059040*Pi^2*x^4 - (5559840*I)*Pi^3*x^4 - 
      548208*Pi^4*x^4 + (4218480*I)*Pi^5*x^4 - 1215648*Pi^4*x^5 + 
      (1205280*I)*Pi^5*x^5 - 50709240*Zeta[3] - (25446960*I)*Pi*Zeta[3] - 
      11152080*Pi^2*Zeta[3] - 118564560*x*Zeta[3] - 
      (87985440*I)*Pi*x*Zeta[3] - 33501600*Pi^2*x*Zeta[3] - 
      42009840*x^2*Zeta[3] - (138937680*I)*Pi*x^2*Zeta[3] - 
      61540560*Pi^2*x^2*Zeta[3] + 31259520*x^3*Zeta[3] - 
      (128070720*I)*Pi*x^3*Zeta[3] - 85847040*Pi^2*x^3*Zeta[3] + 
      12363840*x^4*Zeta[3] - (67534560*I)*Pi*x^4*Zeta[3] - 
      65318400*Pi^2*x^4*Zeta[3] - (15629760*I)*Pi*x^5*Zeta[3] - 
      18662400*Pi^2*x^5*Zeta[3] + 45116352*Zeta[5] + 39844224*x*Zeta[5] - 
      181631808*x^2*Zeta[5] - 386311680*x^3*Zeta[5] - 293932800*x^4*Zeta[5] - 
      83980800*x^5*Zeta[5]) + x*(-12288374560 - (2034113760*I)*Pi + 
      371453880*Pi^2 + (335648880*I)*Pi^3 + 111867777*Pi^4 + 
      (45841950*I)*Pi^5 - 7037964*Pi^6 - 21413841680*x + 
      (4472334720*I)*Pi*x - 7003446240*Pi^2*x - (1117405800*I)*Pi^3*x + 
      330884946*Pi^4*x + (93480156*I)*Pi^5*x - 9503640*Pi^6*x - 
      5948135200*x^2 + (12349995840*I)*Pi*x^2 - 14691241320*Pi^2*x^2 - 
      (972828360*I)*Pi^3*x^2 - 545246667*Pi^4*x^2 + (47910366*I)*Pi^5*x^2 + 
      13537332*Pi^6*x^2 + 3191756400*x^3 + (5878111680*I)*Pi*x^3 - 
      8777296080*Pi^2*x^3 + (722856960*I)*Pi^3*x^3 - 670738320*Pi^4*x^3 + 
      (52091424*I)*Pi^5*x^3 + 35054208*Pi^6*x^3 + 14424480*x^4 + 
      (34564320*I)*Pi*x^4 - 1460954880*Pi^2*x^4 + (316249920*I)*Pi^3*x^4 + 
      220667328*Pi^4*x^4 + (134147664*I)*Pi^5*x^4 + 26671680*Pi^6*x^4 + 
      260874432*Pi^4*x^5 + (80396064*I)*Pi^5*x^5 + 7620480*Pi^6*x^5 + 
      8557315200*Zeta[3] + (3260204640*I)*Pi*Zeta[3] - 
      3939788160*Pi^2*Zeta[3] + (430284960*I)*Pi^3*Zeta[3] + 
      22086993600*x*Zeta[3] + (13168189440*I)*Pi*x*Zeta[3] - 
      11837871360*Pi^2*x*Zeta[3] - (80015040*I)*Pi^3*x*Zeta[3] + 
      6033575520*x^2*Zeta[3] + (20668374720*I)*Pi*x^2*Zeta[3] - 
      18421693920*Pi^2*x^2*Zeta[3] - (3802347360*I)*Pi^3*x^2*Zeta[3] - 
      10284382080*x^3*Zeta[3] + (18821496960*I)*Pi*x^3*Zeta[3] - 
      18880283520*Pi^2*x^3*Zeta[3] - (7211151360*I)*Pi^3*x^3*Zeta[3] - 
      3229994880*x^4*Zeta[3] + (11272322880*I)*Pi*x^4*Zeta[3] - 
      11311513920*Pi^2*x^4*Zeta[3] - (5486745600*I)*Pi^3*x^4*Zeta[3] + 
      (3354099840*I)*Pi*x^5*Zeta[3] - 2877275520*Pi^2*x^5*Zeta[3] - 
      (1567641600*I)*Pi^3*x^5*Zeta[3] - 349453440*Zeta[3]^2 + 
      5826401280*x*Zeta[3]^2 + 29014433280*x^2*Zeta[3]^2 + 
      50027362560*x^3*Zeta[3]^2 + 38064297600*x^4*Zeta[3]^2 + 
      10875513600*x^5*Zeta[3]^2 - 837055296*Zeta[5] - 
      (5743446912*I)*Pi*Zeta[5] - 29891659392*x*Zeta[5] - 
      (19952158464*I)*Pi*x*Zeta[5] - 89937884736*x^2*Zeta[5] - 
      (43837137792*I)*Pi*x^2*Zeta[5] - 114124308480*x^3*Zeta[5] - 
      (64900362240*I)*Pi*x^3*Zeta[5] - 71758794240*x^4*Zeta[5] - 
      (49380710400*I)*Pi*x^4*Zeta[5] - 18654935040*x^5*Zeta[5] - 
      (14108774400*I)*Pi*x^5*Zeta[5]) + HPL[{0}, -x]*
     ((4898880*I)*Pi*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{1}, -x]^4 + 58786560*x*(1 + x)^2*(37 + 192*x + 480*x^2 + 320*x^3)*
       HPL[{5}, -x] + 19595520*x*(1 + x)^2*(45 + 42*x + 105*x^2 + 70*x^3)*
       HPL[{2, 3}, -x] + 58786560*x*(1 + x)^2*(21 + 6*x + 15*x^2 + 10*x^3)*
       HPL[{3, 2}, -x] - 19595520*x*(1 + x)^2*(-1 + 372*x + 930*x^2 + 
        620*x^3)*HPL[{2, 1, 2}, -x] - 58786560*x*(1 + x)^2*
       (-1 + 12*x + 30*x^2 + 20*x^3)*HPL[{2, 2, 1}, -x] + 
      117573120*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{2, 1, 1, 1}, -x] - 2449440*x*(-763 - (297*I)*Pi + 513*Pi^2 - 
        1562*x - (1026*I)*Pi*x + 1026*Pi^2*x - 799*x^2 - (693*I)*Pi*x^2 + 
        513*Pi^2*x^2)*Log[s]^3 - (16533720*I)*(-55*I + 48*Pi)*x*(1 + x)^2*
       Log[s]^4 + 238085568*x*(1 + x)^2*Log[s]^5 + 
      HPL[{4}, -x]*(4898880*x*(627 - (348*I)*Pi + 3066*x - (3072*I)*Pi*x + 
          7057*x^2 - (11040*I)*Pi*x^2 + 9460*x^3 - (18216*I)*Pi*x^3 + 
          7298*x^4 - (13860*I)*Pi*x^4 + 2428*x^5 - (3960*I)*Pi*x^5) + 
        1058158080*x*(1 + x)^2*(1 + 2*x)*(1 + 10*x + 10*x^2)*Log[s]) + 
      HPL[{2, 2}, -x]*(2449440*(-60 + 463*x - (348*I)*Pi*x + 2330*x^2 - 
          (552*I)*Pi*x^2 + 4197*x^3 + (300*I)*Pi*x^3 + 4204*x^4 + 
          (1104*I)*Pi*x^4 + 2402*x^5 + (840*I)*Pi*x^5 + 592*x^6 + 
          (240*I)*Pi*x^6) + 88179840*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 
          30*x^3)*Log[s]) + HPL[{2, 1, 1}, -x]*
       ((4898880*I)*(120*I + (75*I)*x + (2994*I)*x^2 + 2664*Pi*x^2 + 
          (9557*I)*x^3 + 11988*Pi*x^3 + (11132*I)*x^4 + 20424*Pi*x^4 + 
          (5854*I)*x^5 + 15540*Pi*x^5 + (1244*I)*x^6 + 4440*Pi*x^6) - 
        352719360*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
      HPL[{1}, -x]^3*(816480*Pi*(120*I + (75*I)*x - 36*Pi*x + (2994*I)*x^2 + 
          552*Pi*x^2 + (9557*I)*x^3 + 2772*Pi*x^3 + (11132*I)*x^4 + 
          4784*Pi*x^4 + (5854*I)*x^5 + 3640*Pi*x^5 + (1244*I)*x^6 + 
          1040*Pi*x^6) - 19595520*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
         HPL[{2}, -x] + (58786560*I)*Pi*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 
          30*x^3)*Log[s]) + HPL[{2}, -x]^2*
       (1224720*(380 - 571*x + (348*I)*Pi*x - 5954*x^2 - (168*I)*Pi*x^2 - 
          14097*x^3 - (3540*I)*Pi*x^3 - 19788*x^4 - (6624*I)*Pi*x^4 - 
          15906*x^5 - (5040*I)*Pi*x^5 - 5216*x^6 - (1440*I)*Pi*x^6) - 
        44089920*x*(1 + x)^2*(-2 + 114*x + 285*x^2 + 190*x^3)*Log[s]) + 
      HPL[{3}, -x]*(-816480*x*(470 + (3762*I)*Pi + 270*Pi^2 + 244*x + 
          (18180*I)*Pi*x + 7164*Pi^2*x - 2473*x^2 + (43110*I)*Pi*x^2 + 
          30078*Pi^2*x^2 - 8184*x^3 + (59520*I)*Pi*x^3 + 50784*Pi^2*x^3 - 
          9870*x^4 + (45600*I)*Pi*x^4 + 38640*Pi^2*x^4 - 4108*x^5 + 
          (14640*I)*Pi*x^5 + 11040*Pi^2*x^5) + 14696640*x*
         (143 - (12*I)*Pi + 370*x - (744*I)*Pi*x + 357*x^2 - 
          (3252*I)*Pi*x^2 - 36*x^3 - (5520*I)*Pi*x^3 - 438*x^4 - 
          (4200*I)*Pi*x^4 - 268*x^5 - (1200*I)*Pi*x^5)*Log[s] - 
        529079040*x*(1 + x)^3*(1 + 5*x + 10*x^2)*Log[s]^2) + 
      HPL[{2, 1}, -x]*(816480*(1604 - (1200*I)*Pi + 3734*x + (2220*I)*Pi*x + 
          378*Pi^2*x - 5900*x^2 + (18840*I)*Pi*x^2 + 6804*Pi^2*x^2 - 
          39895*x^3 + (41100*I)*Pi*x^3 + 27594*Pi^2*x^3 - 48576*x^4 + 
          (55200*I)*Pi*x^4 + 46368*Pi^2*x^4 - 22614*x^5 + (44160*I)*Pi*x^5 + 
          35280*Pi^2*x^5 - 4108*x^6 + (14640*I)*Pi*x^6 + 10080*Pi^2*x^6) + 
        14696640*(40 - 19*x + 934*x^2 + (720*I)*Pi*x^2 + 3015*x^3 + 
          (3240*I)*Pi*x^3 + 3276*x^4 + (5520*I)*Pi*x^4 + 1518*x^5 + 
          (4200*I)*Pi*x^5 + 268*x^6 + (1200*I)*Pi*x^6)*Log[s] + 
        529079040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
      204120*x*Log[s]^2*(-4960 - (5058*I)*Pi - 1815*Pi^2 + (4428*I)*Pi^3 + 
        2518*x + (14292*I)*Pi*x - 174*Pi^2*x + (11448*I)*Pi^3*x + 13958*x^2 + 
        (25920*I)*Pi*x^2 - 7647*Pi^2*x^2 + (16092*I)*Pi^3*x^2 + 6480*x^3 + 
        (12960*I)*Pi*x^3 - 12960*Pi^2*x^3 + (19872*I)*Pi^3*x^3 - 
        4320*Pi^2*x^4 + (15120*I)*Pi^3*x^4 + (4320*I)*Pi^3*x^5 + 
        21384*Zeta[3] + 27216*x*Zeta[3] - 48600*x^2*Zeta[3] - 
        119232*x^3*Zeta[3] - 90720*x^4*Zeta[3] - 25920*x^5*Zeta[3]) - 
      27216*x*Log[s]*(193980 - (13380*I)*Pi - 22025*Pi^2 - (9405*I)*Pi^3 - 
        8196*Pi^4 + 676140*x + (659940*I)*Pi*x - 247540*Pi^2*x - 
        (87930*I)*Pi^3*x - 12288*Pi^4*x + 631200*x^2 + (880590*I)*Pi*x^2 - 
        301250*Pi^2*x^2 - (262935*I)*Pi^3*x^2 + 10272*Pi^4*x^2 + 148860*x^3 + 
        (284040*I)*Pi*x^3 - 131940*Pi^2*x^3 - (294840*I)*Pi^3*x^3 + 
        31464*Pi^4*x^3 - 180*x^4 - 8280*Pi^2*x^4 - (136620*I)*Pi^3*x^4 + 
        23940*Pi^4*x^4 - (24120*I)*Pi^3*x^5 + 6840*Pi^4*x^5 + 
        108900*Zeta[3] + (191160*I)*Pi*Zeta[3] + 1027800*x*Zeta[3] + 
        (771120*I)*Pi*x*Zeta[3] + 2397420*x^2*Zeta[3] + 
        (1940760*I)*Pi*x^2*Zeta[3] + 2352240*x^3*Zeta[3] + 
        (2980800*I)*Pi*x^3*Zeta[3] + 1014120*x^4*Zeta[3] + 
        (2268000*I)*Pi*x^4*Zeta[3] + 144720*x^5*Zeta[3] + 
        (648000*I)*Pi*x^5*Zeta[3]) + HPL[{2}, -x]*
       (19595520*x*(1 + x)^2*(-15 + 66*x + 165*x^2 + 110*x^3)*HPL[{3}, -x] - 
        19595520*x*(1 + x)^2*(1 + 222*x + 555*x^2 + 370*x^3)*
         HPL[{2, 1}, -x] - 2449440*x*(668 + (1056*I)*Pi - 102*Pi^2 - 500*x + 
          (3552*I)*Pi*x + 12*Pi^2*x - 10307*x^2 + (5376*I)*Pi*x^2 + 
          870*Pi^2*x^2 - 12576*x^3 + (4320*I)*Pi*x^3 + 1656*Pi^2*x^3 - 
          4152*x^4 + (1440*I)*Pi*x^4 + 1260*Pi^2*x^4 + 360*Pi^2*x^5)*Log[s] - 
        22044960*x*(-55 + 178*x + 709*x^2 + 720*x^3 + 240*x^4)*Log[s]^2 + 
        529079040*x*(1 + x)^2*Log[s]^3 + 408240*(-360*Pi^2 - 896*x + 
          (1504*I)*Pi*x - 3547*Pi^2*x - (456*I)*Pi^3*x + 1928*x^2 + 
          (10280*I)*Pi*x^2 - 11870*Pi^2*x^2 + (2544*I)*Pi^3*x^2 - 27646*x^3 + 
          (21424*I)*Pi*x^3 - 23065*Pi^2*x^3 + (15096*I)*Pi^3*x^3 - 
          40948*x^4 + (18312*I)*Pi*x^4 - 25552*Pi^2*x^4 + 
          (26496*I)*Pi^3*x^4 - 11560*x^5 + (5664*I)*Pi*x^5 - 14264*Pi^2*x^5 + 
          (20160*I)*Pi^3*x^5 - 3064*Pi^2*x^6 + (5760*I)*Pi^3*x^6 - 
          1224*x*Zeta[3] - 24048*x^2*Zeta[3] - 98424*x^3*Zeta[3] - 
          165600*x^4*Zeta[3] - 126000*x^5*Zeta[3] - 36000*x^6*Zeta[3])) + 
      HPL[{1}, -x]^2*(58786560*x*(1 + x)^2*(-1 + 12*x + 30*x^2 + 20*x^3)*
         HPL[{3}, -x] + 58786560*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
         HPL[{2, 1}, -x] + 7348320*Pi*(40*I - (19*I)*x - 36*Pi*x + 
          (934*I)*x^2 + 120*Pi*x^2 + (3015*I)*x^3 + 828*Pi*x^3 + 
          (3276*I)*x^4 + 1472*Pi*x^4 + (1518*I)*x^5 + 1120*Pi*x^5 + 
          (268*I)*x^6 + 320*Pi*x^6)*Log[s] + (264539520*I)*Pi*x*(1 + x)^2*
         (-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2 + HPL[{2}, -x]*
         ((-2449440*I)*(-120*I - (75*I)*x - (2994*I)*x^2 + 144*Pi*x^2 - 
            (9557*I)*x^3 + 648*Pi*x^3 - (11132*I)*x^4 + 1104*Pi*x^4 - 
            (5854*I)*x^5 + 840*Pi*x^5 - (1244*I)*x^6 + 240*Pi*x^6) - 
          176359680*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
        408240*((1604*I)*Pi + 400*Pi^2 + (3734*I)*Pi*x - 377*Pi^2*x + 
          (138*I)*Pi^3*x - (5900*I)*Pi*x^2 + 7946*Pi^2*x^2 + 
          (204*I)*Pi^3*x^2 - (39895*I)*Pi*x^3 + 28441*Pi^2*x^3 - 
          (186*I)*Pi^3*x^3 - (48576*I)*Pi*x^4 + 33564*Pi^2*x^4 - 
          (552*I)*Pi^3*x^4 - (22614*I)*Pi*x^5 + 17334*Pi^2*x^5 - 
          (420*I)*Pi^3*x^5 - (4108*I)*Pi*x^6 + 3524*Pi^2*x^6 - 
          (120*I)*Pi^3*x^6 + 288*x*Zeta[3] - 8064*x^2*Zeta[3] - 
          38592*x^3*Zeta[3] - 66240*x^4*Zeta[3] - 50400*x^5*Zeta[3] - 
          14400*x^6*Zeta[3])) + HPL[{1}, -x]*
       (29393280*x*(1 + x)^2*(1 + 24*x + 60*x^2 + 40*x^3)*HPL[{2}, -x]^2 - 
        117573120*x*(1 + x)^2*(-9 + 12*x + 30*x^2 + 20*x^3)*HPL[{4}, -x] + 
        58786560*x*(1 + x)^2*(-1 + 12*x + 30*x^2 + 20*x^3)*HPL[{2, 2}, -x] - 
        117573120*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
         HPL[{2, 1, 1}, -x] - 22044960*Pi*x*(55*I + 36*Pi - (178*I)*x + 
          96*Pi*x - (709*I)*x^2 + 144*Pi*x^2 - (720*I)*x^3 + 184*Pi*x^3 - 
          (240*I)*x^4 + 140*Pi*x^4 + 40*Pi*x^5)*Log[s]^2 - 
        (529079040*I)*Pi*x*(1 + x)^2*Log[s]^3 + HPL[{3}, -x]*
         (4898880*(-60 + 463*x - (180*I)*Pi*x + 2330*x^2 - (216*I)*Pi*x^2 + 
            4197*x^3 + (468*I)*Pi*x^3 + 4204*x^4 + (1104*I)*Pi*x^4 + 
            2402*x^5 + (840*I)*Pi*x^5 + 592*x^6 + (240*I)*Pi*x^6) + 
          176359680*x*(1 + x)^2*(-2 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
        HPL[{2, 1}, -x]*(4898880*(120 + 75*x + 2994*x^2 - (288*I)*Pi*x^2 + 
            9557*x^3 - (1296*I)*Pi*x^3 + 11132*x^4 - (2208*I)*Pi*x^4 + 
            5854*x^5 - (1680*I)*Pi*x^5 + 1244*x^6 - (480*I)*Pi*x^6) + 
          352719360*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
        HPL[{2}, -x]*(-816480*(1604 - (240*I)*Pi + 3734*x + (1896*I)*Pi*x + 
            138*Pi^2*x - 5900*x^2 + (7968*I)*Pi*x^2 + 1500*Pi^2*x^2 - 
            39895*x^3 + (11400*I)*Pi*x^3 + 5646*Pi^2*x^3 - 48576*x^4 + 
            (8448*I)*Pi*x^4 + 9384*Pi^2*x^4 - 22614*x^5 + (3648*I)*Pi*x^5 + 
            7140*Pi^2*x^5 - 4108*x^6 + (768*I)*Pi*x^6 + 2040*Pi^2*x^6) + 
          14696640*(-40 + 19*x - 934*x^2 - (144*I)*Pi*x^2 - 3015*x^3 - 
            (648*I)*Pi*x^3 - 3276*x^4 - (1104*I)*Pi*x^4 - 1518*x^5 - 
            (840*I)*Pi*x^5 - 268*x^6 - (240*I)*Pi*x^6)*Log[s] - 
          529079040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
        2449440*Log[s]*(40*Pi^2 + (668*I)*Pi*x - 767*Pi^2*x + 
          (138*I)*Pi^3*x - (500*I)*Pi*x^2 + 374*Pi^2*x^2 + (708*I)*Pi^3*x^2 - 
          (10307*I)*Pi*x^3 + 4399*Pi^2*x^3 + (2082*I)*Pi^3*x^3 - 
          (12576*I)*Pi*x^4 + 4644*Pi^2*x^4 + (3312*I)*Pi^3*x^4 - 
          (4152*I)*Pi*x^5 + 1122*Pi^2*x^5 + (2520*I)*Pi^3*x^5 - 
          268*Pi^2*x^6 + (720*I)*Pi^3*x^6 + 288*x*Zeta[3] - 
          3312*x^2*Zeta[3] - 17208*x^3*Zeta[3] - 29808*x^4*Zeta[3] - 
          22680*x^5*Zeta[3] - 6480*x^6*Zeta[3]) + 
        27216*(8020*Pi^2 + (1200*I)*Pi^3 + (13440*I)*Pi*x + 49050*Pi^2*x + 
          (18735*I)*Pi^3*x - 522*Pi^4*x - (28920*I)*Pi*x^2 + 55860*Pi^2*x^2 + 
          (43230*I)*Pi^3*x^2 + 16812*Pi^4*x^2 + (414690*I)*Pi*x^3 - 
          269715*Pi^2*x^3 + (44205*I)*Pi^3*x^3 + 79830*Pi^4*x^3 + 
          (614220*I)*Pi*x^4 - 355200*Pi^2*x^4 + (28920*I)*Pi^3*x^4 + 
          136896*Pi^4*x^4 + (173400*I)*Pi*x^5 - 82290*Pi^2*x^5 + 
          (22020*I)*Pi^3*x^5 + 104160*Pi^4*x^5 + 20540*Pi^2*x^6 + 
          (10920*I)*Pi^3*x^6 + 29760*Pi^4*x^6 - 10800*Zeta[3] - 
          96840*x*Zeta[3] - (14040*I)*Pi*x*Zeta[3] - 958320*x^2*Zeta[3] - 
          (2160*I)*Pi*x^2*Zeta[3] - 2475720*x^3*Zeta[3] + 
          (102600*I)*Pi*x^3*Zeta[3] - 2760480*x^4*Zeta[3] + 
          (198720*I)*Pi*x^4*Zeta[3] - 1486080*x^5*Zeta[3] + 
          (151200*I)*Pi*x^5*Zeta[3] - 330480*x^6*Zeta[3] + 
          (43200*I)*Pi*x^6*Zeta[3])) + 126*x*(74996800 + (7916400*I)*Pi - 
        2467680*Pi^2 - (1311660*I)*Pi^3 - 467181*Pi^4 - (99144*I)*Pi^5 + 
        194188640*x + (164792880*I)*Pi*x - 68678580*Pi^2*x - 
        (29133000*I)*Pi^3*x + 5155542*Pi^4*x + (1271376*I)*Pi^5*x + 
        141638560*x^2 + (192467520*I)*Pi*x^2 - 71624940*Pi^2*x^2 - 
        (71712000*I)*Pi^3*x^2 + 18195651*Pi^4*x^2 + (6514344*I)*Pi^5*x^2 + 
        22377600*x^3 + (42249600*I)*Pi*x^3 - 5562000*Pi^2*x^3 - 
        (68597280*I)*Pi^3*x^3 + 18844272*Pi^4*x^3 + (11267424*I)*Pi^5*x^3 - 
        69120*x^4 - (38880*I)*Pi*x^4 + 8143200*Pi^2*x^4 - 
        (27792720*I)*Pi^3*x^4 + 6062904*Pi^4*x^4 + (8573040*I)*Pi^5*x^4 - 
        (4436640*I)*Pi^3*x^5 - 208656*Pi^4*x^5 + (2449440*I)*Pi^5*x^5 - 
        75543840*Zeta[3] - (35497440*I)*Pi*Zeta[3] - 17800560*Pi^2*Zeta[3] - 
        132619680*x*Zeta[3] - (136779840*I)*Pi*x*Zeta[3] - 
        74792160*Pi^2*x*Zeta[3] + 80015040*x^2*Zeta[3] - 
        (287478720*I)*Pi*x^2*Zeta[3] - 194160240*Pi^2*x^2*Zeta[3] + 
        211896000*x^3*Zeta[3] - (385689600*I)*Pi*x^3*Zeta[3] - 
        300464640*Pi^2*x^3*Zeta[3] + 114190560*x^4*Zeta[3] - 
        (295488000*I)*Pi*x^4*Zeta[3] - 228614400*Pi^2*x^4*Zeta[3] + 
        26619840*x^5*Zeta[3] - (94867200*I)*Pi*x^5*Zeta[3] - 
        65318400*Pi^2*x^5*Zeta[3] + 44649792*Zeta[5] - 78662016*x*Zeta[5] - 
        711177408*x^2*Zeta[5] - 1287705600*x^3*Zeta[5] - 
        979776000*x^4*Zeta[5] - 279936000*x^5*Zeta[5])) + 
    HPL[{1}, -x]*(58786560*x*(1 + x)^2*(-16 + 42*x + 105*x^2 + 70*x^3)*
       HPL[{5}, -x] - 19595520*x*(1 + x)^2*(1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{2, 3}, -x] + 58786560*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*
       HPL[{3, 2}, -x] - (117573120*I)*Pi*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 
        80*x^3)*HPL[{2, 1, 1}, -x] - 19595520*x*(1 + x)^2*
       (-1 + 48*x + 120*x^2 + 80*x^3)*HPL[{2, 1, 2}, -x] - 
      58786560*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*
       HPL[{2, 2, 1}, -x] + HPL[{4}, -x]*
       (4898880*(200 - 667*x + (288*I)*Pi*x - 530*x^2 - (144*I)*Pi*x^2 + 
          2551*x^3 - (2952*I)*Pi*x^3 + 2828*x^4 - (5520*I)*Pi*x^4 + 358*x^5 - 
          (4200*I)*Pi*x^5 - 252*x^6 - (1200*I)*Pi*x^6) + 
        352719360*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]) + 
      HPL[{2}, -x]^2*((1224720*I)*(120*I + (75*I)*x - 48*Pi*x + 
          (2994*I)*x^2 + 1776*Pi*x^2 + (9557*I)*x^3 + 8376*Pi*x^3 + 
          (11132*I)*x^4 + 14352*Pi*x^4 + (5854*I)*x^5 + 10920*Pi*x^5 + 
          (1244*I)*x^6 + 3120*Pi*x^6) - 88179840*x*(1 + x)^2*
         (-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + HPL[{2, 2}, -x]*
       (2449440*(120 + 75*x + (48*I)*Pi*x + 2994*x^2 - (912*I)*Pi*x^2 + 
          9557*x^3 - (4488*I)*Pi*x^3 + 11132*x^4 - (7728*I)*Pi*x^4 + 
          5854*x^5 - (5880*I)*Pi*x^5 + 1244*x^6 - (1680*I)*Pi*x^6) + 
        176359680*x*(1 + x)^2*(-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
      HPL[{2, 1}, -x]*(4898880*Pi*(120*I + (75*I)*x - 36*Pi*x + 
          (2994*I)*x^2 + 552*Pi*x^2 + (9557*I)*x^3 + 2772*Pi*x^3 + 
          (11132*I)*x^4 + 4784*Pi*x^4 + (5854*I)*x^5 + 3640*Pi*x^5 + 
          (1244*I)*x^6 + 1040*Pi*x^6) + (352719360*I)*Pi*x*(1 + x)^2*
         (-1 + 18*x + 45*x^2 + 30*x^3)*Log[s]) + 
      HPL[{3}, -x]*(-816480*(-1604 + (1080*I)*Pi - 3734*x - (3120*I)*Pi*x - 
          930*Pi^2*x + 5900*x^2 + (2832*I)*Pi*x^2 + 228*Pi^2*x^2 + 
          39895*x^3 + (29088*I)*Pi*x^3 + 8466*Pi^2*x^3 + 48576*x^4 + 
          (33744*I)*Pi*x^4 + 16008*Pi^2*x^4 + 22614*x^5 + (12912*I)*Pi*x^5 + 
          12180*Pi^2*x^5 + 4108*x^6 + (1272*I)*Pi*x^6 + 3480*Pi^2*x^6) + 
        14696640*(40 - 19*x + (48*I)*Pi*x + 934*x^2 - (120*I)*Pi*x^2 + 
          3015*x^3 - (924*I)*Pi*x^3 + 3276*x^4 - (1656*I)*Pi*x^4 + 1518*x^5 - 
          (1260*I)*Pi*x^5 + 268*x^6 - (360*I)*Pi*x^6)*Log[s] + 
        529079040*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2) + 
      (88179840*I)*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2*
       (Pi^3 + (6*I)*Zeta[3]) + 489888*Log[s]*((200*I)*Pi^3 - (95*I)*Pi^3*x - 
        174*Pi^4*x + (4670*I)*Pi^3*x^2 + 600*Pi^4*x^2 + (15075*I)*Pi^3*x^3 + 
        4092*Pi^4*x^3 + (16380*I)*Pi^3*x^4 + 7268*Pi^4*x^4 + 
        (7590*I)*Pi^3*x^5 + 5530*Pi^4*x^5 + (1340*I)*Pi^3*x^6 + 
        1580*Pi^4*x^6 - 1200*Zeta[3] + 570*x*Zeta[3] - (720*I)*Pi*x*Zeta[3] - 
        28020*x^2*Zeta[3] - (7920*I)*Pi*x^2*Zeta[3] - 90450*x^3*Zeta[3] - 
        (29880*I)*Pi*x^3*Zeta[3] - 98280*x^4*Zeta[3] - 
        (49680*I)*Pi*x^4*Zeta[3] - 45540*x^5*Zeta[3] - 
        (37800*I)*Pi*x^5*Zeta[3] - 8040*x^6*Zeta[3] - (10800*I)*Pi*x^6*
         Zeta[3]) + HPL[{2}, -x]*(-19595520*x*(1 + x)^2*
         (-1 + 90*x + 225*x^2 + 150*x^3)*HPL[{3}, -x] + 
        19595520*x*(1 + x)^2*(-1 + 48*x + 120*x^2 + 80*x^3)*HPL[{2, 1}, -x] - 
        14696640*Pi*(40*I - (19*I)*x - 36*Pi*x + (934*I)*x^2 + 120*Pi*x^2 + 
          (3015*I)*x^3 + 828*Pi*x^3 + (3276*I)*x^4 + 1472*Pi*x^4 + 
          (1518*I)*x^5 + 1120*Pi*x^5 + (268*I)*x^6 + 320*Pi*x^6)*Log[s] - 
        (529079040*I)*Pi*x*(1 + x)^2*(-1 + 6*x + 15*x^2 + 10*x^3)*Log[s]^2 + 
        816480*((-1604*I)*Pi - 400*Pi^2 - (3734*I)*Pi*x + 377*Pi^2*x - 
          (186*I)*Pi^3*x + (5900*I)*Pi*x^2 - 7946*Pi^2*x^2 + 
          (420*I)*Pi^3*x^2 + (39895*I)*Pi*x^3 - 28441*Pi^2*x^3 + 
          (3378*I)*Pi^3*x^3 + (48576*I)*Pi*x^4 - 33564*Pi^2*x^4 + 
          (6072*I)*Pi^3*x^4 + (22614*I)*Pi*x^5 - 17334*Pi^2*x^5 + 
          (4620*I)*Pi^3*x^5 + (4108*I)*Pi*x^6 - 3524*Pi^2*x^6 + 
          (1320*I)*Pi^3*x^6 + 4320*x^2*Zeta[3] + 19440*x^3*Zeta[3] + 
          33120*x^4*Zeta[3] + 25200*x^5*Zeta[3] + 7200*x^6*Zeta[3])) + 
      13608*((16040*I)*Pi^3 + 3320*Pi^4 + (37340*I)*Pi^3*x - 1027*Pi^4*x + 
        (660*I)*Pi^5*x - (59000*I)*Pi^3*x^2 + 84574*Pi^4*x^2 - 
        (2280*I)*Pi^5*x^2 - (398950*I)*Pi^3*x^3 + 283763*Pi^4*x^3 - 
        (15540*I)*Pi^5*x^3 - (485760*I)*Pi^3*x^4 + 335460*Pi^4*x^4 - 
        (27600*I)*Pi^5*x^4 - (226140*I)*Pi^3*x^5 + 177762*Pi^4*x^5 - 
        (21000*I)*Pi^5*x^5 - (41080*I)*Pi^3*x^6 + 37492*Pi^4*x^6 - 
        (6000*I)*Pi^5*x^6 - 96240*Zeta[3] + (21600*I)*Pi*Zeta[3] - 
        224040*x*Zeta[3] - (214200*I)*Pi*x*Zeta[3] - 42840*Pi^2*x*Zeta[3] + 
        354000*x^2*Zeta[3] - (907920*I)*Pi*x^2*Zeta[3] - 
        185040*Pi^2*x^2*Zeta[3] + 2393700*x^3*Zeta[3] - 
        (1695240*I)*Pi*x^3*Zeta[3] - 489960*Pi^2*x^3*Zeta[3] + 
        2914560*x^4*Zeta[3] - (1982880*I)*Pi*x^4*Zeta[3] - 
        761760*Pi^2*x^4*Zeta[3] + 1356840*x^5*Zeta[3] - 
        (1332720*I)*Pi*x^5*Zeta[3] - 579600*Pi^2*x^5*Zeta[3] + 
        246480*x^6*Zeta[3] - (371520*I)*Pi*x^6*Zeta[3] - 
        165600*Pi^2*x^6*Zeta[3] + 69120*x*Zeta[5] - 328320*x^2*Zeta[5] - 
        2030400*x^3*Zeta[5] - 3576960*x^4*Zeta[5] - 2721600*x^5*Zeta[5] - 
             777600*x^6*Zeta[5])))/(7348320*x*(1 + x)^2);


==> anc/pt4L3ppmmHardEu.m <==
HppmmEu[0]=1;

HppmmEu[1]=(-67 + 12*Pi^2 + HPL[{0}, x]*(33 - 18*Log[-(s/\[Mu]^2)]) +
            33*Log[-(s/\[Mu]^2)] - 18*Log[-(s/\[Mu]^2)]^2)/9;

HppmmEu[2]= (-55465 + 1005*Pi^2 + 333*Pi^4 - 106430*x + 15510*Pi^2*x + 1584*Pi^4*x -
   46375*x^2 + 6405*Pi^2*x^2 + 4464*Pi^4*x^2 + 4680*x^3 - 9450*Pi^2*x^3 + 
   7038*Pi^4*x^3 + 90*x^4 - 5400*Pi^2*x^4 + 5355*Pi^4*x^4 + 1530*Pi^4*x^5 - 
   6480*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-4}, x] + 
   90*(1 + x)^2*(-11 + 60*x + 60*x^2)*HPL[{0}, x]^3 + 
   135*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^4 + 
   HPL[{-3}, x]*(-540*(1 + x)^2*(-11 + 60*x + 60*x^2) + 
     3240*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-1}, x] + 
     3240*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]) + 
   HPL[{-2}, x]*(-540*Pi^2*x*(1 + x)^2*(6 + 15*x + 10*x^2) + 
     540*(1 + x)^2*(-11 + 60*x + 60*x^2)*HPL[{0}, x] - 
     3240*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-1}, x]*HPL[{0}, x]) + 
   HPL[{-1}, x]^2*(810*Pi^2*x*(1 + x)^2*(6 + 15*x + 10*x^2) + 
     810*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^2) - 
   3240*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -1}, x] - 
   1620*Pi^2*(1 + x)^2*Log[-(s/\[Mu]^2)]^2 - 
   3960*(1 + x)^2*Log[-(s/\[Mu]^2)]^3 + 1620*(1 + x)^2*Log[-(s/\[Mu]^2)]^4 + 
   HPL[{0}, x]^2*(270*x*(75 + 12*Pi^2 + 90*x + 54*Pi^2*x + 30*x^2 + 
       92*Pi^2*x^2 + 70*Pi^2*x^3 + 20*Pi^2*x^4) - 
     5940*(1 + x)^2*Log[-(s/\[Mu]^2)] + 1620*(1 + x)^2*Log[-(s/\[Mu]^2)]^2) + 
   15840*Zeta[3] - 720*x*Zeta[3] - 81360*x^2*Zeta[3] - 97200*x^3*Zeta[3] - 
   32400*x^4*Zeta[3] - 30*(1 + x)^2*Log[-(s/\[Mu]^2)]*
    (-1078 + 33*Pi^2 + 108*Zeta[3]) + HPL[{-1}, x]*
    (-1080*Pi^2*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x] - 
     270*(1 + x)^2*(-11 + 60*x + 60*x^2)*HPL[{0}, x]^2 - 
     540*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^3 - 
     270*(1 + x)^2*(-11*Pi^2 + 60*Pi^2*x + 60*Pi^2*x^2 - 72*x*Zeta[3] - 
       180*x^2*Zeta[3] - 120*x^3*Zeta[3])) + 
   HPL[{0}, x]*(3240*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-2, -1}, x] - 
     1620*Pi^2*(1 + x)^2*Log[-(s/\[Mu]^2)] - 8910*(1 + x)^2*
      Log[-(s/\[Mu]^2)]^2 + 3240*(1 + x)^2*Log[-(s/\[Mu]^2)]^3 + 
     30*(1 + x)*(674 - 33*Pi^2 + 1214*x + 327*Pi^2*x + 270*x^2 + 
       720*Pi^2*x^2 + 360*Pi^2*x^3 - 54*Zeta[3] - 702*x*Zeta[3] - 
       2268*x^2*Zeta[3] - 2700*x^3*Zeta[3] - 1080*x^4*Zeta[3])))/
(810*(1 + x)^2);

HppmmEu[3]=-(-102876480*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-6}, x] +
    7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3}, x]^2 + 
    61236*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^6 + 
    HPL[{-5}, x]*(2449440*x*(1 + x)^2*(44 - 30*x + 15*x^2 + 100*x^3) + 
      51438240*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-1}, x] + 
      14696640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]) + 
    HPL[{-1}, x]^4*(306180*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2) + 
      306180*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^2) + 
    HPL[{-2}, x]^2*(-1224720*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2) - 
      612360*x*(1 + x)^2*(11 + 324*x + 900*x^2 + 620*x^3)*HPL[{0}, x] + 
      1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^2) - 
    22044960*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-5, -1}, x] + 
    7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-4, -2}, x] - 
    1224720*x*(1 + x)^2*(11 + 888*x + 2400*x^2 + 1600*x^3)*HPL[{-4, -1}, x] - 
    1224720*x*(1 + x)^2*(11 + 324*x + 900*x^2 + 620*x^3)*HPL[{-3, -2}, x] - 
    36741600*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-4, -1, -1}, x] - 
    7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -2, -1}, x] - 
    7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -1, -2}, x] - 
    1224720*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 220*x^3)*
     HPL[{-3, -1, -1}, x] - 3674160*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
     HPL[{-2, -1, -1}, x] - 14696640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
     HPL[{-3, -1, -1, -1}, x] - 34020*(523 + 36*Pi^2)*x*(1 + x)^2*
     Log[-(s/\[Mu]^2)]^4 - 2245320*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^5 + 
    1224720*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^6 + 
    HPL[{0}, x]^5*(-10206*x^2*(1 + x)^2*(-294 - 195*x + 110*x^2) + 
      306180*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]) + 
    HPL[{-3, -1}, x]*(1224720*(-108 - 177*x - 300*x^2 + 24*Pi^2*x^2 - 
        243*x^3 + 108*Pi^2*x^3 + 393*x^4 + 184*Pi^2*x^4 + 732*x^5 + 
        140*Pi^2*x^5 + 297*x^6 + 40*Pi^2*x^6) - 13471920*x^2*(1 + x)^2*
       (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)] - 7348320*x^2*(1 + x)^2*
       (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]^2) + 
    HPL[{0}, x]^4*(51030*x^2*(130 + 42*Pi^2 - 378*x + 189*Pi^2*x - 1218*x^2 + 
        322*Pi^2*x^2 - 1052*x^3 + 245*Pi^2*x^3 - 297*x^4 + 70*Pi^2*x^4) + 
      51030*x*(1 + x)^2*(-44 + 306*x + 405*x^2 + 110*x^3)*Log[-(s/\[Mu]^2)] + 
      306180*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]^2) + 
    HPL[{-4}, x]*(612360*x*(151 + 532*x + 72*Pi^2*x + 2443*x^2 + 
        324*Pi^2*x^2 + 4782*x^3 + 552*Pi^2*x^3 + 3968*x^4 + 420*Pi^2*x^4 + 
        1188*x^5 + 120*Pi^2*x^5) - 7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-2}, x] - 7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-1}, x]^2 + 11022480*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{0}, x]^2 + HPL[{-1}, x]*(-2449440*x*(1 + x)^2*
         (11 + 42*x + 150*x^2 + 130*x^3) - 22044960*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*HPL[{0}, x]) - 26943840*x^2*(1 + x)^2*
       (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)] - 14696640*x^2*(1 + x)^2*
       (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]^2 + 
      HPL[{0}, x]*(-1224720*x*(1 + x)^2*(77 + 228*x + 660*x^2 + 520*x^3) - 
        14696640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)])) - 
    45360*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^3*(-2201 + 132*Pi^2 + 162*Zeta[3]) + 
    1224720*x*(1 + x)^2*HPL[{-2, -1}, x]*(11*Pi^2 + 218*Pi^2*x + 
      575*Pi^2*x^2 + 390*Pi^2*x^3 - 36*x*Zeta[3] - 90*x^2*Zeta[3] - 
      60*x^3*Zeta[3]) + 2268*x*Log[-(s/\[Mu]^2)]^2*(-58865 + 7035*Pi^2 + 
      171*Pi^4 - 113230*x + 27570*Pi^2*x + 1260*Pi^4*x - 49775*x^2 + 
      12435*Pi^2*x^2 + 4302*Pi^4*x^2 + 4680*x^3 - 9450*Pi^2*x^3 + 
      7038*Pi^4*x^3 + 90*x^4 - 5400*Pi^2*x^4 + 5355*Pi^4*x^4 + 
      1530*Pi^4*x^5 + 21780*Zeta[3] + 11160*x*Zeta[3] - 75420*x^2*Zeta[3] - 
      97200*x^3*Zeta[3] - 32400*x^4*Zeta[3]) + 
    HPL[{-1}, x]^3*(-612360*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{0}, x] - 102060*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 220*x^3)*
       HPL[{0}, x]^2 - 204120*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{0}, x]^3 - 102060*x*(1 + x)^2*(11*Pi^2 + 252*Pi^2*x + 
        450*Pi^2*x^2 + 220*Pi^2*x^3 - 144*x*Zeta[3] - 360*x^2*Zeta[3] - 
        240*x^3*Zeta[3])) + HPL[{0}, x]^2*
     (3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -1}, x] - 
      3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-2, -1, -1}, x] + 
      306180*x*(-85 - 4*Pi^2 - 20*x + 16*Pi^2*x + 95*x^2 + 104*Pi^2*x^2 + 
        60*x^3 + 184*Pi^2*x^3 + 140*Pi^2*x^4 + 40*Pi^2*x^5)*
       Log[-(s/\[Mu]^2)]^2 - 13471920*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^3 + 
      3674160*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^4 + HPL[{-2, -1}, x]*
       (6735960*x*(1 + x)^2*(1 + 36*x + 90*x^2 + 60*x^3) + 
        7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]) + 
      1134*x*(-27610 - 440510*x - 10350*Pi^2*x + 3186*Pi^4*x - 551410*x^2 - 
        113940*Pi^2*x^2 + 14337*Pi^4*x^2 - 219780*x^3 - 236790*Pi^2*x^3 + 
        24426*Pi^4*x^3 - 189360*Pi^2*x^4 + 18585*Pi^4*x^4 - 53460*Pi^2*x^5 + 
        5310*Pi^4*x^5 + 5940*Zeta[3] - 169560*x*Zeta[3] - 
        859140*x^2*Zeta[3] - 1542240*x^3*Zeta[3] - 1215000*x^4*Zeta[3] - 
        356400*x^5*Zeta[3]) + 34020*x*Log[-(s/\[Mu]^2)]*
       (2822 - 132*Pi^2 + 9199*x + 852*Pi^2*x + 7412*x^2 + 3810*Pi^2*x^2 + 
        1530*x^3 + 5196*Pi^2*x^3 + 3030*Pi^2*x^4 + 660*Pi^2*x^5 - 
        108*Zeta[3] - 1512*x*Zeta[3] - 5940*x^2*Zeta[3] - 9936*x^3*Zeta[3] - 
        7560*x^4*Zeta[3] - 2160*x^5*Zeta[3])) + 
    HPL[{0}, x]^3*(-1224720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-2, -1}, x] + 34020*x*(-121 + 1768*x + 216*Pi^2*x + 3479*x^2 + 
        972*Pi^2*x^2 + 2520*x^3 + 1656*Pi^2*x^3 + 660*x^4 + 1260*Pi^2*x^4 + 
        360*Pi^2*x^5)*Log[-(s/\[Mu]^2)] + 816480*x*(1 + x)^2*
       (-11 + 15*x + 15*x^2)*Log[-(s/\[Mu]^2)]^2 + 1224720*x*(1 + x)^2*
       Log[-(s/\[Mu]^2)]^3 - 11340*x*(-1043 - 66*Pi^2 + 4250*x - 996*Pi^2*x + 
        30475*x^2 - 2604*Pi^2*x^2 + 36918*x^3 - 2364*Pi^2*x^3 + 13266*x^4 - 
        570*Pi^2*x^4 + 120*Pi^2*x^5 - 648*x*Zeta[3] - 2916*x^2*Zeta[3] - 
        4968*x^3*Zeta[3] - 3780*x^4*Zeta[3] - 1080*x^5*Zeta[3])) + 
    HPL[{-3}, x]*(1224720*x*(1 + x)^2*(11 + 324*x + 900*x^2 + 620*x^3)*
       HPL[{-2}, x] + 2449440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-1}, x]^3 - 4898880*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{0}, x]^3 + HPL[{-1}, x]^2*(-612360*x*(1 + x)^2*
         (11 + 252*x + 450*x^2 + 220*x^3) + 3674160*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*HPL[{0}, x]) - 7348320*x^2*(1 + x)^2*
       (6 + 15*x + 10*x^2)*HPL[{-2, -1}, x] - 2245320*x*(1 + x)^2*
       (-11 + 60*x + 60*x^2)*Log[-(s/\[Mu]^2)] - 1224720*x*(1 + x)^2*
       (-11 + 60*x + 60*x^2)*Log[-(s/\[Mu]^2)]^2 + 
      HPL[{0}, x]^2*(3674160*x*(1 + x)^3*(11 + 45*x + 110*x^2) + 
        7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]) + 
      HPL[{0}, x]*(-408240*x*(166 + 722*x + 144*Pi^2*x + 2470*x^2 + 
          648*Pi^2*x^2 + 4104*x^3 + 1104*Pi^2*x^3 + 3126*x^4 + 840*Pi^2*x^4 + 
          891*x^5 + 240*Pi^2*x^5) + 1224720*x*(1 + x)^3*(11 - 5*x + 110*x^2)*
         Log[-(s/\[Mu]^2)] + 7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
         Log[-(s/\[Mu]^2)]^2) + HPL[{-1}, x]*
       (1224720*(108 + 177*x + 300*x^2 + 12*Pi^2*x^2 + 243*x^3 + 
          54*Pi^2*x^3 - 393*x^4 + 92*Pi^2*x^4 - 732*x^5 + 70*Pi^2*x^5 - 
          297*x^6 + 20*Pi^2*x^6) + 3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
         HPL[{0}, x]^2 + 13471920*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
         Log[-(s/\[Mu]^2)] + 7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
         Log[-(s/\[Mu]^2)]^2 + HPL[{0}, x]*(1224720*x*(1 + x)^2*
           (11 + 78*x + 195*x^2 + 150*x^3) + 7348320*x^2*(1 + x)^2*
           (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)])) + 
      68040*x*(-2987 + 165*Pi^2 + 1937*x + 2742*Pi^2*x + 30241*x^2 + 
        11559*Pi^2*x^2 + 37008*x^3 + 20172*Pi^2*x^3 + 13266*x^4 + 
        15810*Pi^2*x^4 + 4620*Pi^2*x^5 + 648*x*Zeta[3] + 2916*x^2*Zeta[3] + 
        4968*x^3*Zeta[3] + 3780*x^4*Zeta[3] + 1080*x^5*Zeta[3])) + 
    HPL[{-1}, x]^2*(459270*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^4 - 
      7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -1}, x] + 
      3367980*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)] + 
      1837080*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]^2 + 
      HPL[{0}, x]^3*(-102060*x*(1 + x)^2*(11 - 66*x + 15*x^2 + 70*x^3) + 
        1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]) + 
      HPL[{0}, x]^2*(306180*(108 + 177*x + 300*x^2 + 12*Pi^2*x^2 + 243*x^3 + 
          54*Pi^2*x^3 - 393*x^4 + 92*Pi^2*x^4 - 732*x^5 + 70*Pi^2*x^5 - 
          297*x^6 + 20*Pi^2*x^6) + 3367980*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
         Log[-(s/\[Mu]^2)] + 1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
         Log[-(s/\[Mu]^2)]^2) + 30618*(1080*Pi^2 + 1770*Pi^2*x + 
        3000*Pi^2*x^2 + 18*Pi^4*x^2 + 2430*Pi^2*x^3 + 81*Pi^4*x^3 - 
        3930*Pi^2*x^4 + 138*Pi^4*x^4 - 7320*Pi^2*x^5 + 105*Pi^4*x^5 - 
        2970*Pi^2*x^6 + 30*Pi^4*x^6 - 220*x*Zeta[3] - 5480*x^2*Zeta[3] - 
        19300*x^3*Zeta[3] - 27440*x^4*Zeta[3] - 17800*x^5*Zeta[3] - 
        4400*x^6*Zeta[3]) + HPL[{0}, x]*(7348320*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*HPL[{-2, -1}, x] + 1837080*Pi^2*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)] + 306180*x^2*(1 + x)^2*
         (106*Pi^2 + 145*Pi^2*x + 50*Pi^2*x^2 - 72*Zeta[3] - 180*x*Zeta[3] - 
          120*x^2*Zeta[3]))) + HPL[{-2}, x]*
     (612360*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 220*x^3)*HPL[{-1}, x]^2*
       HPL[{0}, x] - 2449440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-1}, x]^3*
       HPL[{0}, x] - 204120*x*(1 + x)^2*(55 + 264*x + 840*x^2 + 620*x^3)*
       HPL[{0}, x]^3 + 1224720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{0}, x]^4 + 7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-3, -1}, x] - 2245320*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       Log[-(s/\[Mu]^2)] - 1224720*Pi^2*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       Log[-(s/\[Mu]^2)]^2 + HPL[{0}, x]^2*
       (102060*x*(1 + x)^2*(211 + 870*x + 180*Pi^2*x + 600*x^2 + 
          450*Pi^2*x^2 + 300*Pi^2*x^3) + 1224720*x*(1 + x)^2*
         (-11 + 60*x + 60*x^2)*Log[-(s/\[Mu]^2)]) + 
      HPL[{-1}, x]*(-612360*Pi^2*x*(1 + x)^2*(11 + 112*x + 250*x^2 + 
          160*x^3) - 1224720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
         HPL[{0}, x]^3 + HPL[{0}, x]^2*(-1224720*x^2*(1 + x)^2*
           (36 + 45*x + 20*x^2) - 7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
           Log[-(s/\[Mu]^2)]) + HPL[{0}, x]*
         (1224720*(-108 - 177*x - 300*x^2 + 6*Pi^2*x^2 - 243*x^3 + 
            27*Pi^2*x^3 + 393*x^4 + 46*Pi^2*x^4 + 732*x^5 + 35*Pi^2*x^5 + 
            297*x^6 + 10*Pi^2*x^6) - 13471920*x^2*(1 + x)^2*
           (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)] - 7348320*x^2*(1 + x)^2*
           (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]^2)) + 
      20412*(1 + x)^2*(1080*Pi^2 + 365*Pi^2*x + 3850*Pi^2*x^2 + 
        186*Pi^4*x^2 + 6580*Pi^2*x^3 + 465*Pi^4*x^3 + 2970*Pi^2*x^4 + 
        310*Pi^4*x^4 - 1320*x*Zeta[3] - 720*x^2*Zeta[3] + 9000*x^3*Zeta[3] + 
        8400*x^4*Zeta[3]) + HPL[{0}, x]*(7348320*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*HPL[{-2, -1}, x] - 204120*x*(1 + x)^2*
         (121 - 660*x + 36*Pi^2*x - 660*x^2 + 90*Pi^2*x^2 + 60*Pi^2*x^3)*
         Log[-(s/\[Mu]^2)] + 1224720*x*(1 + x)^2*(-11 + 60*x + 60*x^2)*
         Log[-(s/\[Mu]^2)]^2 - 68040*x*(-2987 + 132*Pi^2 + 1937*x + 
          2586*Pi^2*x + 30241*x^2 + 10851*Pi^2*x^2 + 37008*x^3 + 
          18522*Pi^2*x^3 + 13266*x^4 + 14175*Pi^2*x^4 + 4050*Pi^2*x^5 - 
          648*x*Zeta[3] - 2916*x^2*Zeta[3] - 4968*x^3*Zeta[3] - 
          3780*x^4*Zeta[3] - 1080*x^5*Zeta[3]))) + 
    126*x*Log[-(s/\[Mu]^2)]*(-1836650 - 127815*Pi^2 + 5643*Pi^4 - 3524800*x + 
      189870*Pi^2*x + 41580*Pi^4*x - 1536680*x^2 + 50385*Pi^2*x^2 + 
      141966*Pi^4*x^2 + 154440*x^3 - 311850*Pi^2*x^3 + 232254*Pi^4*x^3 + 
      2970*x^4 - 178200*Pi^2*x^4 + 176715*Pi^4*x^4 + 50490*Pi^4*x^5 + 
      898560*Zeta[3] + 6480*Pi^2*Zeta[3] + 727920*x*Zeta[3] + 
      12960*Pi^2*x*Zeta[3] - 2309040*x^2*Zeta[3] + 6480*Pi^2*x^2*Zeta[3] - 
      3207600*x^3*Zeta[3] - 1069200*x^4*Zeta[3] - 233280*Zeta[5] - 
      466560*x*Zeta[5] - 233280*x^2*Zeta[5]) + 
    x*(600823405 - 12469170*Pi^2 - 5458320*Pi^4 - 89388*Pi^6 + 1050779450*x - 
      323225700*Pi^2*x - 28590030*Pi^4*x + 130320*Pi^6*x + 295267105*x^2 - 
      149807910*Pi^2*x^2 - 79880472*Pi^4*x^2 + 1301544*Pi^6*x^2 - 
      158510520*x^3 + 231336000*Pi^2*x^3 - 110704482*Pi^4*x^3 + 
      2369736*Pi^6*x^3 - 3821580*x^4 + 162547560*Pi^2*x^4 - 
      71591688*Pi^4*x^4 + 1803060*Pi^6*x^4 - 17176698*Pi^4*x^5 + 
      515160*Pi^6*x^5 - 764036280*Zeta[3] - 35176680*Pi^2*Zeta[3] - 
      1660342320*x*Zeta[3] - 288353520*Pi^2*x*Zeta[3] - 
      358653960*x^2*Zeta[3] - 1126402200*Pi^2*x^2*Zeta[3] + 
      818725320*x^3*Zeta[3] - 2006091360*Pi^2*x^3*Zeta[3] + 
      388236240*x^4*Zeta[3] - 1610506800*Pi^2*x^4*Zeta[3] - 
      477640800*Pi^2*x^5*Zeta[3] + 13880160*Zeta[3]^2 + 
      49805280*x*Zeta[3]^2 + 113082480*x^2*Zeta[3]^2 + 
      169011360*x^3*Zeta[3]^2 + 128595600*x^4*Zeta[3]^2 + 
      36741600*x^5*Zeta[3]^2 - 15717240*Zeta[5] - 1354132080*x*Zeta[5] - 
      5196282840*x^2*Zeta[5] - 7740230400*x^3*Zeta[5] - 
      5229554400*x^4*Zeta[5] - 1347192000*x^5*Zeta[5]) + 
    HPL[{0}, x]*(-22044960*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-4, -1}, x] - 14696640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-3, -2}, x] - 22044960*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-3, -1, -1}, x] - 14696640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{-2, -2, -1}, x] + 1224720*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 
        220*x^3)*HPL[{-2, -1, -1}, x] + 14696640*x^2*(1 + x)^2*
       (6 + 15*x + 10*x^2)*HPL[{-2, -1, -1, -1}, x] - 
      102060*(389 + 24*Pi^2)*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^3 - 
      8981280*x*(1 + x)^2*Log[-(s/\[Mu]^2)]^4 + 3674160*x*(1 + x)^2*
       Log[-(s/\[Mu]^2)]^5 + HPL[{-3, -1}, x]*
       (-1224720*x*(1 + x)^2*(11 + 78*x + 195*x^2 + 150*x^3) - 
        7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]) + 
      HPL[{-2, -1}, x]*(-1224720*(-108 - 177*x - 300*x^2 + 12*Pi^2*x^2 - 
          243*x^3 + 54*Pi^2*x^3 + 393*x^4 + 92*Pi^2*x^4 + 732*x^5 + 
          70*Pi^2*x^5 + 297*x^6 + 20*Pi^2*x^6) + 13471920*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)] + 7348320*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]^2) - 
      102060*x*(1 + x)*Log[-(s/\[Mu]^2)]^2*(-1803 + 110*Pi^2 - 2163*x - 
        130*Pi^2*x - 180*x^2 - 480*Pi^2*x^2 - 240*Pi^2*x^3 + 108*Zeta[3] + 
        540*x*Zeta[3] + 1512*x^2*Zeta[3] + 1800*x^3*Zeta[3] + 
        720*x^4*Zeta[3]) + 2268*x*Log[-(s/\[Mu]^2)]*(-72670 + 7035*Pi^2 + 
        171*Pi^4 - 111140*x + 47370*Pi^2*x + 1260*Pi^4*x - 19030*x^2 + 
        71835*Pi^2*x^2 + 4302*Pi^4*x^2 + 19530*x^3 + 49950*Pi^2*x^3 + 
        7038*Pi^4*x^3 + 90*x^4 + 14400*Pi^2*x^4 + 5355*Pi^4*x^4 + 
        1530*Pi^4*x^5 + 24750*Zeta[3] - 18540*x*Zeta[3] - 
        232830*x^2*Zeta[3] - 370440*x^3*Zeta[3] - 240300*x^4*Zeta[3] - 
        59400*x^5*Zeta[3]) - 126*x*(1163545 - 144645*Pi^2 - 3564*Pi^4 + 
        6559340*x + 1312890*Pi^2*x - 4698*Pi^4*x + 7606285*x^2 + 
        6451995*Pi^2*x^2 + 63261*Pi^4*x^2 + 2210490*x^3 + 7281090*Pi^2*x^3 + 
        202230*Pi^4*x^3 + 2566080*Pi^2*x^4 + 213705*Pi^4*x^4 + 
        75870*Pi^4*x^5 + 792180*Zeta[3] - 3240*Pi^2*Zeta[3] + 
        5229360*x*Zeta[3] - 123120*Pi^2*x*Zeta[3] + 7615620*x^2*Zeta[3] - 
        528120*Pi^2*x^2*Zeta[3] + 554040*x^3*Zeta[3] - 
        894240*Pi^2*x^3*Zeta[3] - 5657040*x^4*Zeta[3] - 
        680400*Pi^2*x^4*Zeta[3] - 2886840*x^5*Zeta[3] - 
        194400*Pi^2*x^5*Zeta[3] + 116640*Zeta[5] + 2682720*x*Zeta[5] + 
        11139120*x^2*Zeta[5] + 18779040*x^3*Zeta[5] + 14288400*x^4*Zeta[5] + 
        4082400*x^5*Zeta[5])) + HPL[{-1}, x]*
     (-367416*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, x]^5 + 
      14696640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-4, -1}, x] + 
      1224720*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 220*x^3)*HPL[{-3, -1}, x] + 
      14696640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{-3, -1, -1}, x] + 
      HPL[{0}, x]^4*(102060*x*(1 + x)^2*(22 + 6*x + 195*x^2 + 200*x^3) - 
        1224720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]) + 
      HPL[{0}, x]^3*(-204120*x*(15 + 190*x + 36*Pi^2*x + 27*x^2 + 
          162*Pi^2*x^2 - 678*x^3 + 276*Pi^2*x^3 - 842*x^4 + 210*Pi^2*x^4 - 
          297*x^5 + 60*Pi^2*x^5) - 204120*x*(1 + x)^2*(-33 + 246*x + 
          345*x^2 + 110*x^3)*Log[-(s/\[Mu]^2)] - 1224720*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]^2) - 1122660*x*(1 + x)^2*
       Log[-(s/\[Mu]^2)]*(-11*Pi^2 + 60*Pi^2*x + 60*Pi^2*x^2 - 72*x*Zeta[3] - 
        180*x^2*Zeta[3] - 120*x^3*Zeta[3]) - 612360*x*(1 + x)^2*
       Log[-(s/\[Mu]^2)]^2*(-11*Pi^2 + 60*Pi^2*x + 60*Pi^2*x^2 - 
        72*x*Zeta[3] - 180*x^2*Zeta[3] - 120*x^3*Zeta[3]) + 
      HPL[{0}, x]^2*(-102060*x*(1 + x)^2*(-121 + 660*x + 144*Pi^2*x + 
          660*x^2 + 360*Pi^2*x^2 + 240*Pi^2*x^3)*Log[-(s/\[Mu]^2)] - 
        612360*x*(1 + x)^2*(-11 + 60*x + 60*x^2)*Log[-(s/\[Mu]^2)]^2 + 
        34020*x*(-2987 + 99*Pi^2 + 1937*x + 810*Pi^2*x + 30241*x^2 + 
          3663*Pi^2*x^2 + 37008*x^3 + 7152*Pi^2*x^3 + 13266*x^4 + 
          6060*Pi^2*x^4 + 1860*Pi^2*x^5 - 648*x*Zeta[3] - 2916*x^2*Zeta[3] - 
          4968*x^3*Zeta[3] - 3780*x^4*Zeta[3] - 1080*x^5*Zeta[3])) + 
      HPL[{0}, x]*(-7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
         HPL[{-3, -1}, x] - 1224720*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 
          220*x^3)*HPL[{-2, -1}, x] - 14696640*x^2*(1 + x)^2*
         (6 + 15*x + 10*x^2)*HPL[{-2, -1, -1}, x] - 2449440*Pi^2*x^2*
         (1 + x)^2*(6 + 15*x + 10*x^2)*Log[-(s/\[Mu]^2)]^2 - 
        204120*x*(1 + x)^2*Log[-(s/\[Mu]^2)]*(-33*Pi^2 + 312*Pi^2*x + 
          510*Pi^2*x^2 + 220*Pi^2*x^3 - 216*x*Zeta[3] - 540*x^2*Zeta[3] - 
          360*x^3*Zeta[3]) - 20412*(1080*Pi^2 + 1920*Pi^2*x + 4900*Pi^2*x^2 + 
          246*Pi^4*x^2 + 2700*Pi^2*x^3 + 1107*Pi^4*x^3 - 10710*Pi^2*x^4 + 
          1886*Pi^4*x^4 - 15740*Pi^2*x^5 + 1435*Pi^4*x^5 - 5940*Pi^2*x^6 + 
          410*Pi^4*x^6 - 1320*x*Zeta[3] - 22440*x^2*Zeta[3] - 
          79620*x^3*Zeta[3] - 119400*x^4*Zeta[3] - 83100*x^5*Zeta[3] - 
          22200*x^6*Zeta[3])) + 3402*(-29870*Pi^2*x - 99*Pi^4*x + 
        19370*Pi^2*x^2 + 3954*Pi^4*x^2 + 302410*Pi^2*x^3 + 19305*Pi^4*x^3 + 
        370080*Pi^2*x^4 + 34092*Pi^4*x^4 + 132660*Pi^2*x^5 + 26580*Pi^4*x^5 + 
        7740*Pi^4*x^6 + 38880*Zeta[3] + 63720*x*Zeta[3] + 
        108000*x^2*Zeta[3] - 8640*Pi^2*x^2*Zeta[3] + 87480*x^3*Zeta[3] - 
        38880*Pi^2*x^3*Zeta[3] - 141480*x^4*Zeta[3] - 
        66240*Pi^2*x^4*Zeta[3] - 263520*x^5*Zeta[3] - 
        50400*Pi^2*x^5*Zeta[3] - 106920*x^6*Zeta[3] - 
        14400*Pi^2*x^6*Zeta[3] + 90720*x^2*Zeta[5] + 408240*x^3*Zeta[5] + 
        695520*x^4*Zeta[5] + 529200*x^5*Zeta[5] + 151200*x^6*Zeta[5])))/
(918540*x*(1 + x)^2);


==> anc/pt4L3ppmmHardPhy.m <==
HppmmPhy[0]=1;

HppmmPhy[1]=(-67 + 12*Pi^2 + HPL[{0}, -x]*(3*(11 + (6*I)*Pi) - 18*Log[s/\[Mu]^2]) +
             3*(11 + (6*I)*Pi)*Log[s/\[Mu]^2] - 18*Log[s/\[Mu]^2]^2)/9;

HppmmPhy[2]= -(-135*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, -x]^4 +
    HPL[{0}, -x]^3*(90*(1 + x)^2*(11 - 60*x - (36*I)*Pi*x - 60*x^2 - 
        (90*I)*Pi*x^2 - (60*I)*Pi*x^3) - 540*x*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{1}, -x]) - 540*Pi*(1 + x)^2*(11*I - (60*I)*x + 6*Pi*x - 
      (60*I)*x^2 + 15*Pi*x^2 + 10*Pi*x^3)*HPL[{2}, -x] + 
    810*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2}, -x]^2 + 
    540*(1 + x)^2*(11 - 60*x + (36*I)*Pi*x - 60*x^2 + (90*I)*Pi*x^2 + 
      (60*I)*Pi*x^3)*HPL[{3}, -x] - 6480*x*(1 + x)^2*(6 + 15*x + 10*x^2)*
     HPL[{4}, -x] - (3240*I)*Pi*x*(1 + x)^2*(6 + 15*x + 10*x^2)*
     HPL[{2, 1}, -x] - 1620*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 2}, -x] + 
    270*Pi*(-11*I + 12*Pi)*(1 + x)^2*Log[s/\[Mu]^2]^2 + 
    360*(11 + (9*I)*Pi)*(1 + x)^2*Log[s/\[Mu]^2]^3 - 
    1620*(1 + x)^2*Log[s/\[Mu]^2]^4 + HPL[{0}, -x]^2*
     (270*((-11*I)*Pi + 6*Pi^2 - 75*x - (82*I)*Pi*x + 18*Pi^2*x - 90*x^2 - 
        (191*I)*Pi*x^2 + 33*Pi^2*x^2 - 30*x^3 - (180*I)*Pi*x^3 + 
        46*Pi^2*x^3 - (60*I)*Pi*x^4 + 35*Pi^2*x^4 + 10*Pi^2*x^5) + 
      270*(1 + x)^2*(11 - 60*x - (36*I)*Pi*x - 60*x^2 - (90*I)*Pi*x^2 - 
        (60*I)*Pi*x^3)*HPL[{1}, -x] - 810*x*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{1}, -x]^2 + 540*(11 + (6*I)*Pi)*(1 + x)^2*Log[s/\[Mu]^2] - 
      1620*(1 + x)^2*Log[s/\[Mu]^2]^2) + 30*(1 + x)^2*Log[s/\[Mu]^2]*
     (-1078 + 33*Pi^2 - (54*I)*Pi^3 + 108*Zeta[3]) + 
    (1 + x)*(55465 + (12120*I)*Pi - 1005*Pi^2 - 333*Pi^4 + 50965*x - 
      (4080*I)*Pi*x + 5745*Pi^2*x - (5400*I)*Pi^3*x + 1179*Pi^4*x - 
      4590*x^2 - (8100*I)*Pi*x^2 + 12150*Pi^2*x^2 - (10800*I)*Pi^3*x^2 + 
      5292*Pi^4*x^2 - 90*x^3 + 5400*Pi^2*x^3 - (5400*I)*Pi^3*x^3 + 
      6300*Pi^4*x^3 + 2520*Pi^4*x^4 - 15840*Zeta[3] - (1620*I)*Pi*Zeta[3] + 
      16560*x*Zeta[3] + (17820*I)*Pi*x*Zeta[3] + 64800*x^2*Zeta[3] + 
      (68040*I)*Pi*x^2*Zeta[3] + 32400*x^3*Zeta[3] + 
      (81000*I)*Pi*x^3*Zeta[3] + (32400*I)*Pi*x^4*Zeta[3]) + 
    HPL[{1}, -x]*((3240*I)*Pi*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2}, -x] - 
      3240*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{3}, -x] + 
      540*x*(1 + x)^2*(6 + 15*x + 10*x^2)*((-I)*Pi^3 + 6*Zeta[3])) + 
    HPL[{0}, -x]*((-1620*I)*Pi*x*(1 + x)^2*(6 + 15*x + 10*x^2)*
       HPL[{1}, -x]^2 + 540*(1 + x)^2*(-11 + 60*x + 60*x^2)*HPL[{2}, -x] + 
      HPL[{1}, -x]*(540*Pi*(1 + x)^2*(11*I - (60*I)*x + 6*Pi*x - (60*I)*x^2 + 
          15*Pi*x^2 + 10*Pi*x^3) + 3240*x*(1 + x)^2*(6 + 15*x + 10*x^2)*
         HPL[{2}, -x]) + 3240*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{3}, -x] - 
      3240*x*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1}, -x] + 
      540*Pi*(-11*I + 9*Pi)*(1 + x)^2*Log[s/\[Mu]^2] + 
      810*(11 + (8*I)*Pi)*(1 + x)^2*Log[s/\[Mu]^2]^2 - 
      3240*(1 + x)^2*Log[s/\[Mu]^2]^3 + 30*(-674 + 33*Pi^2 - (54*I)*Pi^3 - 
        1888*x - (1350*I)*Pi*x + 246*Pi^2*x - (216*I)*Pi^3*x - 1484*x^2 - 
        (1620*I)*Pi*x^2 + 573*Pi^2*x^2 - (540*I)*Pi^3*x^2 - 270*x^3 - 
        (540*I)*Pi*x^3 + 540*Pi^2*x^3 - (828*I)*Pi^3*x^3 + 180*Pi^2*x^4 - 
        (630*I)*Pi^3*x^4 - (180*I)*Pi^3*x^5 + 54*Zeta[3] + 756*x*Zeta[3] + 
        2970*x^2*Zeta[3] + 4968*x^3*Zeta[3] + 3780*x^4*Zeta[3] + 
                                            1080*x^5*Zeta[3])))/(810*(1 + x)^2);

HppmmPhy[3]=(-61236*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{0}, -x]^6 +
   7552440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2}, -x]^3 - 
   1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{3}, -x]^2 + 
   2449440*x*(1 + x)^2*(44 - 30*x + (36*I)*Pi*x + 15*x^2 + (90*I)*Pi*x^2 + 
     100*x^3 + (60*I)*Pi*x^3)*HPL[{5}, -x] - 102876480*x^2*(1 + x)^2*
    (6 + 15*x + 10*x^2)*HPL[{6}, -x] + 3674160*x^2*(1 + x)^2*
    (6 + 15*x + 10*x^2)*HPL[{2, 1}, -x]^2 - (204120*I)*x*(1 + x)^2*
    (-11*I - (888*I)*x + 108*Pi*x - (2400*I)*x^2 + 270*Pi*x^2 - 
     (1600*I)*x^3 + 180*Pi*x^3)*HPL[{2, 3}, -x] + 
   5511240*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 4}, -x] + 
   612360*x*(1 + x)^2*(11 - 240*x + (36*I)*Pi*x - 600*x^2 + (90*I)*Pi*x^2 - 
     360*x^3 + (60*I)*Pi*x^3)*HPL[{3, 2}, -x] - 18370800*x^2*(1 + x)^2*
    (6 + 15*x + 10*x^2)*HPL[{4, 2}, -x] + (1224720*I)*Pi*x*(1 + x)^2*
    (11 + 252*x + 450*x^2 + 220*x^3)*HPL[{2, 1, 1}, -x] + 
   204120*x*(1 + x)^2*(11 + 252*x + (108*I)*Pi*x + 450*x^2 + (270*I)*Pi*x^2 + 
     220*x^3 + (180*I)*Pi*x^3)*HPL[{2, 1, 2}, -x] + 
   26943840*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1, 3}, -x] + 
   612360*x*(1 + x)^2*(11 + 252*x - (36*I)*Pi*x + 450*x^2 - (90*I)*Pi*x^2 + 
     220*x^3 - (60*I)*Pi*x^3)*HPL[{2, 2, 1}, -x] - 
   4898880*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 3, 1}, -x] - 
   12247200*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{3, 1, 2}, -x] - 
   (14696640*I)*Pi*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1, 1, 1}, -x] + 
   3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1, 1, 2}, -x] - 
   7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 2, 1, 1}, -x] + 
   34020*(523 - (66*I)*Pi + 144*Pi^2)*x*(1 + x)^2*Log[s/\[Mu]^2]^4 + 
   204120*(11 + (18*I)*Pi)*x*(1 + x)^2*Log[s/\[Mu]^2]^5 - 
   1224720*x*(1 + x)^2*Log[s/\[Mu]^2]^6 + HPL[{0}, -x]^5*
    (10206*x^2*(1 + x)^2*(-294 - (36*I)*Pi - 195*x - (90*I)*Pi*x + 110*x^2 - 
       (60*I)*Pi*x^2) - 367416*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      HPL[{1}, -x] - 306180*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      Log[s/\[Mu]^2]) + HPL[{4}, -x]*
    (-612360*x*(-151 + (154*I)*Pi - 532*x + (500*I)*Pi*x + 36*Pi^2*x - 
       2443*x^2 + (1198*I)*Pi*x^2 + 162*Pi^2*x^2 - 4782*x^3 + 
       (2112*I)*Pi*x^3 + 276*Pi^2*x^3 - 3968*x^4 + (1860*I)*Pi*x^4 + 
       210*Pi^2*x^4 - 1188*x^5 + (600*I)*Pi*x^5 + 60*Pi^2*x^5) + 
     (2449440*I)*(11*I + 6*Pi)*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      Log[s/\[Mu]^2] - 14696640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      Log[s/\[Mu]^2]^2) + HPL[{2, 2}, -x]*
    (612360*(-108 - 177*x - (11*I)*Pi*x - 300*x^2 - (34*I)*Pi*x^2 + 
       6*Pi^2*x^2 - 243*x^3 - (65*I)*Pi*x^3 + 27*Pi^2*x^3 + 393*x^4 - 
       (112*I)*Pi*x^4 + 46*Pi^2*x^4 + 732*x^5 - (110*I)*Pi*x^5 + 
       35*Pi^2*x^5 + 297*x^6 - (40*I)*Pi*x^6 + 10*Pi^2*x^6) + 
     (612360*I)*(11*I + 6*Pi)*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      Log[s/\[Mu]^2] - 3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      Log[s/\[Mu]^2]^2) + HPL[{2}, -x]^2*
    (306180*(108 + 177*x + (33*I)*Pi*x + 300*x^2 + (726*I)*Pi*x^2 + 
       54*Pi^2*x^2 + 243*x^3 + (3183*I)*Pi*x^3 + 243*Pi^2*x^3 - 393*x^4 + 
       (5600*I)*Pi*x^4 + 414*Pi^2*x^4 - 732*x^5 + (4390*I)*Pi*x^5 + 
       315*Pi^2*x^5 - 297*x^6 + (1280*I)*Pi*x^6 + 90*Pi^2*x^6) + 
     306180*(11 - (6*I)*Pi)*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      Log[s/\[Mu]^2] + 1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      Log[s/\[Mu]^2]^2) + HPL[{0}, -x]^4*
    (-51030*x*((44*I)*Pi + 130*x + (76*I)*Pi*x + 78*Pi^2*x - 378*x^2 - 
       (190*I)*Pi*x^2 + 351*Pi^2*x^2 - 1218*x^3 - (652*I)*Pi*x^3 + 
       598*Pi^2*x^3 - 1052*x^4 - (650*I)*Pi*x^4 + 455*Pi^2*x^4 - 297*x^5 - 
       (220*I)*Pi*x^5 + 130*Pi^2*x^5) - 459270*x^2*(1 + x)^2*
      (6 + 15*x + 10*x^2)*HPL[{1}, -x]^2 + 1224720*x^2*(1 + x)^2*
      (6 + 15*x + 10*x^2)*HPL[{2}, -x] + 51030*x*(1 + x)^2*
      (44 - 306*x - (108*I)*Pi*x - 405*x^2 - (270*I)*Pi*x^2 - 110*x^3 - 
       (180*I)*Pi*x^3)*Log[s/\[Mu]^2] - 306180*x^2*(1 + x)^2*
      (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]^2 + HPL[{1}, -x]*
      (102060*x*(1 + x)^2*(22 + 6*x - (36*I)*Pi*x + 195*x^2 - (90*I)*Pi*x^2 + 
         200*x^3 - (60*I)*Pi*x^3) - 1224720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        Log[s/\[Mu]^2])) + 11340*x*(1 + x)^2*Log[s/\[Mu]^2]^3*
    (-8804 - (2775*I)*Pi + 528*Pi^2 - (324*I)*Pi^3 + 648*Zeta[3]) + 
   2268*x*(1 + x)*Log[s/\[Mu]^2]^2*(58865 + (50925*I)*Pi - 13065*Pi^2 - 
     (2970*I)*Pi^3 - 711*Pi^4 + 54365*x + (34725*I)*Pi*x - 6315*Pi^2*x - 
     (8370*I)*Pi^3*x + 801*Pi^4*x - 4590*x^2 - (8100*I)*Pi*x^2 + 
     12150*Pi^2*x^2 - (10800*I)*Pi^3*x^2 + 5292*Pi^4*x^2 - 90*x^3 + 
     5400*Pi^2*x^3 - (5400*I)*Pi^3*x^3 + 6300*Pi^4*x^3 + 2520*Pi^4*x^4 - 
     21780*Zeta[3] - (4860*I)*Pi*Zeta[3] + 10620*x*Zeta[3] + 
     (14580*I)*Pi*x*Zeta[3] + 64800*x^2*Zeta[3] + (68040*I)*Pi*x^2*Zeta[3] + 
     32400*x^3*Zeta[3] + (81000*I)*Pi*x^3*Zeta[3] + 
     (32400*I)*Pi*x^4*Zeta[3]) + HPL[{1}, -x]^3*
    ((2449440*I)*Pi*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2}, -x] - 
     2449440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{3}, -x] + 
     408240*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*((-I)*Pi^3 + 6*Zeta[3])) + 
   HPL[{1}, -x]^2*((612360*I)*Pi*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 220*x^3)*
      HPL[{2}, -x] + 1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      HPL[{2}, -x]^2 + (612360*I)*x*(1 + x)^2*(11*I + (252*I)*x + 36*Pi*x + 
       (450*I)*x^2 + 90*Pi*x^2 + (220*I)*x^3 + 60*Pi*x^3)*HPL[{3}, -x] - 
     7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{4}, -x] - 
     (7348320*I)*Pi*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1}, -x] - 
     3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 2}, -x] + 
     20412*x*(1 + x)^2*((-55*I)*Pi^3 - (1260*I)*Pi^3*x + 18*Pi^4*x - 
       (2250*I)*Pi^3*x^2 + 45*Pi^4*x^2 - (1100*I)*Pi^3*x^3 + 30*Pi^4*x^3 + 
       330*Zeta[3] + 7560*x*Zeta[3] + (1080*I)*Pi*x*Zeta[3] + 
       13500*x^2*Zeta[3] + (2700*I)*Pi*x^2*Zeta[3] + 6600*x^3*Zeta[3] + 
       (1800*I)*Pi*x^3*Zeta[3])) + HPL[{0}, -x]^3*
    (-204120*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{1}, -x]^3 + 
     (204120*I)*x*(1 + x)^2*(55*I + (264*I)*x + 144*Pi*x + (840*I)*x^2 + 
       360*Pi*x^2 + (620*I)*x^3 + 240*Pi*x^3)*HPL[{2}, -x] - 
     4898880*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{3}, -x] + 
     1224720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1}, -x] - 
     34020*x*(-121 + (264*I)*Pi - 108*Pi^2 + 1768*x + (1644*I)*Pi*x - 
       108*Pi^2*x + 3479*x^2 + (4206*I)*Pi*x^2 + 378*Pi^2*x^2 + 2520*x^3 + 
       (5196*I)*Pi*x^3 + 828*Pi^2*x^3 + 660*x^4 + (3030*I)*Pi*x^4 + 
       630*Pi^2*x^4 + (660*I)*Pi*x^5 + 180*Pi^2*x^5)*Log[s/\[Mu]^2] + 
     408240*x*(1 + x)^2*(22 + (9*I)*Pi - 30*x - (18*I)*Pi*x - 30*x^2 - 
       (45*I)*Pi*x^2 - (30*I)*Pi*x^3)*Log[s/\[Mu]^2]^2 - 
     1224720*x*(1 + x)^2*Log[s/\[Mu]^2]^3 + HPL[{1}, -x]^2*
      (102060*x*(1 + x)^2*(11 - 66*x + 15*x^2 + 70*x^3) - 
       1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]) + 
     HPL[{1}, -x]*(-204120*x*(15 - (11*I)*Pi + 190*x - (280*I)*Pi*x + 
         36*Pi^2*x + 27*x^2 - (1262*I)*Pi*x^2 + 162*Pi^2*x^2 - 678*x^3 - 
         (2238*I)*Pi*x^3 + 276*Pi^2*x^3 - 842*x^4 - (1755*I)*Pi*x^4 + 
         210*Pi^2*x^4 - 297*x^5 - (510*I)*Pi*x^5 + 60*Pi^2*x^5) + 
       1224720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2}, -x] + 
       204120*x*(1 + x)^2*(33 - 246*x - (72*I)*Pi*x - 345*x^2 - 
         (180*I)*Pi*x^2 - 110*x^3 - (120*I)*Pi*x^3)*Log[s/\[Mu]^2] - 
       1224720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]^2) + 
     11340*x*(-1043 - (363*I)*Pi - 66*Pi^2 - (108*I)*Pi^3 + 4250*x + 
       (2964*I)*Pi*x - 2778*Pi^2*x - (648*I)*Pi^3*x + 30475*x^2 + 
       (17241*I)*Pi*x^2 - 10623*Pi^2*x^2 - (2052*I)*Pi^3*x^2 + 36918*x^3 + 
       (29484*I)*Pi*x^3 - 16026*Pi^2*x^3 - (3312*I)*Pi^3*x^3 + 13266*x^4 + 
       (20916*I)*Pi*x^4 - 10965*Pi^2*x^4 - (2520*I)*Pi^3*x^4 + 
       (5346*I)*Pi*x^5 - 2850*Pi^2*x^5 - (720*I)*Pi^3*x^5 - 648*x*Zeta[3] - 
       2916*x^2*Zeta[3] - 4968*x^3*Zeta[3] - 3780*x^4*Zeta[3] - 
       1080*x^5*Zeta[3])) + HPL[{3}, -x]*
    (-34292160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1}, -x] + 
     204120*(11*I + 6*Pi)*x*(1 + x)^2*(-11*I + (60*I)*x + 36*Pi*x + 
       (60*I)*x^2 + 90*Pi*x^2 + 60*Pi*x^3)*Log[s/\[Mu]^2] + 
     1224720*x*(1 + x)^2*(11 - 60*x + (36*I)*Pi*x - 60*x^2 + (90*I)*Pi*x^2 + 
       (60*I)*Pi*x^3)*Log[s/\[Mu]^2]^2 + 68040*x*(-2987 - (1359*I)*Pi - 
       429*Pi^2 + 1937*x - (3078*I)*Pi*x - 282*Pi^2*x - (432*I)*Pi^3*x + 
       30241*x^2 - (9243*I)*Pi*x^2 + 1893*Pi^2*x^2 - (1944*I)*Pi^3*x^2 + 
       37008*x^3 - (18684*I)*Pi*x^3 + 3576*Pi^2*x^3 - (3312*I)*Pi^3*x^3 + 
       13266*x^4 - (16776*I)*Pi*x^4 + 2490*Pi^2*x^4 - (2520*I)*Pi^3*x^4 - 
       (5346*I)*Pi*x^5 + 660*Pi^2*x^5 - (720*I)*Pi^3*x^5 + 648*x*Zeta[3] + 
       2916*x^2*Zeta[3] + 4968*x^3*Zeta[3] + 3780*x^4*Zeta[3] + 
       1080*x^5*Zeta[3])) + HPL[{2, 1}, -x]*
    (-1224720*Pi*(11*I + 6*Pi)*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      Log[s/\[Mu]^2] - (7348320*I)*Pi*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      Log[s/\[Mu]^2]^2 + 612360*((-216*I)*Pi - (354*I)*Pi*x - 11*Pi^2*x - 
       (600*I)*Pi*x^2 - 194*Pi^2*x^2 + (12*I)*Pi^3*x^2 - (486*I)*Pi*x^3 - 
       845*Pi^2*x^3 + (54*I)*Pi^3*x^3 + (786*I)*Pi*x^4 - 1492*Pi^2*x^4 + 
       (92*I)*Pi^3*x^4 + (1464*I)*Pi*x^5 - 1170*Pi^2*x^5 + (70*I)*Pi^3*x^5 + 
       (594*I)*Pi*x^6 - 340*Pi^2*x^6 + (20*I)*Pi^3*x^6 + 72*x^2*Zeta[3] + 
       324*x^3*Zeta[3] + 552*x^4*Zeta[3] + 420*x^5*Zeta[3] + 
       120*x^6*Zeta[3])) + HPL[{2}, -x]*
    ((204120*I)*x*(1 + x)^2*(55*I + (1056*I)*x + 108*Pi*x + (3000*I)*x^2 + 
       270*Pi*x^2 + (2120*I)*x^3 + 180*Pi*x^3)*HPL[{3}, -x] + 
     1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{4}, -x] + 
     (204120*I)*x*(1 + x)^2*(11*I + (252*I)*x + 108*Pi*x + (450*I)*x^2 + 
       270*Pi*x^2 + (220*I)*x^3 + 180*Pi*x^3)*HPL[{2, 1}, -x] - 
     6123600*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 2}, -x] - 
     3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1, 1}, -x] + 
     204120*Pi*(11*I + 6*Pi)*x*(1 + x)^2*(-11 + 60*x + (6*I)*Pi*x + 60*x^2 + 
       (15*I)*Pi*x^2 + (10*I)*Pi*x^3)*Log[s/\[Mu]^2] - 
     1224720*Pi*x*(1 + x)^2*(11*I - (60*I)*x + 6*Pi*x - (60*I)*x^2 + 
       15*Pi*x^2 + 10*Pi*x^3)*Log[s/\[Mu]^2]^2 - 
     6804*(-3240*Pi^2 - (29870*I)*Pi*x - 780*Pi^2*x - (330*I)*Pi^3*x + 
       (19370*I)*Pi*x^2 - 10140*Pi^2*x^2 + (12660*I)*Pi^3*x^2 + 
       1062*Pi^4*x^2 + (302410*I)*Pi*x^3 - 61440*Pi^2*x^3 + 
       (56910*I)*Pi^3*x^3 + 4779*Pi^4*x^3 + (370080*I)*Pi*x^4 - 
       88290*Pi^2*x^4 + (93120*I)*Pi^3*x^4 + 8142*Pi^4*x^4 + 
       (132660*I)*Pi*x^5 - 48360*Pi^2*x^5 + (67800*I)*Pi^3*x^5 + 
       6195*Pi^4*x^5 - 8910*Pi^2*x^6 + (18600*I)*Pi^3*x^6 + 1770*Pi^4*x^6 + 
       3960*x*Zeta[3] + 10080*x^2*Zeta[3] - (6480*I)*Pi*x^2*Zeta[3] - 
       18720*x^3*Zeta[3] - (29160*I)*Pi*x^3*Zeta[3] - 77040*x^4*Zeta[3] - 
       (49680*I)*Pi*x^4*Zeta[3] - 77400*x^5*Zeta[3] - 
       (37800*I)*Pi*x^5*Zeta[3] - 25200*x^6*Zeta[3] - 
       (10800*I)*Pi*x^6*Zeta[3])) + HPL[{0}, -x]^2*
    ((-102060*I)*x*(1 + x)^2*(-11*I - (252*I)*x + 36*Pi*x - (450*I)*x^2 + 
       90*Pi*x^2 - (220*I)*x^3 + 60*Pi*x^3)*HPL[{1}, -x]^3 - 
     306180*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{1}, -x]^4 - 
     2755620*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2}, -x]^2 + 
     11022480*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{4}, -x] + 
     1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 2}, -x] - 
     3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1, 1}, -x] + 
     306180*x*(85 - (44*I)*Pi + 40*Pi^2 + 20*x - (208*I)*Pi*x + 92*Pi^2*x - 
       95*x^2 - (404*I)*Pi*x^2 + 94*Pi^2*x^2 - 60*x^3 - (360*I)*Pi*x^3 + 
       92*Pi^2*x^3 - (120*I)*Pi*x^4 + 70*Pi^2*x^4 + 20*Pi^2*x^5)*
      Log[s/\[Mu]^2]^2 + 1224720*(11 + (9*I)*Pi)*x*(1 + x)^2*
      Log[s/\[Mu]^2]^3 - 3674160*x*(1 + x)^2*Log[s/\[Mu]^2]^4 + 
     HPL[{2, 1}, -x]*((612360*I)*x*(1 + x)^2*(11*I + (396*I)*x + 108*Pi*x + 
         (990*I)*x^2 + 270*Pi*x^2 + (660*I)*x^3 + 180*Pi*x^3) - 
       7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]) + 
     HPL[{3}, -x]*(3674160*x*(1 + x)^2*(11 + 56*x - (36*I)*Pi*x + 155*x^2 - 
         (90*I)*Pi*x^2 + 110*x^3 - (60*I)*Pi*x^3) + 7348320*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]) + 
     HPL[{2}, -x]*(-102060*x*(1 + x)^2*(-211 + (198*I)*Pi - 870*x + 
         (2304*I)*Pi*x + 252*Pi^2*x - 600*x^2 + (5760*I)*Pi*x^2 + 
         630*Pi^2*x^2 + (3720*I)*Pi*x^3 + 420*Pi^2*x^3) + 
       1224720*x*(1 + x)^2*(-11 + 60*x + 60*x^2)*Log[s/\[Mu]^2]) + 
     HPL[{1}, -x]^2*(-306180*(108 + 177*x - (11*I)*Pi*x + 300*x^2 - 
         (22*I)*Pi*x^2 + 30*Pi^2*x^2 + 243*x^3 - (191*I)*Pi*x^3 + 
         135*Pi^2*x^3 - 393*x^4 - (540*I)*Pi*x^4 + 230*Pi^2*x^4 - 732*x^5 - 
         (540*I)*Pi*x^5 + 175*Pi^2*x^5 - 297*x^6 - (180*I)*Pi*x^6 + 
         50*Pi^2*x^6) - (306180*I)*(-11*I + 6*Pi)*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2] - 1837080*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]^2) + 34020*x*Log[s/\[Mu]^2]*
      (-2822 - (1167*I)*Pi + 132*Pi^2 - (180*I)*Pi^3 - 9199*x - 
       (5664*I)*Pi*x - 258*Pi^2*x - (684*I)*Pi^3*x - 7412*x^2 - 
       (8727*I)*Pi*x^2 - 1137*Pi^2*x^2 - (1638*I)*Pi^3*x^2 - 1530*x^3 - 
       (6480*I)*Pi*x^3 - 642*Pi^2*x^3 - (2484*I)*Pi^3*x^3 - (1980*I)*Pi*x^4 + 
       435*Pi^2*x^4 - (1890*I)*Pi^3*x^4 + 330*Pi^2*x^5 - (540*I)*Pi^3*x^5 + 
       108*Zeta[3] + 1512*x*Zeta[3] + 5940*x^2*Zeta[3] + 9936*x^3*Zeta[3] + 
       7560*x^4*Zeta[3] + 2160*x^5*Zeta[3]) - 
     1134*x*(-27610 - (53370*I)*Pi + 12060*Pi^2 + (5940*I)*Pi^3 + 1080*Pi^4 - 
       440510*x - (403470*I)*Pi*x + 119070*Pi^2*x + (28080*I)*Pi^3*x + 
       5346*Pi^4*x - 551410*x^2 - (1136610*I)*Pi*x^2 + 275580*Pi^2*x^2 + 
       (70740*I)*Pi^3*x^2 + 15417*Pi^4*x^2 - 219780*x^3 - 
       (1153440*I)*Pi*x^3 + 302670*Pi^2*x^3 + (97200*I)*Pi^3*x^3 + 
       24426*Pi^4*x^3 - (397980*I)*Pi*x^4 + 154080*Pi^2*x^4 + 
       (64800*I)*Pi^3*x^4 + 18585*Pi^4*x^4 + 26730*Pi^2*x^5 + 
       (16200*I)*Pi^3*x^5 + 5310*Pi^4*x^5 + 5940*Zeta[3] + 
       (3240*I)*Pi*Zeta[3] - 169560*x*Zeta[3] + (64800*I)*Pi*x*Zeta[3] - 
       859140*x^2*Zeta[3] + (265680*I)*Pi*x^2*Zeta[3] - 1542240*x^3*Zeta[3] + 
       (447120*I)*Pi*x^3*Zeta[3] - 1215000*x^4*Zeta[3] + 
       (340200*I)*Pi*x^4*Zeta[3] - 356400*x^5*Zeta[3] + 
       (97200*I)*Pi*x^5*Zeta[3]) + HPL[{1}, -x]*
      (-3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{3}, -x] - 
       102060*x*(1 + x)^2*(-121 - (66*I)*Pi + 660*x + (756*I)*Pi*x + 
         144*Pi^2*x + 660*x^2 + (1350*I)*Pi*x^2 + 360*Pi^2*x^2 + 
         (660*I)*Pi*x^3 + 240*Pi^2*x^3)*Log[s/\[Mu]^2] + 
       612360*x*(1 + x)^2*(11 - 60*x - (36*I)*Pi*x - 60*x^2 - (90*I)*Pi*x^2 - 
         (60*I)*Pi*x^3)*Log[s/\[Mu]^2]^2 + HPL[{2}, -x]*
        (1224720*x^2*(1 + x)^2*(36 - (18*I)*Pi + 45*x - (45*I)*Pi*x + 
           20*x^2 - (30*I)*Pi*x^2) + 7348320*x^2*(1 + x)^2*
          (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]) + 
       34020*x*(-2987 - (633*I)*Pi + 99*Pi^2 + 1937*x - (2166*I)*Pi*x - 
         2646*Pi^2*x - (216*I)*Pi^3*x + 30241*x^2 + (5091*I)*Pi*x^2 - 
         11889*Pi^2*x^2 - (972*I)*Pi^3*x^2 + 37008*x^3 + (18144*I)*Pi*x^3 - 
         19164*Pi^2*x^3 - (1656*I)*Pi^3*x^3 + 13266*x^4 + (17136*I)*Pi*x^4 - 
         13740*Pi^2*x^4 - (1260*I)*Pi^3*x^4 + (5346*I)*Pi*x^5 - 
         3720*Pi^2*x^5 - (360*I)*Pi^3*x^5 - 648*x*Zeta[3] - 
         2916*x^2*Zeta[3] - 4968*x^3*Zeta[3] - 3780*x^4*Zeta[3] - 
         1080*x^5*Zeta[3]))) + 126*x*(1 + x)*Log[s/\[Mu]^2]*
    (1836650 - (811080*I)*Pi + 345975*Pi^2 + (126630*I)*Pi^3 - 5643*Pi^4 + 
     (3078*I)*Pi^5 + 1688150*x - (1264680*I)*Pi*x + 277125*Pi^2*x - 
     (173070*I)*Pi^3*x - 52947*Pi^4*x - (24138*I)*Pi^5*x - 151470*x^2 - 
     (184680*I)*Pi*x^2 + 255150*Pi^2*x^2 - (575100*I)*Pi^3*x^2 - 
     19764*Pi^4*x^2 - (95256*I)*Pi^5*x^2 - 2970*x^3 + (1620*I)*Pi*x^3 + 
     178200*Pi^2*x^3 - (275400*I)*Pi^3*x^3 + 110700*Pi^4*x^3 - 
     (113400*I)*Pi^5*x^3 + 83160*Pi^4*x^4 - (45360*I)*Pi^5*x^4 - 
     898560*Zeta[3] + (338580*I)*Pi*Zeta[3] - 35640*Pi^2*Zeta[3] + 
     170640*x*Zeta[3] + (396900*I)*Pi*x*Zeta[3] + 314280*Pi^2*x*Zeta[3] + 
     2138400*x^2*Zeta[3] + (1078920*I)*Pi*x^2*Zeta[3] + 
     1224720*Pi^2*x^2*Zeta[3] + 1069200*x^3*Zeta[3] + 
     (2089800*I)*Pi*x^3*Zeta[3] + 1458000*Pi^2*x^3*Zeta[3] + 
     (1069200*I)*Pi*x^4*Zeta[3] + 583200*Pi^2*x^4*Zeta[3] + 233280*Zeta[5] + 
     233280*x*Zeta[5]) + x*(-600823405 - (84811230*I)*Pi + 12469170*Pi^2 - 
     (34329960*I)*Pi^3 + 5458320*Pi^4 + (261954*I)*Pi^5 + 89388*Pi^6 - 
     1050779450*x + (382352040*I)*Pi*x - 181052760*Pi^2*x + 
     (33298020*I)*Pi^3*x - 12233970*Pi^4*x + (1340388*I)*Pi^5*x + 
     1706760*Pi^6*x - 295267105*x^2 + (764770230*I)*Pi*x^2 - 
     545220690*Pi^2*x^2 + (360846360*I)*Pi^3*x^2 - 97397748*Pi^4*x^2 + 
     (1180494*I)*Pi^5*x^2 + 6965316*Pi^6*x^2 + 158510520*x^3 + 
     (297981180*I)*Pi*x^3 - 514246320*Pi^2*x^3 + (425794320*I)*Pi^3*x^3 - 
     163020438*Pi^4*x^3 - (1769040*I)*Pi^5*x^3 + 11714544*Pi^6*x^3 + 
     3821580*x^4 + (374220*I)*Pi*x^4 - 162547560*Pi^2*x^4 + 
     (150436440*I)*Pi^3*x^4 - 111912192*Pi^4*x^4 - (3027780*I)*Pi^5*x^4 + 
     8913240*Pi^6*x^4 - 28291032*Pi^4*x^5 - (1156680*I)*Pi^5*x^5 + 
     2546640*Pi^6*x^5 + 764036280*Zeta[3] + (213033240*I)*Pi*Zeta[3] + 
     35176680*Pi^2*Zeta[3] + (408240*I)*Pi^3*Zeta[3] + 1660342320*x*Zeta[3] + 
     (750617280*I)*Pi*x*Zeta[3] + 163432080*Pi^2*x*Zeta[3] - 
     (6531840*I)*Pi^3*x*Zeta[3] + 358653960*x^2*Zeta[3] + 
     (668629080*I)*Pi*x^2*Zeta[3] + 509143320*Pi^2*x^2*Zeta[3] - 
     (32659200*I)*Pi^3*x^2*Zeta[3] - 818725320*x^3*Zeta[3] - 
     (334348560*I)*Pi*x^3*Zeta[3] + 876899520*Pi^2*x^3*Zeta[3] - 
     (56337120*I)*Pi^3*x^3*Zeta[3] - 388236240*x^4*Zeta[3] - 
     (847506240*I)*Pi*x^4*Zeta[3] + 704214000*Pi^2*x^4*Zeta[3] - 
     (42865200*I)*Pi^3*x^4*Zeta[3] - (363741840*I)*Pi*x^5*Zeta[3] + 
     208202400*Pi^2*x^5*Zeta[3] - (12247200*I)*Pi^3*x^5*Zeta[3] - 
     13880160*Zeta[3]^2 - 49805280*x*Zeta[3]^2 - 113082480*x^2*Zeta[3]^2 - 
     169011360*x^3*Zeta[3]^2 - 128595600*x^4*Zeta[3]^2 - 
     36741600*x^5*Zeta[3]^2 + 15717240*Zeta[5] - (14696640*I)*Pi*Zeta[5] + 
     1354132080*x*Zeta[5] + (279236160*I)*Pi*x*Zeta[5] + 
     5196282840*x^2*Zeta[5] + (1374135840*I)*Pi*x^2*Zeta[5] + 
     7740230400*x^3*Zeta[5] + (2366159040*I)*Pi*x^3*Zeta[5] + 
     5229554400*x^4*Zeta[5] + (1800338400*I)*Pi*x^4*Zeta[5] + 
     1347192000*x^5*Zeta[5] + (514382400*I)*Pi*x^5*Zeta[5]) + 
   HPL[{0}, -x]*((-612360*I)*Pi*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
      HPL[{1}, -x]^4 + HPL[{1}, -x]^3*((-204120*I)*Pi*x*(1 + x)^2*
        (11 + 252*x + 450*x^2 + 220*x^3) + 2449440*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*HPL[{2}, -x]) + 14696640*x^2*(1 + x)^2*
      (6 + 15*x + 10*x^2)*HPL[{5}, -x] - 3674160*x^2*(1 + x)^2*
      (6 + 15*x + 10*x^2)*HPL[{2, 3}, -x] + 3674160*x^2*(1 + x)^2*
      (6 + 15*x + 10*x^2)*HPL[{3, 2}, -x] + 1224720*x*(1 + x)^2*
      (11 + 252*x - (36*I)*Pi*x + 450*x^2 - (90*I)*Pi*x^2 + 220*x^3 - 
       (60*I)*Pi*x^3)*HPL[{2, 1, 1}, -x] + 3674160*x^2*(1 + x)^2*
      (6 + 15*x + 10*x^2)*HPL[{2, 1, 2}, -x] - 3674160*x^2*(1 + x)^2*
      (6 + 15*x + 10*x^2)*HPL[{2, 2, 1}, -x] - 14696640*x^2*(1 + x)^2*
      (6 + 15*x + 10*x^2)*HPL[{2, 1, 1, 1}, -x] + 
     102060*(389 - (88*I)*Pi + 132*Pi^2)*x*(1 + x)^2*Log[s/\[Mu]^2]^3 + 
     408240*(22 + (27*I)*Pi)*x*(1 + x)^2*Log[s/\[Mu]^2]^4 - 
     3674160*x*(1 + x)^2*Log[s/\[Mu]^2]^5 + HPL[{4}, -x]*
      ((1224720*I)*x*(1 + x)^2*(77*I + (228*I)*x + 180*Pi*x + (660*I)*x^2 + 
         450*Pi*x^2 + (520*I)*x^3 + 300*Pi*x^3) - 14696640*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]) + HPL[{2, 2}, -x]*
      ((612360*I)*x*(1 + x)^2*(11*I + (78*I)*x + 72*Pi*x + (195*I)*x^2 + 
         180*Pi*x^2 + (150*I)*x^3 + 120*Pi*x^3) - 3674160*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]) + HPL[{2}, -x]^2*
      (306180*x*(1 + x)^2*(33 + 726*x - (144*I)*Pi*x + 1995*x^2 - 
         (360*I)*Pi*x^2 + 1390*x^3 - (240*I)*Pi*x^3) + 
       1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]) + 
     HPL[{2, 1}, -x]*(-1224720*(108 + 177*x + (11*I)*Pi*x + 300*x^2 + 
         (352*I)*Pi*x^2 + 42*Pi^2*x^2 + 243*x^3 + (1496*I)*Pi*x^3 + 
         189*Pi^2*x^3 - 393*x^4 + (2530*I)*Pi*x^4 + 322*Pi^2*x^4 - 732*x^5 + 
         (1925*I)*Pi*x^5 + 245*Pi^2*x^5 - 297*x^6 + (550*I)*Pi*x^6 + 
         70*Pi^2*x^6) - 13471920*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        Log[s/\[Mu]^2] - 7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        Log[s/\[Mu]^2]^2) + HPL[{3}, -x]*
      (408240*x*(-166 + (165*I)*Pi - 722*x + (1320*I)*Pi*x + 180*Pi^2*x - 
         2470*x^2 + (4620*I)*Pi*x^2 + 810*Pi^2*x^2 - 4104*x^3 + 
         (7590*I)*Pi*x^3 + 1380*Pi^2*x^3 - 3126*x^4 + (5775*I)*Pi*x^4 + 
         1050*Pi^2*x^4 - 891*x^5 + (1650*I)*Pi*x^5 + 300*Pi^2*x^5) + 
       1224720*x*(1 + x)^3*(11 - 5*x + 110*x^2)*Log[s/\[Mu]^2] + 
       7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]^2) - 
     2268*x*Log[s/\[Mu]^2]*(-72670 - (77610*I)*Pi + 19095*Pi^2 + 
       (5940*I)*Pi^3 + 1251*Pi^4 - 111140*x - (80970*I)*Pi*x + 62040*Pi^2*x + 
       (28620*I)*Pi^3*x + 4230*Pi^4*x - 19030*x^2 + (11490*I)*Pi*x^2 + 
       19095*Pi^2*x^2 + (65070*I)*Pi^3*x^2 + 9027*Pi^4*x^2 + 19530*x^3 + 
       (29700*I)*Pi*x^3 - 31050*Pi^2*x^3 + (77940*I)*Pi^3*x^3 + 
       13248*Pi^4*x^3 + 90*x^4 - 15300*Pi^2*x^4 + (45450*I)*Pi^3*x^4 + 
       10080*Pi^4*x^4 + (9900*I)*Pi^3*x^5 + 2880*Pi^4*x^5 + 24750*Zeta[3] + 
       (6480*I)*Pi*Zeta[3] - 18540*x*Zeta[3] + (12960*I)*Pi*x*Zeta[3] - 
       232830*x^2*Zeta[3] + (6480*I)*Pi*x^2*Zeta[3] - 370440*x^3*Zeta[3] - 
       240300*x^4*Zeta[3] - 59400*x^5*Zeta[3]) + 102060*x*Log[s/\[Mu]^2]^2*
      (-1803 - (657*I)*Pi + 110*Pi^2 - (84*I)*Pi^3 - 3966*x - (2214*I)*Pi*x + 
       340*Pi^2*x - (240*I)*Pi^3*x - 2343*x^2 - (1737*I)*Pi*x^2 + 
       470*Pi^2*x^2 - (408*I)*Pi^3*x^2 - 180*x^3 - (360*I)*Pi*x^3 + 
       360*Pi^2*x^3 - (552*I)*Pi^3*x^3 + 120*Pi^2*x^4 - (420*I)*Pi^3*x^4 - 
       (120*I)*Pi^3*x^5 + 108*Zeta[3] + 648*x*Zeta[3] + 2052*x^2*Zeta[3] + 
       3312*x^3*Zeta[3] + 2520*x^4*Zeta[3] + 720*x^5*Zeta[3]) + 
     HPL[{2}, -x]*(3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{3}, -x] + 
       3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1}, -x] - 
       204120*x*(1 + x)^2*(121 - 660*x + 36*Pi^2*x - 660*x^2 + 90*Pi^2*x^2 + 
         60*Pi^2*x^3)*Log[s/\[Mu]^2] + 1224720*x*(1 + x)^2*
        (-11 + 60*x + 60*x^2)*Log[s/\[Mu]^2]^2 + 
       68040*x*(2987 + (996*I)*Pi + 165*Pi^2 - 1937*x + (2622*I)*Pi*x + 
         1464*Pi^2*x + (216*I)*Pi^3*x - 30241*x^2 + (2076*I)*Pi*x^2 + 
         4998*Pi^2*x^2 + (972*I)*Pi^3*x^2 - 37008*x^3 + (270*I)*Pi*x^3 + 
         7794*Pi^2*x^3 + (1656*I)*Pi^3*x^3 - 13266*x^4 - (180*I)*Pi*x^4 + 
         5625*Pi^2*x^4 + (1260*I)*Pi^3*x^4 + 1530*Pi^2*x^5 + 
         (360*I)*Pi^3*x^5 + 648*x*Zeta[3] + 2916*x^2*Zeta[3] + 
         4968*x^3*Zeta[3] + 3780*x^4*Zeta[3] + 1080*x^5*Zeta[3])) + 
     HPL[{1}, -x]^2*(612360*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 220*x^3)*
        HPL[{2}, -x] + 3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{3}, -x] - 7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{2, 1}, -x] - 612360*Pi*(11*I + 6*Pi)*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2] - (3674160*I)*Pi*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]^2 + 
       306180*((-216*I)*Pi - (354*I)*Pi*x - 11*Pi^2*x - (600*I)*Pi*x^2 - 
         194*Pi^2*x^2 + (12*I)*Pi^3*x^2 - (486*I)*Pi*x^3 - 845*Pi^2*x^3 + 
         (54*I)*Pi^3*x^3 + (786*I)*Pi*x^4 - 1492*Pi^2*x^4 + (92*I)*Pi^3*x^4 + 
         (1464*I)*Pi*x^5 - 1170*Pi^2*x^5 + (70*I)*Pi^3*x^5 + (594*I)*Pi*x^6 - 
         340*Pi^2*x^6 + (20*I)*Pi^3*x^6 + 72*x^2*Zeta[3] + 324*x^3*Zeta[3] + 
         552*x^4*Zeta[3] + 420*x^5*Zeta[3] + 120*x^6*Zeta[3])) + 
     HPL[{1}, -x]*(-1837080*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{2}, -x]^2 + 22044960*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{4}, -x] - 1224720*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 220*x^3)*
        HPL[{2, 1}, -x] + 3674160*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{2, 2}, -x] + 14696640*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{2, 1, 1}, -x] + 1224720*Pi*x*(1 + x)^2*(11*I - (60*I)*x + 
         6*Pi*x - (60*I)*x^2 + 15*Pi*x^2 + 10*Pi*x^3)*Log[s/\[Mu]^2]^2 + 
       HPL[{3}, -x]*(-1224720*x*(1 + x)^2*(11 + 78*x + 195*x^2 + 150*x^3) - 
         7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]) + 
       HPL[{2}, -x]*(1224720*(108 + 177*x + 300*x^2 + (6*I)*Pi*x^2 + 
           12*Pi^2*x^2 + 243*x^3 - (63*I)*Pi*x^3 + 54*Pi^2*x^3 - 393*x^4 - 
           (214*I)*Pi*x^4 + 92*Pi^2*x^4 - 732*x^5 - (215*I)*Pi*x^5 + 
           70*Pi^2*x^5 - 297*x^6 - (70*I)*Pi*x^6 + 20*Pi^2*x^6) + 
         13471920*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2] + 
         7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]^2) + 
       204120*x*(1 + x)^2*Log[s/\[Mu]^2]*((121*I)*Pi + 66*Pi^2 - 
         (660*I)*Pi*x - 294*Pi^2*x - (72*I)*Pi^3*x - (660*I)*Pi*x^2 - 
         195*Pi^2*x^2 - (180*I)*Pi^3*x^2 + 110*Pi^2*x^3 - (120*I)*Pi^3*x^3 + 
         216*x*Zeta[3] + 540*x^2*Zeta[3] + 360*x^3*Zeta[3]) - 
       6804*(3240*Pi^2 + (29870*I)*Pi*x + 780*Pi^2*x + (330*I)*Pi^3*x - 
         (19370*I)*Pi*x^2 + 10140*Pi^2*x^2 - (3120*I)*Pi^3*x^2 + 
         198*Pi^4*x^2 - (302410*I)*Pi*x^3 + 61440*Pi^2*x^3 - 
         (13980*I)*Pi^3*x^3 + 891*Pi^4*x^3 - (370080*I)*Pi*x^4 + 
         88290*Pi^2*x^4 - (20580*I)*Pi^3*x^4 + 1518*Pi^4*x^4 - 
         (132660*I)*Pi*x^5 + 48360*Pi^2*x^5 - (13350*I)*Pi^3*x^5 + 
         1155*Pi^4*x^5 + 8910*Pi^2*x^6 - (3300*I)*Pi^3*x^6 + 330*Pi^4*x^6 - 
         3960*x*Zeta[3] - 67320*x^2*Zeta[3] + (12960*I)*Pi*x^2*Zeta[3] - 
         238860*x^3*Zeta[3] + (58320*I)*Pi*x^3*Zeta[3] - 358200*x^4*Zeta[3] + 
         (99360*I)*Pi*x^4*Zeta[3] - 249300*x^5*Zeta[3] + 
         (75600*I)*Pi*x^5*Zeta[3] - 66600*x^6*Zeta[3] + 
         (21600*I)*Pi*x^6*Zeta[3])) + 126*x*(1163545 - (811080*I)*Pi + 
       73515*Pi^2 + (126630*I)*Pi^3 - 3564*Pi^4 + (3078*I)*Pi^5 + 6559340*x + 
       (5928660*I)*Pi*x - 1589610*Pi^2*x + (350460*I)*Pi^3*x - 94608*Pi^4*x - 
       (27864*I)*Pi^5*x + 7606285*x^2 + (9582840*I)*Pi*x^2 - 
       3880905*Pi^2*x^2 + (690390*I)*Pi^3*x^2 - 341334*Pi^4*x^2 - 
       (150012*I)*Pi^5*x^2 + 2210490*x^3 + (4307580*I)*Pi*x^3 - 
       3367170*Pi^2*x^3 + (1438560*I)*Pi^3*x^3 - 503280*Pi^4*x^3 - 
       (260820*I)*Pi^5*x^3 + (1620*I)*Pi*x^4 - 1015740*Pi^2*x^4 + 
       (1428840*I)*Pi^3*x^4 - 343170*Pi^4*x^4 - (198450*I)*Pi^5*x^4 + 
       (481140*I)*Pi^3*x^5 - 90180*Pi^4*x^5 - (56700*I)*Pi^5*x^5 + 
       792180*Zeta[3] + (338580*I)*Pi*Zeta[3] - 32400*Pi^2*Zeta[3] + 
       5229360*x*Zeta[3] + (2718360*I)*Pi*x*Zeta[3] + 343440*Pi^2*x*Zeta[3] + 
       7615620*x^2*Zeta[3] + (11273580*I)*Pi*x^2*Zeta[3] + 
       1804680*Pi^2*x^2*Zeta[3] + 554040*x^3*Zeta[3] + 
       (21092400*I)*Pi*x^3*Zeta[3] + 3129840*Pi^2*x^3*Zeta[3] - 
       5657040*x^4*Zeta[3] + (17544600*I)*Pi*x^4*Zeta[3] + 
       2381400*Pi^2*x^4*Zeta[3] - 2886840*x^5*Zeta[3] + 
       (5346000*I)*Pi*x^5*Zeta[3] + 680400*Pi^2*x^5*Zeta[3] + 
       116640*Zeta[5] + 2682720*x*Zeta[5] + 11139120*x^2*Zeta[5] + 
       18779040*x^3*Zeta[5] + 14288400*x^4*Zeta[5] + 4082400*x^5*Zeta[5])) + 
   HPL[{1}, -x]*(306180*x*(1 + x)^2*(11 + 252*x - (36*I)*Pi*x + 450*x^2 - 
       (90*I)*Pi*x^2 + 220*x^3 - (60*I)*Pi*x^3)*HPL[{2}, -x]^2 + 
     2449440*x*(1 + x)^2*(11 + 42*x + (54*I)*Pi*x + 150*x^2 + 
       (135*I)*Pi*x^2 + 130*x^3 + (90*I)*Pi*x^3)*HPL[{4}, -x] - 
     51438240*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{5}, -x] - 
     (1224720*I)*Pi*x*(1 + x)^2*(11 + 252*x + 450*x^2 + 220*x^3)*
      HPL[{2, 1}, -x] + (612360*I)*x*(1 + x)^2*(11*I + (252*I)*x + 36*Pi*x + 
       (450*I)*x^2 + 90*Pi*x^2 + (220*I)*x^3 + 60*Pi*x^3)*HPL[{2, 2}, -x] - 
     2449440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 3}, -x] - 
     7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{3, 2}, -x] + 
     (14696640*I)*Pi*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1, 1}, -x] + 
     2449440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 1, 2}, -x] + 
     7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*HPL[{2, 2, 1}, -x] + 
     HPL[{3}, -x]*(1224720*(-108 - 177*x - (11*I)*Pi*x - 300*x^2 - 
         (34*I)*Pi*x^2 + 6*Pi^2*x^2 - 243*x^3 - (65*I)*Pi*x^3 + 27*Pi^2*x^3 + 
         393*x^4 - (112*I)*Pi*x^4 + 46*Pi^2*x^4 + 732*x^5 - (110*I)*Pi*x^5 + 
         35*Pi^2*x^5 + 297*x^6 - (40*I)*Pi*x^6 + 10*Pi^2*x^6) + 
       (1224720*I)*(11*I + 6*Pi)*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        Log[s/\[Mu]^2] - 7348320*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        Log[s/\[Mu]^2]^2) + HPL[{2}, -x]*
      (612360*Pi*(216*I + (354*I)*x + 11*Pi*x + (600*I)*x^2 + 194*Pi*x^2 - 
         (24*I)*Pi^2*x^2 + (486*I)*x^3 + 845*Pi*x^3 - (108*I)*Pi^2*x^3 - 
         (786*I)*x^4 + 1492*Pi*x^4 - (184*I)*Pi^2*x^4 - (1464*I)*x^5 + 
         1170*Pi*x^5 - (140*I)*Pi^2*x^5 - (594*I)*x^6 + 340*Pi*x^6 - 
         (40*I)*Pi^2*x^6) + 2449440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{3}, -x] - 2449440*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*
        HPL[{2, 1}, -x] + 1224720*Pi*(11*I + 6*Pi)*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2] + (7348320*I)*Pi*x^2*(1 + x)^2*
        (6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]^2) - 204120*(11*I + 6*Pi)*x^2*
      (1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]*(Pi^3 + (6*I)*Zeta[3]) + 
     1224720*x^2*(1 + x)^2*(6 + 15*x + 10*x^2)*Log[s/\[Mu]^2]^2*
      ((-I)*Pi^3 + 6*Zeta[3]) + 10206*((-2160*I)*Pi^3 - (3540*I)*Pi^3*x - 
       143*Pi^4*x - (6000*I)*Pi^3*x^2 - 2202*Pi^4*x^2 + (12*I)*Pi^5*x^2 - 
       (4860*I)*Pi^3*x^3 - 9425*Pi^4*x^3 + (54*I)*Pi^5*x^3 + 
       (7860*I)*Pi^3*x^4 - 16636*Pi^4*x^4 + (92*I)*Pi^5*x^4 + 
       (14640*I)*Pi^3*x^5 - 13090*Pi^4*x^5 + (70*I)*Pi^5*x^5 + 
       (5940*I)*Pi^3*x^6 - 3820*Pi^4*x^6 + (20*I)*Pi^5*x^6 + 12960*Zeta[3] + 
       21240*x*Zeta[3] + (2640*I)*Pi*x*Zeta[3] + 36000*x^2*Zeta[3] + 
       (36960*I)*Pi*x^2*Zeta[3] - 720*Pi^2*x^2*Zeta[3] + 29160*x^3*Zeta[3] + 
       (123600*I)*Pi*x^3*Zeta[3] - 3240*Pi^2*x^3*Zeta[3] - 
       47160*x^4*Zeta[3] + (178080*I)*Pi*x^4*Zeta[3] - 
       5520*Pi^2*x^4*Zeta[3] - 87840*x^5*Zeta[3] + (120000*I)*Pi*x^5*
        Zeta[3] - 4200*Pi^2*x^5*Zeta[3] - 35640*x^6*Zeta[3] + 
       (31200*I)*Pi*x^6*Zeta[3] - 1200*Pi^2*x^6*Zeta[3] + 30240*x^2*Zeta[5] + 
       136080*x^3*Zeta[5] + 231840*x^4*Zeta[5] + 176400*x^5*Zeta[5] + 
                                       50400*x^6*Zeta[5])))/(918540*x*(1 + x)^2);

